Light-by-light scattering at three loops in massless QCD and QED: amplitudes and cross sections

We present the calculation of three-loop massless QCD and QED helicity amplitudes for light-by-light scattering. We make use of Lorentz tensor decomposition in the 't Hooft-Veltman dimensional regularisation scheme to reduce the complexity of the computation. Our analytic amplitude results are remarkably compact and can be efficiently evaluated numerically. We employ them to compute the corresponding NNLO differential cross-section predictions in the invariant mass and rapidity distributions of the di-photon system, for which we find agreement with the experimental ATLAS data from ultra-peripheral heavy-ion collisions.

==> anc/README.txt <==
"Light-by-light scattering at three loops in massless QCD and QED: amplitudes and cross sections"
Piotr Bargiela, Amlan Chakraborty, Giulio Gambuti, Melih A. Ozcelik

These files contain the analytic results for the helicity amplitude finite remainders f_{ren,lambda}^{(L,i)} for 5 helicity configurations lambda ++++,-+++,--++,+-+-,+--+, at L loops, and with the corresponding color factors labeled by i. They are provided in a Mathematica readable format.

- f_lambda_L_HPLs.m provides the amplitude of helicity lambda at L loops, through weight 6, in terms of Harmonic Polylogarithms with indices {0,1} as defined in eq. 2.19.
- f_lambda_L_Lis.m  provides the amplitude of helicity lambda at L loops, through weight 6, in terms of Classical Polylogarithms PolyLog[k,x] and Multiple Polylogarithms Li[{n1,...,nk},x1,...,xk] as defined in eq. 4.9.

Each file above "name_file.m" can be loaded in Mathematica with
   name = Get["~/path_to_file/name_file.m"] ;
and name will be the helicity amplitude, as described above.

***********************
NOTATION:
***********************

The result is expressed in terms of the dimensional regulator eps = (4-d)/2 and the kinematic variable x = -t/s defined in eq. 2.3.

In each file, the rational prefactors are collected in the function FF and can be extracted explicitly with
   "/.FF[x_] :>  x"


==> anc/f_++++_1_HPLs.m <==
{FF[1] + eps*(FF[8/3 - ((I/3)*Pi)/(-1 + x) + ((I/3)*Pi)/x - (Pi^2*x)/6 + 
      (Pi^2*x^2)/6] + FF[-1/3 + ((I/3)*Pi)/(-1 + x)^2 + 
       ((I/3)*(I + Pi))/(-1 + x) - x/3]*G[0, x] + 
    FF[-2/3 + ((I/3)*Pi)/x^2 - ((I/3)*(I + Pi))/x + x/3]*G[1, x] + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) - x/3 + x^2/3]*G[0, 0, x] + 
    FF[x/3 - x^2/3]*G[0, 1, x] + FF[x/3 - x^2/3]*G[1, 0, x] + 
    FF[1/(3*x^2) - 1/(3*x) - x/3 + x^2/3]*G[1, 1, x]) + 
  eps^2*(FF[(208 - 3*Pi^2)/36 + ((16*I)*Pi - 3*Pi^2)/(18*x) - 
      (x*(5*Pi^2 + 6*Zeta[3]))/18 + (x^2*(5*Pi^2 + 6*Zeta[3]))/18 + 
      ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2) + 
      ((-16*I)*Pi + 3*Pi^2 - I*Pi^3 + 6*Zeta[3])/(18*(-1 + x))] + 
    FF[-8/9 + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
       (-16 + (10*I)*Pi - 3*Pi^2)/(18*(-1 + x)) + ((-16 + 3*Pi^2)*x)/18 - 
       (Pi^2*x^2)/6]*G[0, x] + FF[-16/9 + ((10*I)*Pi - 3*Pi^2)/(18*x^2) + 
       (16 - (10*I)*Pi + 3*Pi^2)/(18*x) + ((16 + 3*Pi^2)*x)/18 - 
       (Pi^2*x^2)/6]*G[1, x] + FF[1/3 - ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + 
       (8 - (3*I)*Pi)/(9*(-1 + x)) - (2*x)/9 + (5*x^2)/9]*G[0, 0, x] + 
    FF[((I/3)*Pi)/x^2 - ((I/3)*Pi)/x + (5*x)/9 - (5*x^2)/9]*G[0, 1, x] + 
    FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) + (5*x)/9 - (5*x^2)/9]*
     G[1, 0, x] + FF[2/3 - ((I/9)*(5*I + 3*Pi))/x^2 + 
       ((I/9)*(8*I + 3*Pi))/x - (8*x)/9 + (5*x^2)/9]*G[1, 1, x] + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
     G[0, 0, 0, x] + FF[-1/3*x + x^2/3]*G[0, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[0, 1, 0, x] + FF[1/(3*x^2) - 1/(3*x)]*
     G[0, 1, 1, x] + FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x))]*G[1, 0, 0, x] + 
    FF[-1/3*x + x^2/3]*G[1, 0, 1, x] + FF[-1/3*x + x^2/3]*G[1, 1, 0, x] + 
    FF[-2/(3*x^2) + 2/(3*x) + (2*x)/3 - (2*x^2)/3]*G[1, 1, 1, x]) + 
  eps^3*(FF[((-1/108*I)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3))/x + 
      (x*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 - 
      (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
      (320 - 6*Pi^2 - 63*Zeta[3])/27 + ((-2080*I)*Pi + 480*Pi^2 - 
        (10*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)) + 
      ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)^2)] + 
    FF[(-208 + 3*Pi^2)/108 - ((I/108)*(-208*I - 112*Pi - (27*I)*Pi^2 + 
          3*Pi^3 - (36*I)*Zeta[3]))/(-1 + x) - 
       ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 - (x^2*(5*Pi^2 + 6*Zeta[3]))/18 + 
       (x*(-208 + 33*Pi^2 + 36*Zeta[3]))/108]*G[0, x] + 
    FF[(-208 + 3*Pi^2)/54 - ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/108)*(-208*I - 112*Pi - (27*I)*Pi^2 + 9*Pi^3))/x - 
       (x^2*(5*Pi^2 + 6*Zeta[3]))/18 + ((-I)*Pi^3 + 6*Zeta[3])/
        (18*(-1 + x)^2) + ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)) + 
       (x*(208 + 27*Pi^2 + 36*Zeta[3]))/108]*G[1, x] + 
    FF[8/9 + (112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
       (208 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)) - ((16 + 15*Pi^2)*x)/108 + 
       ((112 + 15*Pi^2)*x^2)/108]*G[0, 0, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + ((-10*I)*Pi + 3*Pi^2)/(18*x) - 
       (7*(-16 + 3*Pi^2)*x)/108 + (7*(-16 + 3*Pi^2)*x^2)/108]*G[0, 1, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((10*I)*Pi - 3*Pi^2)/
        (18*(-1 + x)) - (7*(-16 + 3*Pi^2)*x)/108 + (7*(-16 + 3*Pi^2)*x^2)/
        108]*G[1, 0, x] + FF[16/9 + (112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + 
       (-208 + (60*I)*Pi - 15*Pi^2)/(108*x) - ((208 + 15*Pi^2)*x)/108 + 
       ((112 + 15*Pi^2)*x^2)/108]*G[1, 1, x] + 
    FF[-1/3 + ((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + ((I/9)*(13*I + 3*Pi))/
        (-1 + x) + (7*x)/9 - (10*x^2)/9]*G[0, 0, 0, x] + 
    FF[((I/3)*Pi)/x^2 - ((I/3)*Pi)/x - (5*x)/9 + (5*x^2)/9]*G[0, 0, 1, x] + 
    FF[((-1/3*I)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) - (5*x)/9 + (5*x^2)/9]*
     G[0, 1, 0, x] + FF[((-1/9*I)*(5*I + 3*Pi))/x^2 + ((I/9)*(5*I + 3*Pi))/x]*
     G[0, 1, 1, x] + FF[((-1/9*I)*(5*I + 3*Pi))/(-1 + x)^2 - 
       ((I/9)*(5*I + 3*Pi))/(-1 + x)]*G[1, 0, 0, x] + 
    FF[((-1/3*I)*Pi)/x^2 + ((I/3)*Pi)/x - (5*x)/9 + (5*x^2)/9]*
     G[1, 0, 1, x] + FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) - 
       (5*x)/9 + (5*x^2)/9]*G[1, 1, 0, x] + 
    FF[-2/3 + ((I/9)*(10*I + 3*Pi))/x^2 - ((I/9)*(13*I + 3*Pi))/x + 
       (13*x)/9 - (10*x^2)/9]*G[1, 1, 1, x] + 
    FF[(-1 + x)^(-2) + (-1 + x)^(-1) - x + x^2]*G[0, 0, 0, 0, x] + 
    FF[x/3 - x^2/3]*G[0, 0, 0, 1, x] + FF[x/3 - x^2/3]*G[0, 0, 1, 0, x] + 
    FF[1/(3*x^2) - 1/(3*x)]*G[0, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x))]*G[0, 1, 0, 0, x] + 
    FF[x/3 - x^2/3]*G[0, 1, 0, 1, x] + FF[x/3 - x^2/3]*G[0, 1, 1, 0, x] + 
    FF[-2/(3*x^2) + 2/(3*x) - x/3 + x^2/3]*G[0, 1, 1, 1, x] + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - x/3 + x^2/3]*G[1, 0, 0, 0, x] + 
    FF[x/3 - x^2/3]*G[1, 0, 0, 1, x] + FF[x/3 - x^2/3]*G[1, 0, 1, 0, x] + 
    FF[-1/3*1/x^2 + 1/(3*x)]*G[1, 0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x))]*G[1, 1, 0, 0, x] + 
    FF[x/3 - x^2/3]*G[1, 1, 0, 1, x] + FF[x/3 - x^2/3]*G[1, 1, 1, 0, x] + 
    FF[x^(-2) - x^(-1) - x + x^2]*G[1, 1, 1, 1, x]) + 
  eps^4*(FF[(309760 - 6240*Pi^2 - 423*Pi^4 - 80640*Zeta[3])/12960 + 
      ((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 - (252*I)*Pi*Zeta[3])/
       (324*x) + (x*(-656*Pi^2 + 3*Pi^4 - 672*Zeta[3] + 270*Pi^2*Zeta[3] - 
         216*Zeta[5]))/648 - (x^2*(-656*Pi^2 + 3*Pi^4 - 672*Zeta[3] + 
         270*Pi^2*Zeta[3] - 216*Zeta[5]))/648 + 
      ((-560*I)*Pi^3 + 135*Pi^4 + (24*I)*Pi^5 + 3360*Zeta[3] - 
        90*Pi^2*Zeta[3] + 1080*Zeta[5])/(3240*(-1 + x)^2) + 
      ((-12800*I)*Pi + 3120*Pi^2 + (160*I)*Pi^3 + 45*Pi^4 + (24*I)*Pi^5 + 
        3360*Zeta[3] + (2520*I)*Pi*Zeta[3] - 90*Pi^2*Zeta[3] + 1080*Zeta[5])/
       (3240*(-1 + x))] + 
    FF[-1/3240*(x*(12800 - 1920*Pi^2 + 9*Pi^4 - 4320*Zeta[3])) + 
       (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       (-320 + 6*Pi^2 + 63*Zeta[3])/81 + ((6560*I)*Pi - 1680*Pi^2 - 
         (150*I)*Pi^3 + 9*Pi^4 - 1800*Zeta[3] - (2520*I)*Pi*Zeta[3])/
        (3240*(-1 + x)^2) + (-12800 + (6560*I)*Pi - 1440*Pi^2 - 
         (150*I)*Pi^3 + 9*Pi^4 + 720*Zeta[3] - (2520*I)*Pi*Zeta[3])/
        (3240*(-1 + x))]*G[0, x] + 
    FF[(x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       (2*(-320 + 6*Pi^2 + 63*Zeta[3]))/81 + 
       ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)^2) + 
       ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)) - 
       (x*(-12800 - 1440*Pi^2 + 9*Pi^4 + 720*Zeta[3]))/3240 + 
       ((656*I)*Pi - 168*Pi^2 - (45*I)*Pi^3 + 9*Pi^4 - (252*I)*Pi*Zeta[3])/
        (324*x^2) + (1280 - (656*I)*Pi + 144*Pi^2 + (45*I)*Pi^3 - 9*Pi^4 - 
         252*Zeta[3] + (252*I)*Pi*Zeta[3])/(324*x)]*G[1, x] + 
    FF[(208 - 3*Pi^2)/108 + (x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 + 
       (1280 - (336*I)*Pi + 66*Pi^2 + (9*I)*Pi^3 - 144*Zeta[3])/
        (324*(-1 + x)) + (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 
         144*Zeta[3])/(324*(-1 + x)^2) - (x*(8 + 21*Pi^2 - 36*Zeta[3]))/81]*
     G[0, 0, x] + FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x + 
       ((I/18)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/18)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) - 
       (x*(-656 + 105*Pi^2 + 360*Zeta[3]))/324 + 
       (x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/324]*G[0, 1, x] + 
    FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 - ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - 
          (36*I)*Zeta[3]))/(-1 + x) - (x*(-656 + 105*Pi^2 + 360*Zeta[3]))/
        324 + (x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/324]*G[1, 0, x] + 
    FF[(208 - 3*Pi^2)/54 + (x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 - 
       (x*(640 + 33*Pi^2 - 72*Zeta[3]))/162 + 
       ((I/324)*(-656*I - 336*Pi - (75*I)*Pi^2 + 27*Pi^3 + (252*I)*Zeta[3]))/
        x^2 + ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2) + 
       ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)) + 
       (-1280 + (336*I)*Pi - 66*Pi^2 - (27*I)*Pi^3 + 252*Zeta[3])/(324*x)]*
     G[1, 1, x] + FF[-8/9 + (-56 + (15*I)*Pi - 3*Pi^2)/(27*(-1 + x)^2) + 
       (-80 + (15*I)*Pi - 3*Pi^2)/(27*(-1 + x)) + ((32 + 3*Pi^2)*x)/27 - 
       ((56 + 3*Pi^2)*x^2)/27]*G[0, 0, 0, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + ((-10*I)*Pi + 3*Pi^2)/(18*x) + 
       (7*(-16 + 3*Pi^2)*x)/108 - (7*(-16 + 3*Pi^2)*x^2)/108]*G[0, 0, 1, x] + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + ((-10*I)*Pi + 3*Pi^2)/
        (18*(-1 + x)) + (7*(-16 + 3*Pi^2)*x)/108 - (7*(-16 + 3*Pi^2)*x^2)/
        108]*G[0, 1, 0, x] + FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + 
       (-112 + (60*I)*Pi - 15*Pi^2)/(108*x) + (Pi^2*x)/6 - (Pi^2*x^2)/6]*
     G[0, 1, 1, x] + FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
       (112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)) + (Pi^2*x)/6 - 
       (Pi^2*x^2)/6]*G[1, 0, 0, x] + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*x^2) + ((10*I)*Pi - 3*Pi^2)/(18*x) + 
       (7*(-16 + 3*Pi^2)*x)/108 - (7*(-16 + 3*Pi^2)*x^2)/108]*G[1, 0, 1, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((10*I)*Pi - 3*Pi^2)/
        (18*(-1 + x)) + (7*(-16 + 3*Pi^2)*x)/108 - (7*(-16 + 3*Pi^2)*x^2)/
        108]*G[1, 1, 0, x] + FF[-16/9 + (-56 + (15*I)*Pi - 3*Pi^2)/(27*x^2) + 
       (80 - (15*I)*Pi + 3*Pi^2)/(27*x) + ((80 + 3*Pi^2)*x)/27 - 
       ((56 + 3*Pi^2)*x^2)/27]*G[1, 1, 1, x] + 
    FF[1/3 - ((I/3)*(5*I + Pi))/(-1 + x)^2 - ((I/3)*(6*I + Pi))/(-1 + x) - 
       (4*x)/3 + (5*x^2)/3]*G[0, 0, 0, 0, x] + 
    FF[((I/3)*Pi)/x^2 - ((I/3)*Pi)/x + (5*x)/9 - (5*x^2)/9]*
     G[0, 0, 0, 1, x] + FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) + 
       (5*x)/9 - (5*x^2)/9]*G[0, 0, 1, 0, x] + 
    FF[((-1/9*I)*(5*I + 3*Pi))/x^2 + ((I/9)*(5*I + 3*Pi))/x]*
     G[0, 0, 1, 1, x] + FF[((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + 
       ((I/9)*(5*I + 3*Pi))/(-1 + x)]*G[0, 1, 0, 0, x] + 
    FF[((-1/3*I)*Pi)/x^2 + ((I/3)*Pi)/x + (5*x)/9 - (5*x^2)/9]*
     G[0, 1, 0, 1, x] + FF[((-1/3*I)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) + 
       (5*x)/9 - (5*x^2)/9]*G[0, 1, 1, 0, x] + 
    FF[((I/9)*(10*I + 3*Pi))/x^2 - ((I/9)*(10*I + 3*Pi))/x - (5*x)/9 + 
       (5*x^2)/9]*G[0, 1, 1, 1, x] + 
    FF[((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + ((I/9)*(10*I + 3*Pi))/(-1 + x) - 
       (5*x)/9 + (5*x^2)/9]*G[1, 0, 0, 0, x] + 
    FF[((-1/3*I)*Pi)/x^2 + ((I/3)*Pi)/x + (5*x)/9 - (5*x^2)/9]*
     G[1, 0, 0, 1, x] + FF[((-1/3*I)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) + 
       (5*x)/9 - (5*x^2)/9]*G[1, 0, 1, 0, x] + 
    FF[((I/9)*(5*I + 3*Pi))/x^2 - ((I/9)*(5*I + 3*Pi))/x]*G[1, 0, 1, 1, x] + 
    FF[((-1/9*I)*(5*I + 3*Pi))/(-1 + x)^2 - ((I/9)*(5*I + 3*Pi))/(-1 + x)]*
     G[1, 1, 0, 0, x] + FF[((I/3)*Pi)/x^2 - ((I/3)*Pi)/x + (5*x)/9 - 
       (5*x^2)/9]*G[1, 1, 0, 1, x] + 
    FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) + (5*x)/9 - (5*x^2)/9]*
     G[1, 1, 1, 0, x] + FF[2/3 - ((I/3)*(5*I + Pi))/x^2 + 
       ((I/3)*(6*I + Pi))/x - 2*x + (5*x^2)/3]*G[1, 1, 1, 1, x] + 
    FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (4*x)/3 - (4*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[-1/3*x + x^2/3]*G[0, 0, 0, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[0, 0, 0, 1, 0, x] + FF[1/(3*x^2) - 1/(3*x)]*
     G[0, 0, 0, 1, 1, x] + FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x))]*
     G[0, 0, 1, 0, 0, x] + FF[-1/3*x + x^2/3]*G[0, 0, 1, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[0, 0, 1, 1, 0, x] + 
    FF[-2/(3*x^2) + 2/(3*x) + x/3 - x^2/3]*G[0, 0, 1, 1, 1, x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + x/3 - x^2/3]*G[0, 1, 0, 0, 0, x] + 
    FF[-1/3*x + x^2/3]*G[0, 1, 0, 0, 1, x] + FF[-1/3*x + x^2/3]*
     G[0, 1, 0, 1, 0, x] + FF[-1/3*1/x^2 + 1/(3*x)]*G[0, 1, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x))]*G[0, 1, 1, 0, 0, x] + 
    FF[-1/3*x + x^2/3]*G[0, 1, 1, 0, 1, x] + FF[-1/3*x + x^2/3]*
     G[0, 1, 1, 1, 0, x] + FF[x^(-2) - x^(-1) + (2*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 1, 1, x] + FF[(-1 + x)^(-2) + (-1 + x)^(-1) + (2*x)/3 - 
       (2*x^2)/3]*G[1, 0, 0, 0, 0, x] + FF[-1/3*x + x^2/3]*
     G[1, 0, 0, 0, 1, x] + FF[-1/3*x + x^2/3]*G[1, 0, 0, 1, 0, x] + 
    FF[-1/3*1/x^2 + 1/(3*x)]*G[1, 0, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
    FF[-1/3*x + x^2/3]*G[1, 0, 1, 0, 1, x] + FF[-1/3*x + x^2/3]*
     G[1, 0, 1, 1, 0, x] + FF[2/(3*x^2) - 2/(3*x) + x/3 - x^2/3]*
     G[1, 0, 1, 1, 1, x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + x/3 - 
       x^2/3]*G[1, 1, 0, 0, 0, x] + FF[-1/3*x + x^2/3]*G[1, 1, 0, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[1, 1, 0, 1, 0, x] + FF[1/(3*x^2) - 1/(3*x)]*
     G[1, 1, 0, 1, 1, x] + FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x))]*
     G[1, 1, 1, 0, 0, x] + FF[-1/3*x + x^2/3]*G[1, 1, 1, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[1, 1, 1, 1, 0, x] + 
    FF[-4/(3*x^2) + 4/(3*x) + (4*x)/3 - (4*x^2)/3]*G[1, 1, 1, 1, 1, x])}


==> anc/f_++++_1_Lis.m <==
{FF[1] + eps*(FF[8/3 - ((I/3)*Pi)/(-1 + x) + ((I/3)*Pi)/x - (Pi^2*x)/6 + 
      (Pi^2*x^2)/6] + FF[1/(6*x^2) - 1/(6*x) - x/6 + x^2/6]*Log[1 - x]^2 + 
    FF[-1/3 + ((I/3)*Pi)/(-1 + x)^2 + ((I/3)*(I + Pi))/(-1 + x) - x/3]*
     Log[x] + FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x)) - x/6 + x^2/6]*Log[x]^2 + 
    Log[1 - x]*(FF[-2/3 + ((I/3)*Pi)/x^2 - ((I/3)*(I + Pi))/x + x/3] + 
      FF[x/3 - x^2/3]*Log[x]) + FF[0]*PolyLog[2, x]) + 
  eps^2*(FF[(208 - 3*Pi^2)/36 - (5*Pi^2*x)/18 + (5*Pi^2*x^2)/18 + 
      ((16*I)*Pi - 3*Pi^2 - 6*Zeta[3])/(18*x) + Zeta[3]/(3*x^2) + 
      ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2) + 
      ((-16*I)*Pi + 3*Pi^2 - I*Pi^3 + 6*Zeta[3])/(18*(-1 + x))] + 
    FF[-1/9*1/x^2 + 1/(9*x) + x/9 - x^2/9]*Log[1 - x]^3 + 
    FF[1/6 - ((I/18)*(5*I + 3*Pi))/(-1 + x)^2 - ((I/18)*(8*I + 3*Pi))/
        (-1 + x) - x/9 + (5*x^2)/18]*Log[x]^2 + 
    FF[-1/9*1/(-1 + x)^2 - 1/(9*(-1 + x)) + x/9 - x^2/9]*Log[x]^3 + 
    Log[1 - x]^2*(FF[1/3 - ((I/18)*(5*I + 3*Pi))/x^2 + ((I/18)*(8*I + 3*Pi))/
         x - (4*x)/9 + (5*x^2)/18] + FF[-1/6*1/x^2 + 1/(6*x) - x/3 + x^2/3]*
       Log[x]) + FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) - 
       ((I/3)*Pi)/x^2 + ((I/3)*Pi)/x]*PolyLog[2, x] + 
    Log[x]*(FF[-8/9 + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
        (-16 + (10*I)*Pi - 3*Pi^2)/(18*(-1 + x)) + ((-16 + 3*Pi^2)*x)/18 - 
        (Pi^2*x^2)/6] + FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) + x/3 - x^2/3]*
       PolyLog[2, x]) + Log[1 - x]*
     (FF[-16/9 + ((5*I)*Pi - Pi^2)/(9*x^2) + (8 - (5*I)*Pi + Pi^2)/(9*x) + 
        (2*(4 + Pi^2)*x)/9 - (2*Pi^2*x^2)/9] + 
      FF[((I/3)*Pi)/(-1 + x)^2 + ((I/3)*Pi)/(-1 + x) + (5*x)/9 - (5*x^2)/9]*
       Log[x] + FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x))]*Log[x]^2 + 
      FF[-1/3*1/x^2 + 1/(3*x) - x/3 + x^2/3]*PolyLog[2, x]) + 
    FF[-1/3*1/x^2 + 1/(3*x) - x/3 + x^2/3]*PolyLog[3, 1 - x] + 
    FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) - x/3 + x^2/3]*PolyLog[3, x]) + 
  eps^3*(FF[-1/1080*(Pi^2*(560 + Pi^2)*x) + (Pi^2*(560 + Pi^2)*x^2)/1080 + 
      (320 - 6*Pi^2 - 63*Zeta[3])/27 + (5*Zeta[3] + (3*I)*Pi*Zeta[3])/
       (9*x^2) + ((-2080*I)*Pi + 480*Pi^2 - (10*I)*Pi^3 + 23*Pi^4 + 
        600*Zeta[3] + (360*I)*Pi*Zeta[3])/(1080*(-1 + x)) + 
      ((-100*I)*Pi^3 + 23*Pi^4 + 600*Zeta[3] + (360*I)*Pi*Zeta[3])/
       (1080*(-1 + x)^2) - ((I/108)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3 - 
         (60*I)*Zeta[3] + 36*Pi*Zeta[3]))/x] + 
    FF[-1/72*1/(-1 + x)^2 - 1/(72*(-1 + x)) + 1/(18*x^2) - 1/(18*x) - x/24 + 
       x^2/24]*Log[1 - x]^4 + FF[-1/18 + ((I/54)*(10*I + 3*Pi))/(-1 + x)^2 + 
       ((I/54)*(13*I + 3*Pi))/(-1 + x) + (7*x)/54 - (5*x^2)/27]*Log[x]^3 + 
    FF[1/(24*(-1 + x)^2) + 1/(24*(-1 + x)) - x/24 + x^2/24]*Log[x]^4 + 
    Log[1 - x]^3*(FF[-1/9 + ((I/54)*(10*I + 3*Pi))/x^2 - 
        ((I/54)*(13*I + 3*Pi))/x + (13*x)/54 - (5*x^2)/27] + 
      FF[1/(18*(-1 + x)^2) + 1/(18*(-1 + x)) + x/9 - x^2/9]*Log[x]) + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((10*I)*Pi - 3*Pi^2)/
        (18*(-1 + x)) + ((-10*I)*Pi + 3*Pi^2)/(18*x^2) + 
       ((10*I)*Pi - 3*Pi^2)/(18*x)]*PolyLog[2, x] + 
    Log[1 - x]^2*(FF[8/9 - Pi^2/(36*(-1 + x)^2) - Pi^2/(36*(-1 + x)) + 
        (112 - (60*I)*Pi + 15*Pi^2)/(216*x^2) + (-208 + (60*I)*Pi - 15*Pi^2)/
         (216*x) - ((208 + 21*Pi^2)*x)/216 + (7*(16 + 3*Pi^2)*x^2)/216] + 
      FF[((-1/18*I)*(-5*I + 3*Pi))/x^2 + (5 + (3*I)*Pi)/(18*x) - (5*x)/9 + 
         (5*x^2)/9]*Log[x] + FF[-1/12*1/(-1 + x)^2 - 1/(12*(-1 + x)) + x/6 - 
         x^2/6]*Log[x]^2 + FF[1/(6*x^2) - 1/(6*x) + x/6 - x^2/6]*
       PolyLog[2, x]) + Log[x]^2*
     (FF[4/9 + (112 - (60*I)*Pi + 15*Pi^2)/(216*(-1 + x)^2) + 
        (208 - (60*I)*Pi + 15*Pi^2)/(216*(-1 + x)) - ((16 + 15*Pi^2)*x)/216 + 
        ((112 + 15*Pi^2)*x^2)/216] + 
      FF[-1/6*1/(-1 + x)^2 - 1/(6*(-1 + x)) - x/6 + x^2/6]*PolyLog[2, x]) + 
    FF[((-1/3*I)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) - 
       ((I/9)*(-5*I + 3*Pi))/x^2 + (5 + (3*I)*Pi)/(9*x) - (5*x)/9 + 
       (5*x^2)/9]*PolyLog[3, 1 - x] + 
    FF[((-1/9*I)*(-5*I + 3*Pi))/(-1 + x)^2 - ((I/9)*(-5*I + 3*Pi))/(-1 + x) - 
       ((I/3)*Pi)/x^2 + ((I/3)*Pi)/x - (5*x)/9 + (5*x^2)/9]*PolyLog[3, x] + 
    Log[x]*(FF[(-208 + 3*Pi^2)/108 - ((I/108)*(-112*Pi - (30*I)*Pi^2 + 
           3*Pi^3))/(-1 + x)^2 - ((I/108)*(-208*I - 112*Pi - (27*I)*Pi^2 + 
           3*Pi^3))/(-1 + x) + ((-208 + 33*Pi^2)*x)/108 - (5*Pi^2*x^2)/18] + 
      FF[5/(9*(-1 + x)^2) + 5/(9*(-1 + x)) + (5*x)/9 - (5*x^2)/9]*
       PolyLog[2, x] + FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) + x/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]*(FF[(-208 + 3*Pi^2)/54 - ((I/108)*(-112*Pi - (20*I)*Pi^2 + 
           3*Pi^3))/x^2 + (208 - (112*I)*Pi + 17*Pi^2 + (3*I)*Pi^3)/(108*x) + 
        ((208 + 37*Pi^2)*x)/108 - (10*Pi^2*x^2)/27] + 
      FF[((5*I)*Pi - Pi^2)/(9*(-1 + x)^2) + ((5*I)*Pi - Pi^2)/(9*(-1 + x)) - 
         ((-112 + 27*Pi^2)*x)/108 + ((-112 + 27*Pi^2)*x^2)/108]*Log[x] + 
      FF[((-1/18*I)*(5*I + 3*Pi))/(-1 + x)^2 - ((I/18)*(5*I + 3*Pi))/
          (-1 + x)]*Log[x]^2 + FF[-1/9*1/(-1 + x)^2 - 1/(9*(-1 + x)) - x/18 + 
         x^2/18]*Log[x]^3 + FF[-5/(9*x^2) + 5/(9*x) - (5*x)/9 + (5*x^2)/9]*
       PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + 
      FF[-1/3*1/x^2 + 1/(3*x) + x/3 - x^2/3]*PolyLog[3, x]) + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) + x/3 - x^2/3]*PolyLog[4, 1 - x] + 
    FF[1/(3*x^2) - 1/(3*x) + x/3 - x^2/3]*PolyLog[4, x] + 
    FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) + 1/(3*x^2) - 1/(3*x)]*
     PolyLog[4, -(x/(1 - x))]) + 
  eps^4*(FF[(309760 - 6240*Pi^2 - 423*Pi^4 - 80640*Zeta[3])/12960 - 
      (Pi^2*x*(656 + Pi^2 - 252*Zeta[3]))/648 + 
      (Pi^2*x^2*(656 + Pi^2 - 252*Zeta[3]))/648 + 
      ((-560*I)*Pi^3 + 115*Pi^4 + (24*I)*Pi^5 + 3360*Zeta[3] + 
        (1800*I)*Pi*Zeta[3] - 630*Pi^2*Zeta[3])/(3240*(-1 + x)^2) + 
      ((-12800*I)*Pi + 3120*Pi^2 + (160*I)*Pi^3 + 25*Pi^4 + (24*I)*Pi^5 + 
        3360*Zeta[3] + (4320*I)*Pi*Zeta[3] - 630*Pi^2*Zeta[3])/
       (3240*(-1 + x)) + (112*Zeta[3] + (60*I)*Pi*Zeta[3] - 21*Pi^2*Zeta[3])/
       (108*x^2) + ((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 - 
        336*Zeta[3] - (432*I)*Pi*Zeta[3] + 63*Pi^2*Zeta[3])/(324*x)] + 
    FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
    FF[-1/360*1/(-1 + x)^2 - 1/(360*(-1 + x)) - 1/(72*x^2) + 1/(72*x) + 
       x/90 - x^2/90]*Log[1 - x]^5 + 
    FF[1/72 - ((I/72)*(5*I + Pi))/(-1 + x)^2 + (6 - I*Pi)/(72*(-1 + x)) - 
       x/18 + (5*x^2)/72]*Log[x]^4 + 
    FF[-1/90*1/(-1 + x)^2 - 1/(90*(-1 + x)) + x/90 - x^2/90]*Log[x]^5 + 
    Log[1 - x]^4*(FF[1/36 - ((I/216)*(-5*I + 3*Pi))/(-1 + x)^2 - 
        ((I/216)*(-5*I + 3*Pi))/(-1 + x) + 5/(54*x^2) - 23/(216*x) - x/12 + 
        (5*x^2)/72] + FF[1/(72*(-1 + x)^2) + 1/(72*(-1 + x)) - x/36 + x^2/36]*
       Log[x]) + Log[x]^3*(FF[-4/27 + (-56 + (15*I)*Pi - 3*Pi^2)/
         (162*(-1 + x)^2) + (-80 + (15*I)*Pi - 3*Pi^2)/(162*(-1 + x)) + 
        ((32 + 3*Pi^2)*x)/162 - ((56 + 3*Pi^2)*x^2)/162] + 
      FF[1/(18*(-1 + x)^2) + 1/(18*(-1 + x)) + x/18 - x^2/18]*
       PolyLog[2, x]) + Log[1 - x]^3*
     (FF[-8/27 - Pi^2/(108*(-1 + x)^2) - Pi^2/(108*(-1 + x)) + 
        (-56 + (15*I)*Pi - 3*Pi^2)/(162*x^2) + (80 - (15*I)*Pi + 3*Pi^2)/
         (162*x) + ((160 + 9*Pi^2)*x)/324 - ((112 + 9*Pi^2)*x^2)/324] + 
      FF[(5 + (3*I)*Pi)/(54*(-1 + x)^2) + (5 + (3*I)*Pi)/(54*(-1 + x)) + 
         (5*x)/27 - (5*x^2)/27]*Log[x] + 
      FF[-1/36*1/(-1 + x)^2 - 1/(36*(-1 + x)) - x/18 + x^2/18]*Log[x]^2 + 
      FF[-1/18*1/x^2 + 1/(18*x) - x/18 + x^2/18]*PolyLog[2, x]) + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + ((-10*I)*Pi + 3*Pi^2)/
        (18*(-1 + x)) + (-112 - (60*I)*Pi + 21*Pi^2)/(108*x^2) + 
       (112 + (60*I)*Pi - 21*Pi^2)/(108*x) + ((-112 + 3*Pi^2)*x)/108 - 
       ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[3, 1 - x] + 
    FF[(-112 - (60*I)*Pi + 21*Pi^2)/(108*(-1 + x)^2) + 
       (-112 - (60*I)*Pi + 21*Pi^2)/(108*(-1 + x)) + ((-10*I)*Pi + 3*Pi^2)/
        (18*x^2) + ((10*I)*Pi - 3*Pi^2)/(18*x) + ((-112 + 3*Pi^2)*x)/108 - 
       ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/
         (-1 + x)^2 - ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/(-1 + x) + 
        ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 - 
        ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x] + 
      FF[0]*PolyLog[3, x]) + Log[x]^2*
     (FF[(208 - 3*Pi^2)/216 + (x^2*(656 + 75*Pi^2 - 252*Zeta[3]))/648 + 
        (1280 - (336*I)*Pi + 66*Pi^2 + (9*I)*Pi^3 - 252*Zeta[3])/
         (648*(-1 + x)) + (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 
          252*Zeta[3])/(648*(-1 + x)^2) - (x*(8 + 21*Pi^2 - 63*Zeta[3]))/
         162] + FF[-5/(18*(-1 + x)^2) - 5/(18*(-1 + x)) - (5*x)/18 + 
         (5*x^2)/18]*PolyLog[2, x] + 
      FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x)) - x/6 + x^2/6]*PolyLog[3, 1 - x] + 
      FF[0]*PolyLog[3, x]) + Log[1 - x]^2*
     (FF[(208 - 3*Pi^2)/108 - ((I/108)*((-5*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 - 
        ((I/108)*((-5*I)*Pi^2 + 3*Pi^3))/(-1 + x) + 
        (x^2*(656 + 105*Pi^2 - 252*Zeta[3]))/648 + 
        (656 - (336*I)*Pi + 75*Pi^2 + (27*I)*Pi^3 - 252*Zeta[3])/(648*x^2) - 
        (x*(320 + 24*Pi^2 - 63*Zeta[3]))/162 + 
        (-1280 + (336*I)*Pi - 66*Pi^2 - (27*I)*Pi^3 + 252*Zeta[3])/(648*x)] + 
      FF[Pi^2/(36*(-1 + x)^2) + Pi^2/(36*(-1 + x)) + 
         (-112 - (60*I)*Pi + 21*Pi^2)/(216*x^2) + (112 + (60*I)*Pi - 21*Pi^2)/
          (216*x) + ((-112 + 15*Pi^2)*x)/108 - ((-112 + 15*Pi^2)*x^2)/108]*
       Log[x] + FF[((-1/36*I)*(-5*I + 3*Pi))/(-1 + x)^2 - 
         ((I/36)*(-5*I + 3*Pi))/(-1 + x) + (5*x)/18 - (5*x^2)/18]*Log[x]^2 + 
      FF[1/(36*(-1 + x)^2) + 1/(36*(-1 + x)) - x/18 + x^2/18]*Log[x]^3 + 
      FF[5/(18*x^2) - 5/(18*x) + (5*x)/18 - (5*x^2)/18]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[1/(6*x^2) - 1/(6*x) - x/6 + x^2/6]*
       PolyLog[3, x]) + FF[5/(9*(-1 + x)^2) + 5/(9*(-1 + x)) + (5*x)/9 - 
       (5*x^2)/9]*PolyLog[4, 1 - x] + 
    FF[5/(9*x^2) - 5/(9*x) + (5*x)/9 - (5*x^2)/9]*PolyLog[4, x] + 
    FF[((-1/9*I)*(-5*I + 3*Pi))/(-1 + x)^2 - ((I/9)*(-5*I + 3*Pi))/(-1 + x) + 
       (5 + (3*I)*Pi)/(9*x^2) - ((I/9)*(-5*I + 3*Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[-1/1080*(Pi^2*(560 + Pi^2)*x^2) + (-320 + 6*Pi^2 + 63*Zeta[3])/
         81 + (x*(-12800 + 1920*Pi^2 + 3*Pi^4 + 2520*Zeta[3]))/3240 + 
        ((6560*I)*Pi - 1680*Pi^2 - (150*I)*Pi^3 + 21*Pi^4 - 
          (2520*I)*Pi*Zeta[3])/(3240*(-1 + x)^2) + 
        (-12800 + (6560*I)*Pi - 1440*Pi^2 - (150*I)*Pi^3 + 21*Pi^4 + 
          2520*Zeta[3] - (2520*I)*Pi*Zeta[3])/(3240*(-1 + x))] + 
      FF[(112 - 3*Pi^2)/(108*(-1 + x)^2) + (112 - 3*Pi^2)/(108*(-1 + x)) - 
         ((-112 + 3*Pi^2)*x)/108 + ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[2, x] + 
      FF[-5/(9*(-1 + x)^2) - 5/(9*(-1 + x)) + (5*x)/9 - (5*x^2)/9]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) - x/3 + x^2/3]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(-7*Pi^4)/(1080*(-1 + x)^2) - (7*Pi^4)/(1080*(-1 + x)) + 
        (Pi^2*(-560 + 3*Pi^2)*x^2)/810 + (2*(-320 + 6*Pi^2 + 63*Zeta[3]))/
         81 - (x*(-3200 - 500*Pi^2 + 3*Pi^4 + 630*Zeta[3]))/810 + 
        ((1312*I)*Pi - 224*Pi^2 - (30*I)*Pi^3 - 3*Pi^4 - (504*I)*Pi*Zeta[3])/
         (648*x^2) + (2560 - (1312*I)*Pi + 176*Pi^2 + (30*I)*Pi^3 + 3*Pi^4 - 
          504*Zeta[3] + (504*I)*Pi*Zeta[3])/(648*x)] + 
      FF[((-1/108*I)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 - 
         ((I/108)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/(-1 + x) - 
         (x*(-656 + 135*Pi^2 + 252*Zeta[3]))/324 + 
         (x^2*(-656 + 135*Pi^2 + 252*Zeta[3]))/324]*Log[x] + 
      FF[(112 - (60*I)*Pi + 9*Pi^2)/(216*(-1 + x)^2) + 
         (112 - (60*I)*Pi + 9*Pi^2)/(216*(-1 + x)) + (Pi^2*x)/9 - 
         (Pi^2*x^2)/9]*Log[x]^2 + FF[((I/54)*(10*I + 3*Pi))/(-1 + x)^2 + 
         ((I/54)*(10*I + 3*Pi))/(-1 + x) - (5*x)/54 + (5*x^2)/54]*Log[x]^3 + 
      FF[1/(24*(-1 + x)^2) + 1/(24*(-1 + x)) + x/36 - x^2/36]*Log[x]^4 + 
      FF[(-112 + 3*Pi^2)/(108*x^2) + (112 - 3*Pi^2)/(108*x) + 
         ((-112 + 3*Pi^2)*x)/108 - ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-5/(9*x^2) + 5/(9*x) + (5*x)/9 - 
         (5*x^2)/9]*PolyLog[3, x] + FF[0]*PolyLog[4, 1 - x] + 
      FF[-1/3*1/x^2 + 1/(3*x) - x/3 + x^2/3]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) - x/3 + x^2/3]*PolyLog[5, 1 - x] + 
    FF[1/(3*x^2) - 1/(3*x) - x/3 + x^2/3]*PolyLog[5, x] + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) + 1/(3*x^2) - 1/(3*x)]*
     PolyLog[5, -(x/(1 - x))])}


==> anc/f_++++_2_HPLs.m <==
{FF[-3/2] + eps*(FF[((-1/18*I)*(3*Pi + Pi^3))/x - 
      (Pi*x^2*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/180 + 
      ((2*I)*Pi + Pi^4 + 4*Zeta[3] - (8*I)*Pi*Zeta[3])/(12*(-1 + x)) + 
      (Pi^4 + (60*I)*Pi*Zeta[3])/(180*(-1 + x)^2) + 
      (-1350 - (150*I)*Pi + 45*Pi^2 - (25*I)*Pi^3 + 3*Pi^4 - 120*Zeta[3] - 
        (180*I)*Pi*Zeta[3])/180 - (x*(-30*Pi^2 + (20*I)*Pi^3 + 9*Pi^4 - 
         120*Zeta[3] - (240*I)*Pi*Zeta[3]))/360] + 
    FF[(x*(6 - 3*Pi^2 + (4*I)*Pi^3 - 24*Zeta[3]))/36 + 
       (1 - I*Pi + Pi^2 - 8*Zeta[3])/(6*(-1 + x)) + 
       (6 + I*Pi - Pi^2 - 6*Zeta[3])/6 - ((I/6)*(Pi - (2*I)*Zeta[3]))/
        (-1 + x)^2 + (I/18)*x^2*(Pi^3 + (6*I)*Zeta[3])]*G[0, x] + 
    FF[((-1/18*I)*(3*Pi + Pi^3))/x^2 + (14 + (2*I)*Pi - 3*Pi^2 - 12*Zeta[3])/
        12 - ((I/18)*(-3*I - 3*Pi - (3*I)*Pi^2 + 2*Pi^3 + (36*I)*Zeta[3]))/
        x + (x^2*((-I)*Pi^3 + 6*Zeta[3]))/18 + 
       (x*(-6 + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/36]*G[1, x] + 
    FF[(2 - (5*I)*Pi + 2*Pi^2)/6 - 1/(6*(-1 + x)^2) + 
       (-1 - (5*I)*Pi + 2*Pi^2)/(6*(-1 + x)) - ((I + Pi)^2*x)/6 - x^2/6]*
     G[0, 0, x] + FF[(-1 + (7*I)*Pi + 2*Pi^2)/6 + ((-I)*Pi + Pi^2)/
        (3*(-1 + x)) - ((1 + (2*I)*Pi + Pi^2)*x)/6 + x^2/6]*G[0, 1, x] + 
    FF[(-1 + (5*I)*Pi + Pi^2)/6 + (I*Pi - Pi^2)/(3*x) + ((I + Pi)^2*x)/6 + 
       x^2/6]*G[1, 0, x] + FF[(2 - (7*I)*Pi + Pi^2)/6 - 1/(6*x^2) + 
       (1 + (5*I)*Pi - 2*Pi^2)/(6*x) + ((1 + (2*I)*Pi + Pi^2)*x)/6 - x^2/6]*
     G[1, 1, x] + FF[-7/6 + ((I/3)*Pi)/(-1 + x)^2 + ((I/6)*(7*I + 2*Pi))/
        (-1 + x) + (I/6)*(7*I + 4*Pi)*x + (I/3)*Pi*x^2]*G[0, 0, 0, x] + 
    FF[(1 + (3*I)*Pi)/3 + ((I/3)*Pi)/(-1 + x)^2 + (1 - (2*I)*Pi)/
        (3*(-1 + x)) + ((5 - (8*I)*Pi)*x)/6 + (I/3)*Pi*x^2]*G[0, 0, 1, x] + 
    FF[1/3 + 1/(3*(-1 + x)) + ((5 - (4*I)*Pi)*x)/6 - (I/3)*Pi*x^2]*
     G[0, 1, 0, x] + FF[(5 - (6*I)*Pi)/6 - 2/(3*(-1 + x)) + 
       (I/6)*(7*I + 8*Pi)*x - (I/3)*Pi*x^2]*G[0, 1, 1, x] + 
    FF[-1/3 + 2/(3*x) + ((7 - (4*I)*Pi)*x)/6 - (I/3)*Pi*x^2]*G[1, 0, 0, x] + 
    FF[(7 - (6*I)*Pi)/6 - 1/(3*x) + (I/6)*(5*I + 8*Pi)*x - (I/3)*Pi*x^2]*
     G[1, 0, 1, x] + FF[7/6 + ((I/3)*Pi)/x^2 + ((I/3)*(I + 2*Pi))/x + 
       (I/6)*(5*I + 4*Pi)*x + (I/3)*Pi*x^2]*G[1, 1, 0, x] + 
    FF[(I/3)*(7*I + 3*Pi) + ((I/3)*Pi)/x^2 - ((I/6)*(7*I + 2*Pi))/x + 
       ((7 - (8*I)*Pi)*x)/6 + (I/3)*Pi*x^2]*G[1, 1, 1, x] + 
    FF[1 + 2/(3*(-1 + x)^2) + 5/(3*(-1 + x)) + x/3 + (2*x^2)/3]*
     G[0, 0, 0, 0, x] + FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + x/3 - 
       x^2/3]*G[0, 0, 0, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + x/3 - x^2/3]*
     G[0, 0, 1, 0, x] + FF[2 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (5*x)/3 + 
       (2*x^2)/3]*G[0, 0, 1, 1, x] + FF[-1/3*x - (2*x^2)/3]*
     G[0, 1, 0, 0, x] + FF[-1/3*x + x^2/3]*G[0, 1, 0, 1, x] + 
    FF[-1/3*x + x^2/3]*G[0, 1, 1, 0, x] + FF[-1 + (5*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 1, x] + FF[-1/3*x - (2*x^2)/3]*G[1, 0, 0, 0, x] + 
    FF[-1/3*x + x^2/3]*G[1, 0, 0, 1, x] + FF[-1/3*x + x^2/3]*
     G[1, 0, 1, 0, x] + FF[-1 + (5*x)/3 - (2*x^2)/3]*G[1, 0, 1, 1, x] + 
    FF[1 + 2/(3*x^2) - 2/(3*x) + x/3 + (2*x^2)/3]*G[1, 1, 0, 0, x] + 
    FF[-1 - 1/(3*x^2) + 4/(3*x) + x/3 - x^2/3]*G[1, 1, 0, 1, x] + 
    FF[-1 - 1/(3*x^2) + 4/(3*x) + x/3 - x^2/3]*G[1, 1, 1, 0, x] + 
    FF[2 + 2/(3*x^2) - 5/(3*x) - (5*x)/3 + (2*x^2)/3]*G[1, 1, 1, 1, x]) + 
  eps^2*(FF[((-75*I)*Pi + 18*Pi^2 + (5*I)*Pi^3 + 3*Pi^4 - (108*I)*Pi*Zeta[3])/
       (108*x) + (x^2*(-285*Pi^2 + 158*Pi^4 - (47*I)*Pi^5 - 180*Zeta[3] + 
         (2040*I)*Pi*Zeta[3] - 60*Pi^2*Zeta[3] + 2520*Zeta[5]))/1080 + 
      ((30*I)*Pi^3 - 17*Pi^4 + (16*I)*Pi^5 - 180*Zeta[3] - 
        (1020*I)*Pi*Zeta[3] + 480*Pi^2*Zeta[3] + 2520*Zeta[5])/
       (1080*(-1 + x)^2) + ((375*I)*Pi - 90*Pi^2 - (45*I)*Pi^3 + 170*Pi^4 - 
        (4*I)*Pi^5 + 120*Zeta[3] - (3570*I)*Pi*Zeta[3] + 2580*Pi^2*Zeta[3] + 
        3420*Zeta[5])/(540*(-1 + x)) + 
      (x*(570*Pi^2 - (140*I)*Pi^3 - 847*Pi^4 + (172*I)*Pi^5 + 1200*Zeta[3] - 
         (5520*I)*Pi*Zeta[3] + 1920*Pi^2*Zeta[3] + 3600*Zeta[5]))/2160 + 
      (-27540 - (4650*I)*Pi + 1755*Pi^2 - (1585*I)*Pi^3 + 186*Pi^4 - 
        (90*I)*Pi^5 + 4200*Zeta[3] - (7740*I)*Pi*Zeta[3] + 
        2520*Pi^2*Zeta[3] + 8640*Zeta[5])/1080] + 
    FF[((I/18)*Pi^3)/x + (180 + (16*I)*Pi - 23*Pi^2 + (12*I)*Pi^3 - 4*Pi^4 - 
         324*Zeta[3])/36 + (375 - (285*I)*Pi + 1485*Pi^2 + (105*I)*Pi^3 - 
         58*Pi^4 - 3270*Zeta[3] - (720*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
       ((-285*I)*Pi + 90*Pi^2 + 2*Pi^4 + 510*Zeta[3] - (720*I)*Pi*Zeta[3])/
        (540*(-1 + x)^2) + (x^2*(135*Pi^2 - (170*I)*Pi^3 + 4*Pi^4 + 
          1020*Zeta[3] + (1800*I)*Pi*Zeta[3]))/1080 + 
       (x*(750 - 1710*Pi^2 + (1160*I)*Pi^3 + 101*Pi^4 - 8580*Zeta[3] + 
          (3600*I)*Pi*Zeta[3]))/1080]*G[0, x] + 
    FF[((4*I)*Pi^3 + 3*Pi^4 - 36*Zeta[3] - (24*I)*Pi*Zeta[3])/(36*(-1 + x)) + 
       (Pi^4 + (60*I)*Pi*Zeta[3])/(180*(-1 + x)^2) + 
       ((-57*I)*Pi + 18*Pi^2 + (17*I)*Pi^3 + 3*Pi^4 - (108*I)*Pi*Zeta[3])/
        (108*x^2) + (x^2*(135*Pi^2 + (170*I)*Pi^3 + 68*Pi^4 - 1020*Zeta[3] + 
          (360*I)*Pi*Zeta[3]))/1080 - (x*(75 - 144*Pi^2 + (122*I)*Pi^3 + 
          2*Pi^4 - 894*Zeta[3] + (576*I)*Pi*Zeta[3]))/108 + 
       (2050 + (160*I)*Pi - 755*Pi^2 - (170*I)*Pi^3 + 27*Pi^4 - 
         2040*Zeta[3] + (1080*I)*Pi*Zeta[3])/360 + 
       (-375 + (285*I)*Pi - 1485*Pi^2 - (760*I)*Pi^3 + 99*Pi^4 + 
         7200*Zeta[3] + (1080*I)*Pi*Zeta[3])/(540*x)]*G[1, x] + 
    FF[(-19 + (9*I)*Pi - 24*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3])/(36*(-1 + x)^2) + 
       (x^2*(-19 + 12*Pi^2 - (10*I)*Pi^3 + 36*Zeta[3]))/36 + 
       (x*(7 - (14*I)*Pi - 24*Pi^2 - (20*I)*Pi^3 + 216*Zeta[3]))/36 + 
       (-40 - (317*I)*Pi + 105*Pi^2 + 252*Zeta[3])/36 + 
       (-31 - (296*I)*Pi + 45*Pi^2 - (6*I)*Pi^3 + 288*Zeta[3])/(36*(-1 + x))]*
     G[0, 0, x] + FF[((-7*I)*Pi + 42*Pi^2 + (4*I)*Pi^3)/(18*(-1 + x)) - 
       ((I/18)*(3*Pi + Pi^3))/x^2 + (-16 + (331*I)*Pi + 93*Pi^2 - 72*Zeta[3])/
        36 + (x^2*(19 - 12*Pi^2 + (12*I)*Pi^3 - 48*Zeta[3]))/36 - 
       ((I/18)*(-3*Pi - (15*I)*Pi^2 + 2*Pi^3 + (36*I)*Zeta[3]))/x + 
       (I/36)*x*(19*I - 14*Pi + (15*I)*Pi^2 + 24*Pi^3 + (96*I)*Zeta[3]) + 
       ((-I)*Pi^3 + 9*Zeta[3])/(9*(-1 + x)^2)]*G[0, 1, x] + 
    FF[(-16 + (317*I)*Pi + 66*Pi^2)/36 + ((I/18)*Pi^3)/x^2 + 
       ((19 - 12*Pi^2 + (4*I)*Pi^3)*x^2)/36 + 
       (x*(-19 + (14*I)*Pi + 39*Pi^2 + (8*I)*Pi^3 - 144*Zeta[3]))/36 + 
       ((-I)*Pi + 5*Pi^2 - 8*Zeta[3])/(6*(-1 + x)) - 
       ((I/6)*(Pi - (2*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/18)*(7*Pi + (42*I)*Pi^2 + 2*Pi^3 + (36*I)*Zeta[3]))/x]*
     G[1, 0, x] + FF[(31 + (296*I)*Pi - 45*Pi^2 - (8*I)*Pi^3 - 204*Zeta[3])/
        (36*x) - ((I/36)*(-19*I - 9*Pi - (24*I)*Pi^2 + 10*Pi^3 + 
          (60*I)*Zeta[3]))/x^2 + (x^2*(-19 + 12*Pi^2 - (6*I)*Pi^3 + 
          12*Zeta[3]))/36 + (x*(31 + (14*I)*Pi - (12*I)*Pi^3 + 24*Zeta[3]))/
        36 + (-52 - (331*I)*Pi + 93*Pi^2 + 324*Zeta[3])/36]*G[1, 1, x] + 
    FF[(-367 + (72*I)*Pi - 60*Pi^2)/36 + (21 + (38*I)*Pi - 14*Pi^2)/
        (36*(-1 + x)^2) + (-149 + (55*I)*Pi - 37*Pi^2)/(18*(-1 + x)) + 
       ((-85 + (58*I)*Pi + 2*Pi^2)*x)/9 - ((-21 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36]*G[0, 0, 0, x] + FF[(13 + (156*I)*Pi - 42*Pi^2)/18 + 
       ((-17*I)*Pi - 16*Pi^2)/(18*(-1 + x)^2) + (7 - (122*I)*Pi - 22*Pi^2)/
        (18*(-1 + x)) + ((157 - (88*I)*Pi + 19*Pi^2)*x)/18 - 
       ((9 + (34*I)*Pi + 8*Pi^2)*x^2)/36]*G[0, 0, 1, x] + 
    FF[(13 - (36*I)*Pi - 21*Pi^2)/18 - (2*Pi^2)/(3*(-1 + x)^2) + 
       (7 + (9*I)*Pi - 36*Pi^2)/(18*(-1 + x)) + ((-3*I)*Pi - Pi^2)/(3*x) + 
       ((157 - (116*I)*Pi + 2*Pi^2)*x)/18 + ((-9 + (34*I)*Pi + 8*Pi^2)*x^2)/
        36]*G[0, 1, 0, x] + FF[(317 - (312*I)*Pi + 18*Pi^2)/36 + 
       (-7 + (6*I)*Pi - 9*Pi^2)/(9*(-1 + x)) - 1/(6*x^2) + 
       (1 + (7*I)*Pi - 2*Pi^2)/(6*x) - ((158 - (88*I)*Pi + 19*Pi^2)*x)/18 + 
       ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/36]*G[0, 1, 1, x] + 
    FF[(-1 - (51*I)*Pi - 3*Pi^2)/18 - 1/(6*(-1 + x)^2) + 
       (-1 - (7*I)*Pi + 2*Pi^2)/(6*(-1 + x)) + (7 - (6*I)*Pi + 9*Pi^2)/
        (9*x) + ((161 - (122*I)*Pi + 5*Pi^2)*x)/18 + 
       ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/36]*G[1, 0, 0, x] + 
    FF[(331 - (270*I)*Pi - 30*Pi^2)/36 + ((3*I)*Pi + Pi^2)/(3*(-1 + x)) - 
       (2*Pi^2)/(3*x^2) + (-7 - (9*I)*Pi + 36*Pi^2)/(18*x) - 
       ((74 - (41*I)*Pi + 5*Pi^2)*x)/9 + ((-9 + (34*I)*Pi + 8*Pi^2)*x^2)/36]*
     G[1, 0, 1, x] + FF[(331 + (102*I)*Pi - 54*Pi^2)/36 + 
       ((-17*I)*Pi - 16*Pi^2)/(18*x^2) + (-7 + (122*I)*Pi + 22*Pi^2)/(18*x) - 
       ((148 - (122*I)*Pi + 11*Pi^2)*x)/18 - ((9 + (34*I)*Pi + 8*Pi^2)*x^2)/
        36]*G[1, 1, 0, x] + FF[(-343 + (135*I)*Pi - 33*Pi^2)/18 + 
       (21 + (38*I)*Pi - 14*Pi^2)/(36*x^2) + (149 - (55*I)*Pi + 37*Pi^2)/
        (18*x) + ((149 - (82*I)*Pi + 10*Pi^2)*x)/18 - 
       ((-21 + (34*I)*Pi + 14*Pi^2)*x^2)/36]*G[1, 1, 1, x] + 
    FF[59/6 - ((I/9)*(I + 15*Pi))/(-1 + x)^2 - ((I/18)*(179*I + 30*Pi))/
        (-1 + x) + (5*(35 - (12*I)*Pi)*x)/18 + ((1 - (15*I)*Pi)*x^2)/9]*
     G[0, 0, 0, 0, x] + FF[(I/2)*(11*I + 6*Pi) + ((I/18)*(-17*I + 18*Pi))/
        (-1 + x)^2 - ((I/9)*(-41*I + 18*Pi))/(-1 + x) - 
       (I/18)*(-17*I + 72*Pi)*x + (I/18)*(19*I + 18*Pi)*x^2]*
     G[0, 0, 0, 1, x] + FF[-11/2 + (17 + (6*I)*Pi)/(18*(-1 + x)^2) + 
       ((I/9)*(41*I + 3*Pi))/(-1 + x) + (I/18)*(17*I + 60*Pi)*x + 
       (I/18)*(19*I + 30*Pi)*x^2]*G[0, 0, 1, 0, x] + 
    FF[(3*(9 - (2*I)*Pi))/2 - ((I/9)*(-17*I + 6*Pi))/(-1 + x)^2 + 
       (((2*I)/9)*(13*I + 6*Pi))/(-1 + x) + (I/18)*(101*I + 72*Pi)*x + 
       ((1 - (9*I)*Pi)*x^2)/9]*G[0, 0, 1, 1, x] + 
    FF[3/2 + (((2*I)/3)*Pi)/(-1 + x)^2 + (3 + (4*I)*Pi)/(6*(-1 + x)) - 2/x + 
       (I/9)*(71*I + 36*Pi)*x + (I/9)*(I + 18*Pi)*x^2]*G[0, 1, 0, 0, x] + 
    FF[(-1/6*I)*(-25*I + 12*Pi) - (I*Pi)/(-1 + x)^2 + (((2*I)/3)*(I + 3*Pi))/
        (-1 + x) + x^(-1) + ((2*I)/9)*(I + 12*Pi)*x + ((19 - (12*I)*Pi)*x^2)/
        18]*G[0, 1, 0, 1, x] + FF[-25/6 - 2/(3*(-1 + x)) + ((I/3)*Pi)/x^2 + 
       ((I/3)*(-3*I + 2*Pi))/x - ((2*I)/9)*(-I + 18*Pi)*x + 
       ((19 - (36*I)*Pi)*x^2)/18]*G[0, 1, 1, 0, x] + 
    FF[(I/6)*(37*I + 12*Pi) + 8/(3*(-1 + x)) + ((I/3)*Pi)/x^2 - 
       ((I/6)*(I + 2*Pi))/x + ((67 - (24*I)*Pi)*x)/9 + (I/9)*(I + 6*Pi)*x^2]*
     G[0, 1, 1, 1, x] + FF[7/6 + ((I/3)*Pi)/(-1 + x)^2 + 
       ((I/6)*(I + 2*Pi))/(-1 + x) - 8/(3*x) + (I/9)*(65*I + 12*Pi)*x + 
       (I/9)*(I + 6*Pi)*x^2]*G[1, 0, 0, 0, x] + 
    FF[((-2*I)/3)*(-5*I + 9*Pi) + ((I/3)*Pi)/(-1 + x)^2 - 
       ((I/3)*(-3*I + 2*Pi))/(-1 + x) + 2/(3*x) + (I/9)*(17*I + 72*Pi)*x + 
       ((19 - (36*I)*Pi)*x^2)/18]*G[1, 0, 0, 1, x] + 
    FF[-10/3 - (-1 + x)^(-1) - (I*Pi)/x^2 - (((2*I)/3)*(I + 3*Pi))/x - 
       (I/9)*(-17*I + 12*Pi)*x + ((19 - (12*I)*Pi)*x^2)/18]*
     G[1, 0, 1, 0, x] + FF[(I/2)*(13*I + 12*Pi) + 2/(-1 + x) + 
       (((2*I)/3)*Pi)/x^2 - ((I/6)*(-3*I + 4*Pi))/x + 
       ((73 - (72*I)*Pi)*x)/9 + (I/9)*(I + 18*Pi)*x^2]*G[1, 0, 1, 1, x] + 
    FF[8 - ((I/9)*(-17*I + 6*Pi))/x^2 - (((2*I)/9)*(13*I + 6*Pi))/x + 
       ((97 - (36*I)*Pi)*x)/18 + ((1 - (9*I)*Pi)*x^2)/9]*G[1, 1, 0, 0, x] + 
    FF[((5*I)/2)*(3*I + 2*Pi) + ((I/18)*(-17*I + 6*Pi))/x^2 - 
       ((I/9)*(41*I + 3*Pi))/x + (5*(11 - (24*I)*Pi)*x)/18 + 
       (I/18)*(19*I + 30*Pi)*x^2]*G[1, 1, 0, 1, x] + 
    FF[-15/2 + ((I/18)*(-17*I + 18*Pi))/x^2 + ((I/9)*(-41*I + 18*Pi))/x + 
       ((55 + (36*I)*Pi)*x)/18 + (I/18)*(19*I + 18*Pi)*x^2]*
     G[1, 1, 1, 0, x] + FF[(59 - (15*I)*Pi)/3 - ((I/9)*(I + 15*Pi))/x^2 + 
       ((I/18)*(179*I + 30*Pi))/x + (I/18)*(179*I + 120*Pi)*x + 
       ((1 - (15*I)*Pi)*x^2)/9]*G[1, 1, 1, 1, x] + 
    FF[-7 - 14/(3*(-1 + x)^2) - 35/(3*(-1 + x)) - (7*x)/3 - (14*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) - 
       (5*x)/3 + (5*x^2)/3]*G[0, 0, 0, 0, 1, x] + 
    FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) - (5*x)/3 + (5*x^2)/3]*
     G[0, 0, 0, 1, 0, x] + FF[-6/(-1 + x) - 3*x]*G[0, 0, 0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) + 2*x + 3*x^2]*G[0, 0, 1, 0, 0, x] + 
    FF[2 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
     G[0, 0, 1, 0, 1, x] + FF[2 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
       (2*x)/3 - (2*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
    FF[-9 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + (20*x)/3 - (5*x^2)/3]*
     G[0, 0, 1, 1, 1, x] + FF[-3 - 1/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
       (13*x)/3 + (11*x^2)/3]*G[0, 1, 0, 0, 0, x] + 
    FF[3 + (-1 + x)^(-2) + 4/(-1 + x) + x/3 - x^2/3]*G[0, 1, 0, 0, 1, x] + 
    FF[3 + (-1 + x)^(-2) + 4/(-1 + x) + x/3 - x^2/3]*G[0, 1, 0, 1, 0, x] + 
    FF[-5 - 2/(-1 + x)^2 - 2/(-1 + x) + 3*x - x^2]*G[0, 1, 0, 1, 1, x] + 
    FF[1 + 2/(3*x^2) - 2/(3*x) - 4*x - 2*x^2]*G[0, 1, 1, 0, 0, x] + 
    FF[-1 - 1/(3*x^2) + 4/(3*x) + (2*x)/3 - (2*x^2)/3]*G[0, 1, 1, 0, 1, x] + 
    FF[-1 - 1/(3*x^2) + 4/(3*x) + (2*x)/3 - (2*x^2)/3]*G[0, 1, 1, 1, 0, x] + 
    FF[5 + 2/(3*x^2) - 5/(3*x) - (20*x)/3 + (8*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[1 + 2/(3*(-1 + x)^2) + 5/(3*(-1 + x)) + (4*x)/3 + (8*x^2)/3]*
     G[1, 0, 0, 0, 0, x] + FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 
       (2*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
     G[1, 0, 0, 1, 0, x] + FF[-5 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 8*x - 
       2*x^2]*G[1, 0, 0, 1, 1, x] + FF[-3 - 2/x^2 + 2/x - x - x^2]*
     G[1, 0, 1, 0, 0, x] + FF[3 + x^(-2) - 4/x + x/3 - x^2/3]*
     G[1, 0, 1, 0, 1, x] + FF[3 + x^(-2) - 4/x + x/3 - x^2/3]*
     G[1, 0, 1, 1, 0, x] + FF[5 - 1/(3*x^2) + 10/(3*x) - (35*x)/3 + 
       (11*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
    FF[-4 - 8/(3*x^2) + 8/(3*x) - (10*x)/3 - (5*x^2)/3]*G[1, 1, 0, 0, 0, x] + 
    FF[2 + 2/(3*x^2) - 8/(3*x) + (2*x)/3 - (2*x^2)/3]*G[1, 1, 0, 0, 1, x] + 
    FF[2 + 2/(3*x^2) - 8/(3*x) + (2*x)/3 - (2*x^2)/3]*G[1, 1, 0, 1, 0, x] + 
    FF[5 + 1/(3*x^2) - 1/(3*x) - 8*x + 3*x^2]*G[1, 1, 0, 1, 1, x] + 
    FF[-3 + 6/x + 3*x]*G[1, 1, 1, 0, 0, x] + 
    FF[5 + 5/(3*x^2) - 20/(3*x) - (5*x)/3 + (5*x^2)/3]*G[1, 1, 1, 0, 1, x] + 
    FF[5 + 5/(3*x^2) - 20/(3*x) - (5*x)/3 + (5*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
    FF[-14 - 14/(3*x^2) + 35/(3*x) + (35*x)/3 - (14*x^2)/3]*
     G[1, 1, 1, 1, 1, x])}


==> anc/f_++++_2_Lis.m <==
{FF[-3/2] + eps*(FF[-1/1080*(Pi^2*(-90 + (60*I)*Pi + 19*Pi^2)*x) - 
      (Pi^2*(45 + 16*Pi^2)*x^2)/540 + (-270 - (30*I)*Pi + 9*Pi^2 - 
        (5*I)*Pi^3 + Pi^4 - 36*Zeta[3])/36 + ((I/3)*Pi*Zeta[3])/x^2 + 
      ((-15*I)*Pi - (5*I)*Pi^3 - 2*Pi^4 + 30*Zeta[3] + (60*I)*Pi*Zeta[3])/
       (90*x) + (7*Pi^4 + (180*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
      ((90*I)*Pi + 49*Pi^4 - 180*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (540*(-1 + x))] + FF[1/8 + 1/(36*(-1 + x)^2) + 1/(36*(-1 + x)) - 
       1/(24*x) - (11*x)/72 + x^2/36]*Log[1 - x]^4 + 
    FF[(2 - (5*I)*Pi + 2*Pi^2)/12 - 1/(12*(-1 + x)^2) + 
       (-1 - (5*I)*Pi + 2*Pi^2)/(12*(-1 + x)) - ((I + Pi)^2*x)/12 - x^2/12]*
     Log[x]^2 + FF[-7/36 + ((I/18)*Pi)/(-1 + x)^2 + ((I/36)*(7*I + 2*Pi))/
        (-1 + x) + (I/36)*(7*I + 4*Pi)*x + (I/18)*Pi*x^2]*Log[x]^3 + 
    FF[1/24 + 1/(36*(-1 + x)^2) + 5/(72*(-1 + x)) + x/72 + x^2/36]*Log[x]^4 + 
    Log[1 - x]^3*(FF[(I/18)*(7*I + 3*Pi) + ((I/18)*Pi)/x^2 - 
        ((I/36)*(7*I + 2*Pi))/x + ((7 - (8*I)*Pi)*x)/36 + (I/18)*Pi*x^2] + 
      FF[-1/3 - 1/(9*(-1 + x)^2) - 1/(9*(-1 + x)) + 1/(9*x^2) - 1/(9*x) + 
         (11*x)/18 - x^2/9]*Log[x]) + Log[1 - x]^2*
     (FF[(2 - (7*I)*Pi + 2*Pi^2)/12 + Pi^2/(18*(-1 + x)^2) + 
        Pi^2/(18*(-1 + x)) + (-3 - 2*Pi^2)/(36*x^2) + 
        (3 + (15*I)*Pi - 4*Pi^2)/(36*x) - ((-I + Pi)^2*x)/12 - x^2/12] + 
      FF[(3 - (2*I)*Pi)/4 + 1/(3*(-1 + x)) - 1/(3*x) + (I/12)*(3*I + 8*Pi)*
          x - (I/6)*Pi*x^2]*Log[x] + FF[-1/4 - 1/(6*x^2) + 1/(6*x) - x/4]*
       Log[x]^2) + FF[-1/6*(Pi*(2*I + Pi)) + (I*Pi - Pi^2)/(3*(-1 + x)) + 
       (I*Pi - Pi^2)/(3*x) + (Pi*(2*I + Pi)*x)/3]*PolyLog[2, x] + 
    FF[(1 - (3*I)*Pi)/3 + 2/(3*(-1 + x)) - ((I/3)*Pi)/x^2 - 
       ((I/3)*(-I + 2*Pi))/x + ((1 + (2*I)*Pi)*x)/3 - ((2*I)/3)*Pi*x^2]*
     PolyLog[3, 1 - x] + FF[(2 - (3*I)*Pi)/3 - ((I/3)*Pi)/(-1 + x)^2 + 
       (1 + (2*I)*Pi)/(3*(-1 + x)) - 2/(3*x) + (I/3)*(I + 2*Pi)*x - 
       ((2*I)/3)*Pi*x^2]*PolyLog[3, x] + 
    Log[x]*(FF[(6 + I*Pi - Pi^2)/6 + ((6 - 3*Pi^2 + (4*I)*Pi^3)*x)/36 + 
        (I/18)*Pi^3*x^2 + (1 - I*Pi + Pi^2 - 8*Zeta[3])/(6*(-1 + x)) - 
        ((I/6)*(Pi - (2*I)*Zeta[3]))/(-1 + x)^2 + (2*Zeta[3])/(3*x^2) - 
        (2*Zeta[3])/(3*x)] + FF[-2/3 - 1/(3*(-1 + x)) + 2/(3*x) + x/3]*
       PolyLog[2, x] + FF[-1 - 2/(3*x^2) + 2/(3*x) - (2*x)/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 
         (2*x)/3 - x^2/3]*PolyLog[3, x]) + 
    Log[1 - x]*(FF[(42 + (6*I)*Pi - 11*Pi^2 + (6*I)*Pi^3)/36 + 
        ((-6 + Pi^2 - (8*I)*Pi^3)*x)/36 + (I/18)*Pi^3*x^2 - 
        ((I/6)*(Pi - (2*I)*Zeta[3]))/x^2 + (2*Zeta[3])/(3*(-1 + x)^2) + 
        (-Pi^2 + 6*Zeta[3])/(9*(-1 + x)) + (-3 + (3*I)*Pi - 2*Pi^2 + 
          24*Zeta[3])/(18*x)] + FF[(-1 + (5*I)*Pi + 2*Pi^2)/6 + 
         Pi^2/(9*x^2) + ((3*I)*Pi - 4*Pi^2)/(9*x) + 
         ((-3 + (6*I)*Pi + 5*Pi^2)*x)/18 + ((3 + Pi^2)*x^2)/18]*Log[x] + 
      FF[-1/6 + 1/(3*x) + ((7 - (4*I)*Pi)*x)/12 - (I/6)*Pi*x^2]*Log[x]^2 + 
      FF[-1/18*x - x^2/9]*Log[x]^3 + FF[1/3 + 2/(3*(-1 + x)) - 1/(3*x) + x/3]*
       PolyLog[2, x] + FF[1/(3*x^2) - 4/(3*x) + (4*x)/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[-2 - 2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 
         (4*x)/3 - x^2/3]*PolyLog[3, x]) + 
    FF[-1 - 2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 2/x - (2*x)/3 + (2*x^2)/3]*
     PolyLog[4, 1 - x] + FF[-1 - 2/(-1 + x) - 2/(3*x^2) + 2/(3*x) - (2*x)/3 + 
       (2*x^2)/3]*PolyLog[4, x] + 
    FF[1 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 2/(3*x^2) + 2/(3*x) - 2*x]*
     PolyLog[4, -(x/(1 - x))]) + 
  eps^2*(FF[(x*(1710*Pi^2 - (420*I)*Pi^3 - 2797*Pi^4 + (420*I)*Pi^5 + 
         13680*Pi^2*Zeta[3] - 97200*Zeta[5]))/6480 + 
      ((90*I)*Pi^3 - 119*Pi^4 + (96*I)*Pi^5 - 540*Zeta[3] - 
        (3060*I)*Pi*Zeta[3] + 4320*Pi^2*Zeta[3] - 24840*Zeta[5])/
       (3240*(-1 + x)^2) + ((-375*I)*Pi + 90*Pi^2 + (25*I)*Pi^3 - 71*Pi^4 - 
        (8*I)*Pi^5 + 300*Zeta[3] + (4290*I)*Pi*Zeta[3] - 720*Pi^2*Zeta[3] - 
        7380*Zeta[5])/(540*x) + ((1125*I)*Pi - 270*Pi^2 - (135*I)*Pi^3 + 
        506*Pi^4 - (60*I)*Pi^5 - 900*Zeta[3] - (12870*I)*Pi*Zeta[3] + 
        6480*Pi^2*Zeta[3] - 5940*Zeta[5])/(1620*(-1 + x)) + 
      ((I/270)*(Pi^5 + (45*I)*Zeta[3] - 255*Pi*Zeta[3] - (450*I)*Zeta[5]))/
       x^2 + (-27540 - (4650*I)*Pi + 1755*Pi^2 - (1585*I)*Pi^3 + 292*Pi^4 - 
        (66*I)*Pi^5 + 3780*Zeta[3] + (2160*I)*Pi*Zeta[3] + 
        1800*Pi^2*Zeta[3] + 14040*Zeta[5])/1080 + 
      (x^2*(-855*Pi^2 + 542*Pi^4 - (93*I)*Pi^5 - 2520*Pi^2*Zeta[3] + 
         16200*Zeta[5]))/3240] + 
    FF[-5/3 + 14/(9*(-1 + x)^2) + 26/(9*(-1 + x)) - 14/(9*x^2) + 26/(9*x) + 
       (10*x)/3]*Li[3, 2, 1, x] + 
    FF[4 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 4/(3*x^2) - 16/(3*x) - 
       (16*x)/3 + (4*x^2)/3]*Li[3, 2, 1 - x, 1] + 
    FF[5 - 10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 2/x^2 - 6/x - (22*x)/3 + 
       (4*x^2)/3]*Li[3, 2, x, 1] + 
    FF[-1/20 + 17/(180*(-1 + x)^2) + 17/(180*(-1 + x)) - 1/(45*x^2) - 
       7/(360*x) + (23*x)/90 - (13*x^2)/180]*Log[1 - x]^5 + 
    FF[59/144 - ((I/216)*(I + 15*Pi))/(-1 + x)^2 - ((I/432)*(179*I + 30*Pi))/
        (-1 + x) + (5*(35 - (12*I)*Pi)*x)/432 + ((1 - (15*I)*Pi)*x^2)/216]*
     Log[x]^4 + FF[-7/120 - 7/(180*(-1 + x)^2) - 7/(72*(-1 + x)) - 
       (7*x)/360 - (7*x^2)/180]*Log[x]^5 + 
    Log[1 - x]^4*(FF[(161 - (24*I)*Pi)/144 + ((I/216)*(17*I + 12*Pi))/
         (-1 + x)^2 - ((I/27)*(-4*I + 3*Pi))/(-1 + x) - 
        ((I/24)*(2*I + 3*Pi))/x^2 - ((I/48)*(-27*I + 2*Pi))/x + 
        (I/432)*(437*I + 84*Pi)*x + ((1 - (15*I)*Pi)*x^2)/216] + 
      FF[-1/6 - 17/(36*(-1 + x)^2) - 23/(36*(-1 + x)) - 2/(9*x^2) + 
         85/(72*x) - (131*x)/72 + (4*x^2)/9]*Log[x]) + 
    FF[(2*I)*Pi - (((2*I)/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) - 
       (((2*I)/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x - ((4*I)/3)*Pi*x + 
       ((4*I)/3)*Pi*x^2]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(-367 + (72*I)*Pi - 60*Pi^2)/216 + 
        (21 + (38*I)*Pi - 14*Pi^2)/(216*(-1 + x)^2) + 
        (-149 + (55*I)*Pi - 37*Pi^2)/(108*(-1 + x)) + 
        ((-85 + (58*I)*Pi + 2*Pi^2)*x)/54 - ((-21 + (34*I)*Pi + 14*Pi^2)*x^2)/
         216] + FF[2/3 + 1/(6*(-1 + x)^2) + 5/(6*(-1 + x)) - x/2 - x^2/6]*
       PolyLog[2, x]) + Log[1 - x]^3*
     (FF[(-343 + (135*I)*Pi - 39*Pi^2)/108 + (13*Pi^2)/(54*(-1 + x)^2) + 
        (13*Pi^2)/(54*(-1 + x)) + (21 + (38*I)*Pi - 12*Pi^2)/(216*x^2) + 
        (149 - (55*I)*Pi + 12*Pi^2)/(108*x) + ((149 - (82*I)*Pi + 78*Pi^2)*x)/
         108 - ((-21 + (34*I)*Pi + 48*Pi^2)*x^2)/216] + 
      FF[(I/18)*(43*I + 39*Pi) + (17 - (12*I)*Pi)/(54*(-1 + x)^2) + 
         (19 + (12*I)*Pi)/(27*(-1 + x)) + ((I/54)*(17*I + 24*Pi))/x^2 + 
         ((I/108)*(-31*I + 24*Pi))/x + ((107 - (75*I)*Pi)*x)/27 + 
         (I/54)*(I + 42*Pi)*x^2]*Log[x] + 
      FF[37/12 + 2/(9*(-1 + x)^2) + 8/(9*(-1 + x)) + 5/(6*x^2) - 19/(6*x) - 
         (19*x)/36 + x^2/9]*Log[x]^2 + 
      FF[-1/6*1/x^2 + 5/(6*x) - (5*x)/6 + x^2/6]*PolyLog[2, x]) + 
    FF[(7 - (165*I)*Pi - 24*Pi^2)/18 + (4*Pi^2)/(9*(-1 + x)^2) + 
       (7 + (12*I)*Pi + 19*Pi^2)/(9*(-1 + x)) + (3 + (17*I)*Pi - 12*Pi^2)/
        (18*x^2) + (-10 - (161*I)*Pi + 72*Pi^2)/(18*x) + 
       ((5 - (23*I)*Pi + 13*Pi^2)*x)/9 + ((-3 + (34*I)*Pi + Pi^2)*x^2)/18]*
     PolyLog[3, 1 - x] + FF[(14 - (177*I)*Pi + 3*Pi^2)/18 + 
       (3 + (17*I)*Pi - 8*Pi^2)/(18*(-1 + x)^2) + (10 + (161*I)*Pi - 56*Pi^2)/
        (18*(-1 + x)) + (-7 - (12*I)*Pi - 15*Pi^2)/(9*x) - 
       ((2 + (11*I)*Pi + 10*Pi^2)*x)/9 + ((-3 + (34*I)*Pi + 5*Pi^2)*x^2)/18]*
     PolyLog[3, x] + PolyLog[2, x]*
     (FF[((-2*I)/9)*Pi^3*x^2 + ((-14*I)*Pi - 27*Pi^2 - 12*Zeta[3])/36 + 
        ((I/18)*(3*Pi + 2*Pi^3 - (4*I)*Zeta[3]))/x^2 + 
        ((I/18)*(-3*Pi + 2*Pi^3 + (4*I)*Zeta[3]))/(-1 + x)^2 - 
        ((I/18)*(-4*Pi - (27*I)*Pi^2 + 4*Pi^3 - (28*I)*Zeta[3]))/(-1 + x) + 
        ((I/18)*(4*Pi + (27*I)*Pi^2 + 4*Pi^3 + (28*I)*Zeta[3]))/x + 
        (x*((14*I)*Pi + 27*Pi^2 - (8*I)*Pi^3 + 12*Zeta[3]))/18] + 
      FF[4 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 4/(3*x^2) - 16/(3*x) - 
         (16*x)/3 + (4*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[-5/3 + 2/(9*(-1 + x)^2) - 22/(9*(-1 + x)) + 10/(9*x^2) + 2/(9*x) + 
         (2*x)/3 - (4*x^2)/3]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[(93 + (888*I)*Pi - 187*Pi^2 - (24*I)*Pi^3 - 864*Zeta[3])/
         (216*x) + (x^2*(-19 + 12*Pi^2 - (18*I)*Pi^3 - 24*Zeta[3]))/72 - 
        ((I/216)*(-57*I - 27*Pi - (38*I)*Pi^2 + 48*Pi^3 + (108*I)*Zeta[3]))/
         x^2 + (x*(31 + (14*I)*Pi - 90*Pi^2 + (60*I)*Pi^3 + 24*Zeta[3]))/72 + 
        (-13*Pi^2 - (12*I)*Pi^3 + 54*Zeta[3])/(54*(-1 + x)) + 
        (-17*Pi^2 + (12*I)*Pi^3 + 108*Zeta[3])/(108*(-1 + x)^2) + 
        (-52 - (331*I)*Pi + 138*Pi^2 - (48*I)*Pi^3 + 360*Zeta[3])/72] + 
      FF[-13/4 - 2/(3*(-1 + x)) - ((I/36)*(17*I + 36*Pi))/x^2 - 
         ((I/9)*(-5*I + 18*Pi))/x + (I/24)*(75*I + 28*Pi)*x + 
         ((6 + (7*I)*Pi)*x^2)/12]*Log[x]^2 + 
      FF[-13/12 - 13/(18*x^2) + 13/(18*x) + (19*x)/18 + (5*x^2)/18]*
       Log[x]^3 + FF[(I/6)*(I + 12*Pi) - 1/(3*(-1 + x)) + ((I/6)*Pi)/x^2 - 
         ((I/6)*(-2*I + Pi))/x + ((1 - (8*I)*Pi)*x)/3 + ((2*I)/3)*Pi*x^2]*
       PolyLog[2, x] + Log[x]*(FF[(115 - (76*I)*Pi - 48*Pi^2)/24 - 
          Pi^2/(3*(-1 + x)^2) + (7 + (12*I)*Pi + 3*Pi^2)/(18*(-1 + x)) + 
          (1 - 10*Pi^2)/(12*x^2) + (-17 - (39*I)*Pi + 108*Pi^2)/(36*x) - 
          ((138 - (76*I)*Pi + 5*Pi^2)*x)/36 + ((-15 + (34*I)*Pi + 10*Pi^2)*
            x^2)/72] + FF[4 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 4/(3*x^2) - 
           16/(3*x) - (17*x)/6 + (5*x^2)/6]*PolyLog[2, x]) + 
      FF[-5/(6*x^2) + 13/(3*x) - (13*x)/3 + (5*x^2)/6]*PolyLog[3, 1 - x] + 
      FF[2 - (-1 + x)^(-2) - (-1 + x)^(-1) - (13*x)/3 + (5*x^2)/6]*
       PolyLog[3, x]) + Log[x]^2*
     (FF[(x^2*(-19 + 12*Pi^2 - (10*I)*Pi^3 - 24*Zeta[3]))/72 + Zeta[3]/x^2 - 
        Zeta[3]/x + (x*(7 - (14*I)*Pi - 24*Pi^2 - (20*I)*Pi^3 + 24*Zeta[3]))/
         72 + (-19 + (9*I)*Pi - 24*Pi^2 - (6*I)*Pi^3 + 36*Zeta[3])/
         (72*(-1 + x)^2) + (-31 - (296*I)*Pi + 45*Pi^2 - (6*I)*Pi^3 + 
          288*Zeta[3])/(72*(-1 + x)) + (-40 - (317*I)*Pi + 105*Pi^2 + 
          360*Zeta[3])/72] + FF[-1/6 - ((I/6)*Pi)/(-1 + x)^2 - 
         ((I/6)*(-2*I + Pi))/(-1 + x) - 1/(3*x) + ((1 - (4*I)*Pi)*x)/3 - 
         ((2*I)/3)*Pi*x^2]*PolyLog[2, x] + 
      FF[-3/2 - x^(-2) + x^(-1) + (8*x)/3 + (5*x^2)/6]*PolyLog[3, 1 - x] + 
      FF[-7/2 - 5/(6*(-1 + x)^2) - 13/(3*(-1 + x)) + (8*x)/3 + (5*x^2)/6]*
       PolyLog[3, x]) + FF[(-1/6*I)*(-53*I + 12*Pi) + 
       (17 - (12*I)*Pi)/(9*(-1 + x)^2) + (2*(1 + (12*I)*Pi))/(9*(-1 + x)) - 
       ((I/3)*Pi)/x^2 + (43 + (4*I)*Pi)/(3*x) + (4*(8 + (3*I)*Pi)*x)/9 - 
       (I/9)*(-17*I + 12*Pi)*x^2]*PolyLog[4, 1 - x] + 
    FF[(-1/6*I)*(-43*I + 12*Pi) - ((I/3)*Pi)/(-1 + x)^2 - 
       ((I/3)*(-43*I + 4*Pi))/(-1 + x) - ((I/9)*(17*I + 12*Pi))/x^2 - 
       (((2*I)/9)*(-I + 12*Pi))/x + (2*(1 + (6*I)*Pi)*x)/9 - 
       (I/9)*(-17*I + 12*Pi)*x^2]*PolyLog[4, x] + 
    FF[(43 + (6*I)*Pi)/6 + ((I/9)*(17*I + 12*Pi))/(-1 + x)^2 - 
       (((8*I)/9)*(-4*I + 3*Pi))/(-1 + x) - ((I/9)*(17*I + 12*Pi))/x^2 - 
       (((8*I)/9)*(-4*I + 3*Pi))/x - (I/3)*(-43*I + 6*Pi)*x]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[(Pi^2*(135 - (170*I)*Pi + 68*Pi^2)*x^2)/1080 - 
        (x*(-750 + 1710*Pi^2 - (1160*I)*Pi^3 + 59*Pi^4 - 1080*Zeta[3]))/
         1080 + (900 + (80*I)*Pi - 115*Pi^2 + (60*I)*Pi^3 - 6*Pi^4 + 
          270*Zeta[3])/180 + (2*Pi^4 - 85*Zeta[3] + (75*I)*Pi*Zeta[3])/
         (45*x^2) + (125 - (95*I)*Pi + 495*Pi^2 + (35*I)*Pi^3 - 46*Pi^4 - 
          850*Zeta[3] - (240*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
        ((-95*I)*Pi + 30*Pi^2 - 18*Pi^4 + 170*Zeta[3] - (240*I)*Pi*Zeta[3])/
         (180*(-1 + x)^2) + ((5*I)*Pi^3 - 14*Pi^4 + 230*Zeta[3] + 
          (300*I)*Pi*Zeta[3])/(90*x)] + 
      FF[(-14 - (15*I)*Pi + 18*Pi^2)/18 + (-1 + 4*Pi^2)/(6*(-1 + x)^2) + 
         (-5 - (15*I)*Pi + 21*Pi^2)/(9*(-1 + x)) + (7 + (3*I)*Pi + 12*Pi^2)/
          (9*x) + ((4 - (6*I)*Pi + 3*Pi^2)*x)/18 + ((1 + Pi^2)*x^2)/6]*
       PolyLog[2, x] + FF[2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 4/(3*x^2) + 
         4/(3*x) + (4*x)/3 + (2*x^2)/3]*PolyLog[2, x]^2 + 
      FF[-21/2 - 4/(3*(-1 + x)) - ((I/9)*(17*I + 15*Pi))/x^2 - 
         ((I/9)*(-23*I + 30*Pi))/x + (I/18)*(161*I + 60*Pi)*x + 
         ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, 1 - x] + 
      FF[22/3 + ((I/18)*(17*I + 12*Pi))/(-1 + x)^2 + (103 + (12*I)*Pi)/
          (18*(-1 + x)) - 4/(3*x) + (I/18)*(137*I + 60*Pi)*x + 
         ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, x] + 
      FF[-7 + 28/(3*(-1 + x)^2) + 40/(3*(-1 + x)) - 4/x^2 + 14/x + (40*x)/3 - 
         (16*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[-1 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 4/(3*x^2) + 4/(3*x) - 
         (8*x)/3 - (4*x^2)/3]*PolyLog[4, x] + 
      FF[-6 - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - 4/(3*x^2) + 4/(3*x) + 
         (4*x)/3 - x^2/3]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(Pi^2*(165 - (170*I)*Pi + 6*Pi^2)*x^2)/1080 - 
        (x*(375 - 670*Pi^2 + (380*I)*Pi^3 + 72*Pi^4 + 540*Zeta[3]))/540 + 
        (6150 + (480*I)*Pi - 2335*Pi^2 + (1140*I)*Pi^3 + 141*Pi^4 + 
          2700*Zeta[3])/1080 + ((-285*I)*Pi + 75*Pi^2 + 37*Pi^4 + 
          510*Zeta[3] - (720*I)*Pi*Zeta[3])/(540*x^2) + 
        (-375 + (285*I)*Pi - 1435*Pi^2 + (45*I)*Pi^3 - 139*Pi^4 + 
          2550*Zeta[3] + (720*I)*Pi*Zeta[3])/(540*x) + 
        (11*Pi^4 - 1020*Zeta[3] + (900*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
        (-70*Pi^2 - (60*I)*Pi^3 - 97*Pi^4 - 1380*Zeta[3] - 
          (1800*I)*Pi*Zeta[3])/(540*(-1 + x))] + 
      FF[7/36 + ((I/18)*Pi)/(-1 + x)^2 + ((I/36)*(I + 2*Pi))/(-1 + x) - 
         4/(9*x) + (I/54)*(65*I + 12*Pi)*x + (I/54)*(I + 6*Pi)*x^2]*
       Log[x]^3 + FF[1/24 + 1/(36*(-1 + x)^2) + 5/(72*(-1 + x)) + x/18 + 
         x^2/9]*Log[x]^4 + FF[(7 + (21*I)*Pi - 36*Pi^2)/18 + 
         (4*Pi^2)/(9*(-1 + x)^2) + (7 + (3*I)*Pi + 16*Pi^2)/(9*(-1 + x)) + 
         (3 - 16*Pi^2)/(18*x^2) + (-5 - (15*I)*Pi + 29*Pi^2)/(9*x) + 
         ((10 - (6*I)*Pi + 25*Pi^2)*x)/18 - ((3 + 7*Pi^2)*x^2)/18]*
       PolyLog[2, x] + FF[2 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 2/(3*x^2) - 
         8/(3*x) - (8*x)/3 + (2*x^2)/3]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(-1 - (51*I)*Pi + 6*Pi^2)/36 - 1/(12*(-1 + x)^2) + 
          (-1 - (7*I)*Pi + 2*Pi^2)/(12*(-1 + x)) + Pi^2/(6*x^2) + 
          (7 - (6*I)*Pi + 6*Pi^2)/(18*x) - ((-161 + (122*I)*Pi + 11*Pi^2)*x)/
           36 + ((-3 + (34*I)*Pi + 4*Pi^2)*x^2)/72] + 
        FF[-2 - 4/(3*x^2) + 4/(3*x) + (3*x)/2 + x^2/2]*PolyLog[2, x]) + 
      FF[(2 + (15*I)*Pi)/3 + 4/(3*(-1 + x)) + ((I/18)*(17*I + 12*Pi))/x^2 - 
         ((I/18)*(-103*I + 12*Pi))/x + ((103 - (120*I)*Pi)*x)/18 + 
         ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, 1 - x] + 
      FF[(I/2)*(37*I + 10*Pi) + (17 - (15*I)*Pi)/(9*(-1 + x)^2) + 
         (23 + (30*I)*Pi)/(9*(-1 + x)) + 4/(3*x) + ((127 - (120*I)*Pi)*x)/
          18 + ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, x] + 
      Log[x]*(FF[(x*(-57 + (42*I)*Pi + 278*Pi^2 - (36*I)*Pi^3 - 
             1224*Zeta[3]))/108 + ((-3*I)*Pi + 19*Pi^2 - 216*Zeta[3])/
           (18*(-1 + x)) + (-16 + (317*I)*Pi + 129*Pi^2 - 72*Zeta[3])/36 - 
          ((I/6)*(Pi - (42*I)*Zeta[3]))/(-1 + x)^2 + 
          ((I/54)*((17*I)*Pi^2 + 18*Pi^3 - (54*I)*Zeta[3]))/x^2 + 
          ((I/54)*(21*Pi + (103*I)*Pi^2 + 36*Pi^3 + (216*I)*Zeta[3]))/x + 
          (x^2*(57 - 53*Pi^2 - (18*I)*Pi^3 + 360*Zeta[3]))/108] + 
        FF[5/6 - 1/(3*(-1 + x)) - (((4*I)/3)*Pi)/x^2 - ((I/3)*(-I + 8*Pi))/
            x + (I/3)*(5*I + 8*Pi)*x + ((4*I)/3)*Pi*x^2]*PolyLog[2, x] + 
        FF[9 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + 3/x^2 - 12/x - 6*x + 
           2*x^2]*PolyLog[3, 1 - x] + 
        FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) - (2*x)/3 + (2*x^2)/3]*
         PolyLog[3, x]) + FF[-5 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 
         1/(3*x^2) - 2/(3*x) + (16*x)/3 - (4*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[-9 + 16/(3*(-1 + x)^2) + 10/(3*(-1 + x)) + 4/x + (52*x)/3 - 
         (16*x^2)/3]*PolyLog[4, x] + 
      FF[5 + 4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + 4/(3*x^2) - 16/(3*x) + 
         (2*x)/3 + x^2/3]*PolyLog[4, -(x/(1 - x))]) + 
    FF[17 - 14/(3*(-1 + x)^2) - 14/(3*(-1 + x)) + 17/(3*x^2) - 47/(3*x) - 
       (38*x)/3 + (14*x^2)/3]*PolyLog[5, 1 - x] + 
    FF[52/3 - 19/(9*(-1 + x)^2) + 11/(9*(-1 + x)) + 28/(9*x^2) - 88/(9*x) - 
       (40*x)/3 + (14*x^2)/3]*PolyLog[5, x] + 
    FF[17 - 14/(3*(-1 + x)^2) - 14/(3*(-1 + x)) + 14/(3*x^2) - 38/(3*x) - 
       (47*x)/3 + (17*x^2)/3]*PolyLog[5, -(x/(1 - x))])}


==> anc/f_++++_3_HPLs.m <==
{FF[(39 + (4*I)*Pi - Pi^2)/16 + ((I/4)*Pi)/(-1 + x) - ((I/4)*Pi)/x + 
    (Pi^2*x)/8 - (Pi^2*x^2)/8] + 
  FF[(-1/8*I)*Pi - ((I/4)*Pi)/(-1 + x)^2 - ((I/4)*(I + Pi))/(-1 + x) + x/4]*
   G[0, x] + FF[(2 - I*Pi)/8 - ((I/4)*Pi)/x^2 + ((I/4)*(I + Pi))/x - x/4]*
   G[1, x] + FF[-1/4 - 1/(4*(-1 + x)^2) - 1/(4*(-1 + x)) + x/4 - x^2/4]*
   G[0, 0, x] + FF[1/8 - x/4 + x^2/4]*G[0, 1, x] + 
  FF[1/8 - x/4 + x^2/4]*G[1, 0, x] + 
  FF[-1/4 - 1/(4*x^2) + 1/(4*x) + x/4 - x^2/4]*G[1, 1, x], 
 FF[-175/24 + (((11*I)/24)*Pi)/(-1 + x) - (((11*I)/24)*Pi)/x + 
    (11*Pi^2*x)/48 - (11*Pi^2*x^2)/48] + 
  FF[11/24 - (((11*I)/24)*Pi)/(-1 + x)^2 - (((11*I)/24)*(I + Pi))/(-1 + x) + 
     (11*x)/24]*G[0, x] + 
  FF[11/12 - (((11*I)/24)*Pi)/x^2 + (((11*I)/24)*(I + Pi))/x - (11*x)/24]*
   G[1, x] + FF[-11/(24*(-1 + x)^2) - 11/(24*(-1 + x)) + (11*x)/24 - 
     (11*x^2)/24]*G[0, 0, x] + FF[(-11*x)/24 + (11*x^2)/24]*G[0, 1, x] + 
  FF[(-11*x)/24 + (11*x^2)/24]*G[1, 0, x] + 
  FF[-11/(24*x^2) + 11/(24*x) + (11*x)/24 - (11*x^2)/24]*G[1, 1, x], 
 FF[7/3 - ((I/6)*Pi)/(-1 + x) + ((I/6)*Pi)/x - (Pi^2*x)/12 + (Pi^2*x^2)/12] + 
  FF[-1/6 + ((I/6)*Pi)/(-1 + x)^2 + ((I/6)*(I + Pi))/(-1 + x) - x/6]*
   G[0, x] + FF[-1/3 + ((I/6)*Pi)/x^2 - ((I/6)*(I + Pi))/x + x/6]*G[1, x] + 
  FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x)) - x/6 + x^2/6]*G[0, 0, x] + 
  FF[x/6 - x^2/6]*G[0, 1, x] + FF[x/6 - x^2/6]*G[1, 0, x] + 
  FF[1/(6*x^2) - 1/(6*x) - x/6 + x^2/6]*G[1, 1, x], 
 FF[((-2*I)*Pi)/(-1 + x) + ((2*I)*Pi)/x - (3*Pi^2*x)/4 + (3*Pi^2*x^2)/4 + 
    (2 - (8*I)*Pi + Pi^2 + 24*Zeta[3])/4] + 
  FF[(I/2)*Pi + (((3*I)/2)*Pi)/(-1 + x)^2 + ((I/2)*(4*I + 3*Pi))/(-1 + x) - 
     2*x]*G[0, x] + FF[(I/2)*(4*I + Pi) + (((3*I)/2)*Pi)/x^2 - 
     ((I/2)*(4*I + 3*Pi))/x + 2*x]*G[1, x] + 
  FF[1 + 3/(2*(-1 + x)^2) + 3/(2*(-1 + x)) - (3*x)/2 + (3*x^2)/2]*
   G[0, 0, x] + FF[-1/2 + (3*x)/2 - (3*x^2)/2]*G[0, 1, x] + 
  FF[-1/2 + (3*x)/2 - (3*x^2)/2]*G[1, 0, x] + 
  FF[1 + 3/(2*x^2) - 3/(2*x) - (3*x)/2 + (3*x^2)/2]*G[1, 1, x]}


==> anc/f_++++_3_Lis.m <==
{FF[(39 + (4*I)*Pi - Pi^2)/16 + ((I/4)*Pi)/(-1 + x) - ((I/4)*Pi)/x + 
    (Pi^2*x)/8 - (Pi^2*x^2)/8] + FF[-1/8 - 1/(8*x^2) + 1/(8*x) + x/8 - x^2/8]*
   Log[1 - x]^2 + FF[(-1/8*I)*Pi - ((I/4)*Pi)/(-1 + x)^2 - 
     ((I/4)*(I + Pi))/(-1 + x) + x/4]*Log[x] + 
  FF[-1/8 - 1/(8*(-1 + x)^2) - 1/(8*(-1 + x)) + x/8 - x^2/8]*Log[x]^2 + 
  Log[1 - x]*(FF[(2 - I*Pi)/8 - ((I/4)*Pi)/x^2 + ((I/4)*(I + Pi))/x - x/4] + 
    FF[1/8 - x/4 + x^2/4]*Log[x]), 
 FF[-175/24 + (((11*I)/24)*Pi)/(-1 + x) - (((11*I)/24)*Pi)/x + 
    (11*Pi^2*x)/48 - (11*Pi^2*x^2)/48] + 
  FF[-11/(48*x^2) + 11/(48*x) + (11*x)/48 - (11*x^2)/48]*Log[1 - x]^2 + 
  FF[11/24 - (((11*I)/24)*Pi)/(-1 + x)^2 - (((11*I)/24)*(I + Pi))/(-1 + x) + 
     (11*x)/24]*Log[x] + FF[-11/(48*(-1 + x)^2) - 11/(48*(-1 + x)) + 
     (11*x)/48 - (11*x^2)/48]*Log[x]^2 + 
  Log[1 - x]*(FF[11/12 - (((11*I)/24)*Pi)/x^2 + (((11*I)/24)*(I + Pi))/x - 
      (11*x)/24] + FF[(-11*x)/24 + (11*x^2)/24]*Log[x]), 
 FF[7/3 - ((I/6)*Pi)/(-1 + x) + ((I/6)*Pi)/x - (Pi^2*x)/12 + (Pi^2*x^2)/12] + 
  FF[1/(12*x^2) - 1/(12*x) - x/12 + x^2/12]*Log[1 - x]^2 + 
  FF[-1/6 + ((I/6)*Pi)/(-1 + x)^2 + ((I/6)*(I + Pi))/(-1 + x) - x/6]*Log[x] + 
  FF[1/(12*(-1 + x)^2) + 1/(12*(-1 + x)) - x/12 + x^2/12]*Log[x]^2 + 
  Log[1 - x]*(FF[-1/3 + ((I/6)*Pi)/x^2 - ((I/6)*(I + Pi))/x + x/6] + 
    FF[x/6 - x^2/6]*Log[x]) + FF[0]*PolyLog[2, x], 
 FF[((-2*I)*Pi)/(-1 + x) + ((2*I)*Pi)/x - (3*Pi^2*x)/4 + (3*Pi^2*x^2)/4 + 
    (2 - (8*I)*Pi + Pi^2 + 24*Zeta[3])/4] + 
  FF[1/2 + 3/(4*x^2) - 3/(4*x) - (3*x)/4 + (3*x^2)/4]*Log[1 - x]^2 + 
  FF[(I/2)*Pi + (((3*I)/2)*Pi)/(-1 + x)^2 + ((I/2)*(4*I + 3*Pi))/(-1 + x) - 
     2*x]*Log[x] + FF[1/2 + 3/(4*(-1 + x)^2) + 3/(4*(-1 + x)) - (3*x)/4 + 
     (3*x^2)/4]*Log[x]^2 + Log[1 - x]*
   (FF[(I/2)*(4*I + Pi) + (((3*I)/2)*Pi)/x^2 - ((I/2)*(4*I + 3*Pi))/x + 
      2*x] + FF[-1/2 + (3*x)/2 - (3*x^2)/2]*Log[x])}


==> anc/f_+-+-_1_HPLs.m <==
{FF[I*(I + Pi) - ((2*I)*Pi)/x] + 
  FF[1 - I*Pi - ((2*I)*Pi)/x^2 + ((2*I)*(I + Pi))/x]*G[1, x] + 
  FF[-1 - 2/x^2 + 2/x]*G[1, 1, x] + 
  eps*(FF[(-20 + (12*I)*Pi - 3*Pi^2)/6 - ((I/3)*Pi)/(-1 + x) + 
      ((-17*I)*Pi + 3*Pi^2)/(3*x) + (Pi^2*x)/3 + (Pi^2*x^2)/6] + 
    FF[(I/3)*(I + 3*Pi) + ((I/3)*Pi)/(-1 + x)^2 + ((I/3)*(I + 4*Pi))/
        (-1 + x) - x/3]*G[0, x] + 
    FF[(20 - (6*I)*Pi + 3*Pi^2)/6 + ((-11*I)*Pi + 3*Pi^2)/(3*x^2) + 
       (-17 + (11*I)*Pi - 3*Pi^2)/(3*x) + x/3]*G[1, x] + 
    FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (2*x)/3 + x^2/3]*G[0, 0, x] + 
    FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x - (2*x)/3 - x^2/3]*
     G[0, 1, x] + FF[(-2*x)/3 - x^2/3]*G[1, 0, x] + 
    FF[I*(2*I + Pi) + ((I/3)*(11*I + 6*Pi))/x^2 - ((I/3)*(17*I + 6*Pi))/x + 
       (2*x)/3 + x^2/3]*G[1, 1, x] + FF[-1 - 2/x^2 + 2/x]*G[0, 1, 1, x] + 
    FF[2 + 4/x^2 - 4/x]*G[1, 1, 1, x]) + 
  eps^2*(FF[((I/18)*(-236*Pi - (51*I)*Pi^2 + 9*Pi^3))/x + 
      (x^2*(5*Pi^2 + 6*Zeta[3]))/18 + ((-I)*Pi^3 + 6*Zeta[3])/
       (18*(-1 + x)^2) + (x*(13*Pi^2 + 12*Zeta[3]))/18 + 
      ((-16*I)*Pi + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3])/(18*(-1 + x)) + 
      (-296 + (144*I)*Pi - 33*Pi^2 - (15*I)*Pi^3 + 36*Zeta[3])/36] + 
    FF[(-16 + (36*I)*Pi - 9*Pi^2)/18 + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
       (-8 + (23*I)*Pi - 6*Pi^2)/(9*(-1 + x)) - ((8 + 3*Pi^2)*x)/9 - 
       (Pi^2*x^2)/6]*G[0, x] + 
    FF[(296 - (72*I)*Pi + 15*Pi^2 + (9*I)*Pi^3)/36 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/18)*(-236*I - 134*Pi - (30*I)*Pi^2 + 9*Pi^3))/x - 
       ((-8 + 3*Pi^2)*x)/9 - (Pi^2*x^2)/6]*G[1, x] + 
    FF[(7 - (3*I)*Pi)/3 - ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + 
       (2*(13 - (6*I)*Pi))/(9*(-1 + x)) + (16*x)/9 + (5*x^2)/9]*G[0, 0, x] + 
    FF[(Pi*(-2*I + Pi))/2 + ((-11*I)*Pi + 3*Pi^2)/(3*x^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*x) - (13*x)/9 - (5*x^2)/9]*G[0, 1, x] + 
    FF[I*Pi + ((I/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - 
       (5*x^2)/9]*G[1, 0, x] + 
    FF[(-64 + (12*I)*Pi - 5*Pi^2)/12 + (-134 + (66*I)*Pi - 15*Pi^2)/
        (18*x^2) + (236 - (66*I)*Pi + 15*Pi^2)/(18*x) + (10*x)/9 + (5*x^2)/9]*
     G[1, 1, x] + FF[-2 - 2/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - (4*x)/3 - 
       (2*x^2)/3]*G[0, 0, 0, x] + 
    FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*
     G[0, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[0, 1, 0, x] + 
    FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/x^2 - ((I/3)*(11*I + 6*Pi))/x]*
     G[0, 1, 1, x] + FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*
     G[1, 0, 0, x] + FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x + (2*x)/3 + 
       x^2/3]*G[1, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[1, 1, 0, x] + 
    FF[3 - I*Pi - (((2*I)/3)*(11*I + 3*Pi))/x^2 + (((2*I)/3)*(14*I + 3*Pi))/
        x - (4*x)/3 - (2*x^2)/3]*G[1, 1, 1, x] + FF[-1 - 2/x^2 + 2/x]*
     G[0, 0, 1, 1, x] + FF[2 + 4/x^2 - 4/x]*G[0, 1, 1, 1, x] + 
    FF[1 + 2/x^2 - 2/x]*G[1, 0, 1, 1, x] + FF[-3 - 6/x^2 + 6/x]*
     G[1, 1, 1, 1, x]) + 
  eps^3*(FF[-1/540*(x*(-800*Pi^2 + 3*Pi^4 - 780*Zeta[3])) - 
      (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
      ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)^2) + 
      ((-1040*I)*Pi + 240*Pi^2 - (185*I)*Pi^3 + 54*Pi^4 + 1380*Zeta[3])/
       (540*(-1 + x)) + ((-3032*I)*Pi + 708*Pi^2 + (153*I)*Pi^3 - 18*Pi^4 + 
        (504*I)*Pi*Zeta[3])/(108*x) + (-19600 + (8640*I)*Pi - 1860*Pi^2 - 
        (900*I)*Pi^3 + 171*Pi^4 + 4680*Zeta[3] - (2520*I)*Pi*Zeta[3])/1080] + 
    FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 - (I/108)*(-208*I - 432*Pi - (105*I)*Pi^2 + 9*Pi^3 - 
         (108*I)*Zeta[3]) - ((I/108)*(-208*I - 544*Pi - (135*I)*Pi^2 + 
          12*Pi^3 - (144*I)*Zeta[3]))/(-1 + x) - (x^2*(5*Pi^2 + 6*Zeta[3]))/
        18 - (x*(208 + 75*Pi^2 + 72*Zeta[3]))/108]*G[0, x] + 
    FF[-1/18*(x^2*(5*Pi^2 + 6*Zeta[3])) + ((-I)*Pi^3 + 6*Zeta[3])/
        (18*(-1 + x)^2) + (2*((-I)*Pi^3 + 6*Zeta[3]))/(9*(-1 + x)) - 
       (x*(-208 + 81*Pi^2 + 72*Zeta[3]))/108 + 
       (1960 - (432*I)*Pi + 78*Pi^2 + (9*I)*Pi^3 - 9*Pi^4 - 144*Zeta[3] + 
         (252*I)*Pi*Zeta[3])/108 + (-3032 + (1616*I)*Pi - 351*Pi^2 - 
         (99*I)*Pi^3 + 18*Pi^4 + 504*Zeta[3] - (504*I)*Pi*Zeta[3])/(108*x) + 
       ((-1616*I)*Pi + 402*Pi^2 + (99*I)*Pi^3 - 18*Pi^4 + (504*I)*Pi*Zeta[3])/
        (108*x^2)]*G[1, x] + FF[(176 - (72*I)*Pi + 15*Pi^2)/36 + 
       (112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
       (160 - (69*I)*Pi + 15*Pi^2)/(27*(-1 + x)) + ((208 + 15*Pi^2)*x)/54 + 
       ((112 + 15*Pi^2)*x^2)/108]*G[0, 0, x] + 
    FF[(Pi*(-8*I + 2*Pi + I*Pi^2))/4 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x + ((-160 + 21*Pi^2)*x)/
        54 + (7*(-16 + 3*Pi^2)*x^2)/108]*G[0, 1, x] + 
    FF[-1/2*(Pi*(-4*I + Pi)) + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
       ((23*I)*Pi - 6*Pi^2)/(9*(-1 + x)) + ((-160 + 21*Pi^2)*x)/54 + 
       (7*(-16 + 3*Pi^2)*x^2)/108]*G[1, 0, x] + 
    FF[((112 + 15*Pi^2)*x)/54 + ((112 + 15*Pi^2)*x^2)/108 + 
       (3032 - (804*I)*Pi + 147*Pi^2 + (54*I)*Pi^3 - 504*Zeta[3])/(108*x) - 
       ((I/108)*(-1616*I - 804*Pi - (165*I)*Pi^2 + 54*Pi^3 + 
          (504*I)*Zeta[3]))/x^2 + (-440 + (72*I)*Pi - 12*Pi^2 - (9*I)*Pi^3 + 
         84*Zeta[3])/36]*G[1, 1, x] + 
    FF[(I/3)*(13*I + 3*Pi) + ((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + 
       ((I/9)*(49*I + 12*Pi))/(-1 + x) - (29*x)/9 - (10*x^2)/9]*
     G[0, 0, 0, x] + FF[(Pi*(-2*I + Pi))/2 + ((-11*I)*Pi + 3*Pi^2)/(3*x^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*x) + (13*x)/9 + (5*x^2)/9]*G[0, 0, 1, x] + 
    FF[(-I)*Pi - ((I/3)*Pi)/(-1 + x)^2 - (((4*I)/3)*Pi)/(-1 + x) + (13*x)/9 + 
       (5*x^2)/9]*G[0, 1, 0, x] + 
    FF[(-24 + (12*I)*Pi - 5*Pi^2)/12 + (-134 + (66*I)*Pi - 15*Pi^2)/
        (18*x^2) + (134 - (66*I)*Pi + 15*Pi^2)/(18*x)]*G[0, 1, 1, x] + 
    FF[2 - I*Pi + (5 - (3*I)*Pi)/(9*(-1 + x)^2) + (23 - (12*I)*Pi)/
        (9*(-1 + x))]*G[1, 0, 0, x] + 
    FF[-1/2*(Pi*(-2*I + Pi)) + ((11*I)*Pi - 3*Pi^2)/(3*x^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*x) + (13*x)/9 + (5*x^2)/9]*G[1, 0, 1, x] + 
    FF[I*Pi + ((I/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) + (13*x)/9 + 
       (5*x^2)/9]*G[1, 1, 0, x] + 
    FF[(22 - (3*I)*Pi + Pi^2)/3 + (134 - (33*I)*Pi + 6*Pi^2)/(9*x^2) + 
       (-185 + (33*I)*Pi - 6*Pi^2)/(9*x) - (23*x)/9 - (10*x^2)/9]*
     G[1, 1, 1, x] + FF[3 + (-1 + x)^(-2) + 4/(-1 + x) + 2*x + x^2]*
     G[0, 0, 0, 0, x] + FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x - 
       (2*x)/3 - x^2/3]*G[0, 0, 0, 1, x] + FF[(-2*x)/3 - x^2/3]*
     G[0, 0, 1, 0, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/x^2 - 
       ((I/3)*(11*I + 6*Pi))/x]*G[0, 0, 1, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*G[0, 1, 0, 0, x] + 
    FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x - (2*x)/3 - x^2/3]*
     G[0, 1, 0, 1, x] + FF[(-2*x)/3 - x^2/3]*G[0, 1, 1, 0, x] + 
    FF[2 - I*Pi - (((2*I)/3)*(11*I + 3*Pi))/x^2 + (((2*I)/3)*(11*I + 3*Pi))/
        x + (2*x)/3 + x^2/3]*G[0, 1, 1, 1, x] + 
    FF[-2 - 2/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + (2*x)/3 + x^2/3]*
     G[1, 0, 0, 0, x] + FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x - (2*x)/3 - 
       x^2/3]*G[1, 0, 0, 1, x] + FF[(-2*x)/3 - x^2/3]*G[1, 0, 1, 0, x] + 
    FF[1 - I*Pi - ((I/3)*(11*I + 6*Pi))/x^2 + ((I/3)*(11*I + 6*Pi))/x]*
     G[1, 0, 1, 1, x] + FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*
     G[1, 1, 0, 0, x] + FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x - 
       (2*x)/3 - x^2/3]*G[1, 1, 0, 1, x] + FF[(-2*x)/3 - x^2/3]*
     G[1, 1, 1, 0, x] + FF[I*(4*I + Pi) + (I*(11*I + 2*Pi))/x^2 - 
       (I*(13*I + 2*Pi))/x + 2*x + x^2]*G[1, 1, 1, 1, x] + 
    FF[-1 - 2/x^2 + 2/x]*G[0, 0, 0, 1, 1, x] + FF[2 + 4/x^2 - 4/x]*
     G[0, 0, 1, 1, 1, x] + FF[1 + 2/x^2 - 2/x]*G[0, 1, 0, 1, 1, x] + 
    FF[-3 - 6/x^2 + 6/x]*G[0, 1, 1, 1, 1, x] + FF[1 + 2/x^2 - 2/x]*
     G[1, 0, 0, 1, 1, x] + FF[-2 - 4/x^2 + 4/x]*G[1, 0, 1, 1, 1, x] + 
    FF[-1 - 2/x^2 + 2/x]*G[1, 1, 0, 1, 1, x] + FF[4 + 8/x^2 - 8/x]*
     G[1, 1, 1, 1, 1, x]) + 
  eps^4*(FF[((I/1296)*(-75232*Pi - (18192*I)*Pi^2 + 4248*Pi^3 + 
         (612*I)*Pi^4 + 27*Pi^5 + 17136*Pi*Zeta[3] + (3024*I)*Pi^2*Zeta[3]))/
       x - (x*(-9680*Pi^2 + 39*Pi^4 - 9600*Zeta[3] + 2700*Pi^2*Zeta[3] - 
         2160*Zeta[5]))/3240 - (x^2*(-656*Pi^2 + 3*Pi^4 - 672*Zeta[3] + 
         270*Pi^2*Zeta[3] - 216*Zeta[5]))/648 + 
      ((-560*I)*Pi^3 + 135*Pi^4 + (24*I)*Pi^5 + 3360*Zeta[3] - 
        90*Pi^2*Zeta[3] + 1080*Zeta[5])/(3240*(-1 + x)^2) + 
      ((-12800*I)*Pi + 3120*Pi^2 - (2000*I)*Pi^3 + 531*Pi^4 + (96*I)*Pi^5 + 
        16320*Zeta[3] + (2520*I)*Pi*Zeta[3] - 360*Pi^2*Zeta[3] + 
        4320*Zeta[5])/(3240*(-1 + x)) + (-493760 + (207360*I)*Pi - 
        42960*Pi^2 - (21600*I)*Pi^3 + 4527*Pi^4 + (153*I)*Pi^5 + 
        152640*Zeta[3] - (60480*I)*Pi*Zeta[3] + 14040*Pi^2*Zeta[3] + 
        12960*Zeta[5])/12960] + 
    FF[(x*(-6400 - 2280*Pi^2 + 9*Pi^4 - 1080*Zeta[3]))/1620 + 
       (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       ((6560*I)*Pi - 1680*Pi^2 - (150*I)*Pi^3 + 9*Pi^4 - 1800*Zeta[3] - 
         (2520*I)*Pi*Zeta[3])/(3240*(-1 + x)^2) + 
       (-6400 + (16240*I)*Pi - 3960*Pi^2 - (345*I)*Pi^3 + 18*Pi^4 - 
         2880*Zeta[3] - (5040*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
       (-12800 + (25920*I)*Pi - 6240*Pi^2 - (540*I)*Pi^3 + 27*Pi^4 - 
         3960*Zeta[3] - (7560*I)*Pi*Zeta[3])/3240]*G[0, x] + 
    FF[(x*(6400 - 2520*Pi^2 + 9*Pi^4 - 3600*Zeta[3]))/1620 + 
       (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)^2) + 
       ((-115*I)*Pi^3 + 27*Pi^4 + 690*Zeta[3])/(270*(-1 + x)) + 
       (493760 - (103680*I)*Pi + 17040*Pi^2 + (2160*I)*Pi^3 - 531*Pi^4 + 
         (135*I)*Pi^5 - 74880*Zeta[3] + (30240*I)*Pi*Zeta[3] - 
         15120*Pi^2*Zeta[3])/12960 + ((-38848*I)*Pi + 9696*Pi^2 + 
         (2412*I)*Pi^3 - 396*Pi^4 + (27*I)*Pi^5 + (11088*I)*Pi*Zeta[3] - 
         3024*Pi^2*Zeta[3])/(1296*x^2) + (-376160 + (194240*I)*Pi - 
         41400*Pi^2 - (12060*I)*Pi^3 + 2403*Pi^4 - (135*I)*Pi^5 + 
         85680*Zeta[3] - (55440*I)*Pi*Zeta[3] + 15120*Pi^2*Zeta[3])/(6480*x)]*
     G[1, x] + FF[(x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 + 
       (x*(1280 + 93*Pi^2 - 144*Zeta[3]))/162 + 
       (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 144*Zeta[3])/
        (324*(-1 + x)^2) + (968 - (408*I)*Pi + 84*Pi^2 + (9*I)*Pi^3 - 
         144*Zeta[3])/(81*(-1 + x)) + (1072 - (432*I)*Pi + 87*Pi^2 + 
         (9*I)*Pi^3 - 144*Zeta[3])/108]*G[0, 0, x] + 
    FF[((I/18)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       (((2*I)/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + 
       (x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/324 + 
       (x*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324 + 
       ((-48*I)*Pi + 12*Pi^2 + (5*I)*Pi^3 - Pi^4 - 12*Zeta[3] + 
         (28*I)*Pi*Zeta[3])/12 + ((1616*I)*Pi - 402*Pi^2 - (99*I)*Pi^3 + 
         18*Pi^4 - (504*I)*Pi*Zeta[3])/(108*x) + 
       ((-1616*I)*Pi + 402*Pi^2 + (99*I)*Pi^3 - 18*Pi^4 + (504*I)*Pi*Zeta[3])/
        (108*x^2)]*G[0, 1, x] + 
    FF[(-1/12*I)*(-48*Pi - (12*I)*Pi^2 + Pi^3 - (12*I)*Zeta[3]) - 
       ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 - ((I/54)*(-272*Pi - (69*I)*Pi^2 + 6*Pi^3 - 
          (72*I)*Zeta[3]))/(-1 + x) + (x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/
        324 + (x*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324]*G[1, 0, x] + 
    FF[(x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 + 
       (x*(328 + 51*Pi^2 - 72*Zeta[3]))/81 + ((-I)*Pi^3 + 6*Zeta[3])/
        (18*(-1 + x)^2) + (2*((-I)*Pi^3 + 6*Zeta[3]))/(9*(-1 + x)) + 
       (-112960 + (17280*I)*Pi - 2400*Pi^2 - (1800*I)*Pi^3 + 501*Pi^4 + 
         24480*Zeta[3] - (10080*I)*Pi*Zeta[3])/4320 + 
       (-194240 + (96960*I)*Pi - 20100*Pi^2 - (5940*I)*Pi^3 + 1503*Pi^4 + 
         55440*Zeta[3] - (30240*I)*Pi*Zeta[3])/(6480*x^2) + 
       (376160 - (96960*I)*Pi + 17040*Pi^2 + (5940*I)*Pi^3 - 1503*Pi^4 - 
         85680*Zeta[3] + (30240*I)*Pi*Zeta[3])/(6480*x)]*G[1, 1, x] + 
    FF[(-80 + (18*I)*Pi - 3*Pi^2)/9 + (-56 + (15*I)*Pi - 3*Pi^2)/
        (27*(-1 + x)^2) + (-296 + (69*I)*Pi - 12*Pi^2)/(27*(-1 + x)) - 
       (2*(92 + 3*Pi^2)*x)/27 - ((56 + 3*Pi^2)*x^2)/27]*G[0, 0, 0, x] + 
    FF[(Pi*(-8*I + 2*Pi + I*Pi^2))/4 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x - ((-160 + 21*Pi^2)*x)/
        54 - (7*(-16 + 3*Pi^2)*x^2)/108]*G[0, 0, 1, x] + 
    FF[(Pi*(-4*I + Pi))/2 + ((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + 
       ((-23*I)*Pi + 6*Pi^2)/(9*(-1 + x)) - ((-160 + 21*Pi^2)*x)/54 - 
       (7*(-16 + 3*Pi^2)*x^2)/108]*G[0, 1, 0, x] + 
    FF[-1/3*(Pi^2*x) - (Pi^2*x^2)/6 + (1616 - (804*I)*Pi + 165*Pi^2 + 
         (54*I)*Pi^3 - 504*Zeta[3])/(108*x) - 
       ((I/108)*(-1616*I - 804*Pi - (165*I)*Pi^2 + 54*Pi^3 + 
          (504*I)*Zeta[3]))/x^2 + (-48 + (24*I)*Pi - 5*Pi^2 - (3*I)*Pi^3 + 
         28*Zeta[3])/12]*G[0, 1, 1, x] + 
    FF[(48 - (24*I)*Pi + 5*Pi^2)/12 + (112 - (60*I)*Pi + 15*Pi^2)/
        (108*(-1 + x)^2) + (136 - (69*I)*Pi + 15*Pi^2)/(27*(-1 + x)) - 
       (Pi^2*x)/3 - (Pi^2*x^2)/6]*G[1, 0, 0, x] + 
    FF[(-1/4*I)*Pi*(-8 - (2*I)*Pi + Pi^2) - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x - ((-160 + 21*Pi^2)*x)/
        54 - (7*(-16 + 3*Pi^2)*x^2)/108]*G[1, 0, 1, x] + 
    FF[-1/2*(Pi*(-4*I + Pi)) + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
       ((23*I)*Pi - 6*Pi^2)/(9*(-1 + x)) - ((-160 + 21*Pi^2)*x)/54 - 
       (7*(-16 + 3*Pi^2)*x^2)/108]*G[1, 1, 0, x] + 
    FF[(-2*(68 + 3*Pi^2)*x)/27 - ((56 + 3*Pi^2)*x^2)/27 + 
       (584 - (72*I)*Pi + 9*Pi^2 + (9*I)*Pi^3 - 168*Zeta[3])/36 + 
       ((I/54)*(-1616*I - 402*Pi - (66*I)*Pi^2 + 27*Pi^3 + (504*I)*Zeta[3]))/
        x^2 + (-2324 + (402*I)*Pi - 57*Pi^2 - (27*I)*Pi^3 + 504*Zeta[3])/
        (54*x)]*G[1, 1, 1, x] + 
    FF[(19 - (3*I)*Pi)/3 + (5 - I*Pi)/(3*(-1 + x)^2) + 
       (4*(6 - I*Pi))/(3*(-1 + x)) + (14*x)/3 + (5*x^2)/3]*G[0, 0, 0, 0, x] + 
    FF[(Pi*(-2*I + Pi))/2 + ((-11*I)*Pi + 3*Pi^2)/(3*x^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*x) - (13*x)/9 - (5*x^2)/9]*G[0, 0, 0, 1, x] + 
    FF[I*Pi + ((I/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - 
       (5*x^2)/9]*G[0, 0, 1, 0, x] + 
    FF[(-24 + (12*I)*Pi - 5*Pi^2)/12 + (-134 + (66*I)*Pi - 15*Pi^2)/
        (18*x^2) + (134 - (66*I)*Pi + 15*Pi^2)/(18*x)]*G[0, 0, 1, 1, x] + 
    FF[I*(2*I + Pi) + ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + 
       ((I/9)*(23*I + 12*Pi))/(-1 + x)]*G[0, 1, 0, 0, x] + 
    FF[-1/2*(Pi*(-2*I + Pi)) + ((11*I)*Pi - 3*Pi^2)/(3*x^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*x) - (13*x)/9 - (5*x^2)/9]*G[0, 1, 0, 1, x] + 
    FF[(-I)*Pi - ((I/3)*Pi)/(-1 + x)^2 - (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - 
       (5*x^2)/9]*G[0, 1, 1, 0, x] + 
    FF[(12 - (3*I)*Pi + Pi^2)/3 + (134 - (33*I)*Pi + 6*Pi^2)/(9*x^2) + 
       (-134 + (33*I)*Pi - 6*Pi^2)/(9*x) + (13*x)/9 + (5*x^2)/9]*
     G[0, 1, 1, 1, x] + FF[I*(4*I + Pi) + ((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + 
       (((2*I)/9)*(23*I + 6*Pi))/(-1 + x) + (13*x)/9 + (5*x^2)/9]*
     G[1, 0, 0, 0, x] + FF[-1/2*(Pi*(-2*I + Pi)) + ((11*I)*Pi - 3*Pi^2)/
        (3*x^2) + ((-11*I)*Pi + 3*Pi^2)/(3*x) - (13*x)/9 - (5*x^2)/9]*
     G[1, 0, 0, 1, x] + FF[(-I)*Pi - ((I/3)*Pi)/(-1 + x)^2 - 
       (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - (5*x^2)/9]*G[1, 0, 1, 0, x] + 
    FF[(24 - (12*I)*Pi + 5*Pi^2)/12 + (134 - (66*I)*Pi + 15*Pi^2)/(18*x^2) + 
       (-134 + (66*I)*Pi - 15*Pi^2)/(18*x)]*G[1, 0, 1, 1, x] + 
    FF[2 - I*Pi + (5 - (3*I)*Pi)/(9*(-1 + x)^2) + (23 - (12*I)*Pi)/
        (9*(-1 + x))]*G[1, 1, 0, 0, x] + 
    FF[(Pi*(-2*I + Pi))/2 + ((-11*I)*Pi + 3*Pi^2)/(3*x^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*x) - (13*x)/9 - (5*x^2)/9]*G[1, 1, 0, 1, x] + 
    FF[I*Pi + ((I/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - 
       (5*x^2)/9]*G[1, 1, 1, 0, x] + 
    FF[(-112 + (12*I)*Pi - 3*Pi^2)/12 + (-134 + (22*I)*Pi - 3*Pi^2)/(6*x^2) + 
       (168 - (22*I)*Pi + 3*Pi^2)/(6*x) + 4*x + (5*x^2)/3]*G[1, 1, 1, 1, x] + 
    FF[-4 - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - (8*x)/3 - (4*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x + 
       (2*x)/3 + x^2/3]*G[0, 0, 0, 0, 1, x] + FF[(2*x)/3 + x^2/3]*
     G[0, 0, 0, 1, 0, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/x^2 - 
       ((I/3)*(11*I + 6*Pi))/x]*G[0, 0, 0, 1, 1, x] + 
    FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[0, 0, 1, 0, 0, x] + 
    FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*
     G[0, 0, 1, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[0, 0, 1, 1, 0, x] + 
    FF[2 - I*Pi - (((2*I)/3)*(11*I + 3*Pi))/x^2 + (((2*I)/3)*(11*I + 3*Pi))/
        x - (2*x)/3 - x^2/3]*G[0, 0, 1, 1, 1, x] + 
    FF[2 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - (2*x)/3 - x^2/3]*
     G[0, 1, 0, 0, 0, x] + FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x + 
       (2*x)/3 + x^2/3]*G[0, 1, 0, 0, 1, x] + FF[(2*x)/3 + x^2/3]*
     G[0, 1, 0, 1, 0, x] + FF[1 - I*Pi - ((I/3)*(11*I + 6*Pi))/x^2 + 
       ((I/3)*(11*I + 6*Pi))/x]*G[0, 1, 0, 1, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*G[0, 1, 1, 0, 0, x] + 
    FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*
     G[0, 1, 1, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[0, 1, 1, 1, 0, x] + 
    FF[I*(3*I + Pi) + (I*(11*I + 2*Pi))/x^2 - (I*(11*I + 2*Pi))/x - (4*x)/3 - 
       (2*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[3 + (-1 + x)^(-2) + 4/(-1 + x) - (4*x)/3 - (2*x^2)/3]*
     G[1, 0, 0, 0, 0, x] + FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x + 
       (2*x)/3 + x^2/3]*G[1, 0, 0, 0, 1, x] + FF[(2*x)/3 + x^2/3]*
     G[1, 0, 0, 1, 0, x] + FF[1 - I*Pi - ((I/3)*(11*I + 6*Pi))/x^2 + 
       ((I/3)*(11*I + 6*Pi))/x]*G[1, 0, 0, 1, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
    FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*
     G[1, 0, 1, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[1, 0, 1, 1, 0, x] + 
    FF[I*(2*I + Pi) + (((2*I)/3)*(11*I + 3*Pi))/x^2 - 
       (((2*I)/3)*(11*I + 3*Pi))/x - (2*x)/3 - x^2/3]*G[1, 0, 1, 1, 1, x] + 
    FF[-2 - 2/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - (2*x)/3 - x^2/3]*
     G[1, 1, 0, 0, 0, x] + FF[(-I)*Pi - ((2*I)*Pi)/x^2 + ((2*I)*Pi)/x + 
       (2*x)/3 + x^2/3]*G[1, 1, 0, 0, 1, x] + FF[(2*x)/3 + x^2/3]*
     G[1, 1, 0, 1, 0, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/x^2 - 
       ((I/3)*(11*I + 6*Pi))/x]*G[1, 1, 0, 1, 1, x] + 
    FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[1, 1, 1, 0, 0, x] + 
    FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*
     G[1, 1, 1, 0, 1, x] + FF[(2*x)/3 + x^2/3]*G[1, 1, 1, 1, 0, x] + 
    FF[5 - I*Pi - (((2*I)/3)*(22*I + 3*Pi))/x^2 + (((2*I)/3)*(25*I + 3*Pi))/
        x - (8*x)/3 - (4*x^2)/3]*G[1, 1, 1, 1, 1, x] + 
    FF[-1 - 2/x^2 + 2/x]*G[0, 0, 0, 0, 1, 1, x] + 
    FF[2 + 4/x^2 - 4/x]*G[0, 0, 0, 1, 1, 1, x] + FF[1 + 2/x^2 - 2/x]*
     G[0, 0, 1, 0, 1, 1, x] + FF[-3 - 6/x^2 + 6/x]*G[0, 0, 1, 1, 1, 1, x] + 
    FF[1 + 2/x^2 - 2/x]*G[0, 1, 0, 0, 1, 1, x] + FF[-2 - 4/x^2 + 4/x]*
     G[0, 1, 0, 1, 1, 1, x] + FF[-1 - 2/x^2 + 2/x]*G[0, 1, 1, 0, 1, 1, x] + 
    FF[4 + 8/x^2 - 8/x]*G[0, 1, 1, 1, 1, 1, x] + FF[1 + 2/x^2 - 2/x]*
     G[1, 0, 0, 0, 1, 1, x] + FF[-2 - 4/x^2 + 4/x]*G[1, 0, 0, 1, 1, 1, x] + 
    FF[-1 - 2/x^2 + 2/x]*G[1, 0, 1, 0, 1, 1, x] + 
    FF[3 + 6/x^2 - 6/x]*G[1, 0, 1, 1, 1, 1, x] + FF[-1 - 2/x^2 + 2/x]*
     G[1, 1, 0, 0, 1, 1, x] + FF[2 + 4/x^2 - 4/x]*G[1, 1, 0, 1, 1, 1, x] + 
    FF[1 + 2/x^2 - 2/x]*G[1, 1, 1, 0, 1, 1, x] + FF[-5 - 10/x^2 + 10/x]*
     G[1, 1, 1, 1, 1, 1, x])}


==> anc/f_+-+-_1_Lis.m <==
{FF[I*(I + Pi) - ((2*I)*Pi)/x] + 
  FF[1 - I*Pi - ((2*I)*Pi)/x^2 + ((2*I)*(I + Pi))/x]*Log[1 - x] + 
  FF[-1/2 - x^(-2) + x^(-1)]*Log[1 - x]^2 + 
  eps*(FF[((-1/3*I)*Pi)/(-1 + x) + (Pi^2*x)/3 + (Pi^2*x^2)/6 + 
      (-20 + (12*I)*Pi - 3*Pi^2 - 6*Zeta[3])/6 - (2*Zeta[3])/x^2 + 
      ((-17*I)*Pi + 3*Pi^2 + 6*Zeta[3])/(3*x)] + 
    FF[1/3 + 2/(3*x^2) - 2/(3*x)]*Log[1 - x]^3 + 
    FF[(I/3)*(I + 3*Pi) + ((I/3)*Pi)/(-1 + x)^2 + ((I/3)*(I + 4*Pi))/
        (-1 + x) - x/3]*Log[x] + 
    FF[1/2 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) + x/3 + x^2/6]*Log[x]^2 + 
    Log[1 - x]^2*(FF[(I/2)*(2*I + Pi) + ((I/6)*(11*I + 6*Pi))/x^2 - 
        ((I/6)*(17*I + 6*Pi))/x + x/3 + x^2/6] + FF[1/2 + x^(-2) - x^(-1)]*
       Log[x]) + FF[I*Pi + ((2*I)*Pi)/x^2 - ((2*I)*Pi)/x]*PolyLog[2, x] + 
    Log[1 - x]*(FF[(10 - (3*I)*Pi + Pi^2)/3 + ((-11*I)*Pi + 2*Pi^2)/(3*x^2) + 
        (-17 + (11*I)*Pi - 2*Pi^2)/(3*x) + x/3] + FF[(-2*x)/3 - x^2/3]*
       Log[x] + FF[1 + 2/x^2 - 2/x]*PolyLog[2, x]) + 
    FF[1 + 2/x^2 - 2/x]*PolyLog[3, 1 - x]) + 
  eps^2*(FF[(13*Pi^2*x)/18 + (5*Pi^2*x^2)/18 + ((-I)*Pi^3 + 6*Zeta[3])/
       (18*(-1 + x)^2) + ((-16*I)*Pi + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3])/
       (18*(-1 + x)) - ((I/3)*((-11*I)*Zeta[3] + 6*Pi*Zeta[3]))/x^2 - 
      (I/36)*(-296*I - 144*Pi - (33*I)*Pi^2 + 15*Pi^3 + 36*Pi*Zeta[3]) + 
      ((I/18)*(-236*Pi - (51*I)*Pi^2 + 9*Pi^3 - (66*I)*Zeta[3] + 
         36*Pi*Zeta[3]))/x] + FF[(3 - I*Pi)/6 - ((I/9)*(11*I + 3*Pi))/x^2 + 
       ((I/9)*(14*I + 3*Pi))/x - (2*x)/9 - x^2/9]*Log[1 - x]^3 + 
    FF[-1/6 - 1/(3*x^2) + 1/(3*x)]*Log[1 - x]^4 + 
    FF[(7 - (3*I)*Pi)/6 - ((I/18)*(5*I + 3*Pi))/(-1 + x)^2 + 
       (13 - (6*I)*Pi)/(9*(-1 + x)) + (8*x)/9 + (5*x^2)/18]*Log[x]^2 + 
    FF[-1/3 - 1/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - (2*x)/9 - x^2/9]*Log[x]^3 + 
    FF[-1/2*(Pi*(-4*I + Pi)) + ((I/3)*Pi)/(-1 + x)^2 + 
       (((4*I)/3)*Pi)/(-1 + x) + ((11*I)*Pi - 3*Pi^2)/(3*x^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*x)]*PolyLog[2, x] + 
    Log[1 - x]^2*(FF[(-64 + (12*I)*Pi - 5*Pi^2)/24 + 
        (-134 + (66*I)*Pi - 15*Pi^2)/(36*x^2) + (236 - (66*I)*Pi + 15*Pi^2)/
         (36*x) + (5*x)/9 + (5*x^2)/18] + 
      FF[(1 + I*Pi)/2 + ((I/6)*(-11*I + 6*Pi))/x^2 - ((I/6)*(-11*I + 6*Pi))/
          x + (2*x)/3 + x^2/3]*Log[x] + FF[-1/2 - x^(-2) + x^(-1)]*
       PolyLog[2, x]) + Log[x]*(FF[(-16 + (36*I)*Pi - 9*Pi^2)/18 + 
        ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + (-8 + (23*I)*Pi - 6*Pi^2)/
         (9*(-1 + x)) - ((8 + 3*Pi^2)*x)/9 - (Pi^2*x^2)/6] + 
      FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (2*x)/3 - x^2/3]*
       PolyLog[2, x]) + FF[1 + I*Pi + ((I/3)*(-11*I + 6*Pi))/x^2 - 
       ((I/3)*(-11*I + 6*Pi))/x + (2*x)/3 + x^2/3]*PolyLog[3, 1 - x] + 
    FF[I*(I + Pi) - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + ((2*I)*Pi)/x^2 - 
       ((2*I)*Pi)/x + (2*x)/3 + x^2/3]*PolyLog[3, x] + 
    Log[1 - x]*(FF[(296 - (72*I)*Pi + 9*Pi^2 + (3*I)*Pi^3)/36 + 
        ((I/18)*(-134*Pi - (22*I)*Pi^2 + 3*Pi^3))/x^2 - 
        ((I/18)*(-236*I - 134*Pi - (19*I)*Pi^2 + 3*Pi^3))/x - 
        (4*(-2 + Pi^2)*x)/9 - (2*Pi^2*x^2)/9] + 
      FF[I*Pi + ((I/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) - (13*x)/9 - 
         (5*x^2)/9]*Log[x] + FF[1/2 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x))]*
       Log[x]^2 + FF[1 + 11/(3*x^2) - 11/(3*x) + (2*x)/3 + x^2/3]*
       PolyLog[2, x] + FF[1 + 2/x^2 - 2/x]*PolyLog[3, x]) + 
    FF[-1 - 2/x^2 + 2/x]*PolyLog[4, x] + FF[-1 - 2/x^2 + 2/x]*
     PolyLog[4, -(x/(1 - x))]) + 
  eps^3*(FF[(Pi^2*(800 + Pi^2)*x)/540 + (Pi^2*(560 + Pi^2)*x^2)/1080 + 
      ((-100*I)*Pi^3 + 23*Pi^4 + 600*Zeta[3] + (360*I)*Pi*Zeta[3])/
       (1080*(-1 + x)^2) + ((-1040*I)*Pi + 240*Pi^2 - (185*I)*Pi^3 + 
        46*Pi^4 + 1380*Zeta[3] + (720*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
      ((-3032*I)*Pi + 708*Pi^2 + (153*I)*Pi^3 - 18*Pi^4 + 804*Zeta[3] + 
        (900*I)*Pi*Zeta[3] - 126*Pi^2*Zeta[3])/(108*x) + 
      (-134*Zeta[3] - (66*I)*Pi*Zeta[3] + 21*Pi^2*Zeta[3])/(18*x^2) + 
      (-19600 + (8640*I)*Pi - 1860*Pi^2 - (900*I)*Pi^3 + 159*Pi^4 + 
        2520*Zeta[3] - (2520*I)*Pi*Zeta[3] + 630*Pi^2*Zeta[3])/1080] + 
    FF[-1/4 - 1/(72*(-1 + x)^2) - 1/(18*(-1 + x)) - 11/(18*x^2) + 25/(36*x) + 
       x/12 + x^2/24]*Log[1 - x]^4 + FF[1/24 + 1/(12*x^2) - 1/(12*x)]*
     Log[1 - x]^5 + FF[(I/18)*(13*I + 3*Pi) + ((I/54)*(10*I + 3*Pi))/
        (-1 + x)^2 + ((I/54)*(49*I + 12*Pi))/(-1 + x) - (29*x)/54 - 
       (5*x^2)/27]*Log[x]^3 + FF[1/8 + 1/(24*(-1 + x)^2) + 1/(6*(-1 + x)) + 
       x/12 + x^2/24]*Log[x]^4 + 
    FF[(-1/4*I)*Pi*(-16 - (4*I)*Pi + Pi^2) + ((10*I)*Pi - 3*Pi^2)/
        (18*(-1 + x)^2) + ((23*I)*Pi - 6*Pi^2)/(9*(-1 + x)) - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x]*PolyLog[2, x] + 
    Log[1 - x]^3*(FF[(22 - (3*I)*Pi + Pi^2)/18 + (134 - (33*I)*Pi + 6*Pi^2)/
         (54*x^2) + (-185 + (33*I)*Pi - 6*Pi^2)/(54*x) - (23*x)/54 - 
        (5*x^2)/27] + FF[1/6 + 1/(18*(-1 + x)^2) + 2/(9*(-1 + x)) - (2*x)/9 - 
         x^2/9]*Log[x] + FF[1/6 + 1/(3*x^2) - 1/(3*x)]*PolyLog[2, x]) + 
    Log[x]^2*(FF[(176 - (72*I)*Pi + 15*Pi^2)/72 + (112 - (60*I)*Pi + 15*Pi^2)/
         (216*(-1 + x)^2) + (160 - (69*I)*Pi + 15*Pi^2)/(54*(-1 + x)) + 
        ((208 + 15*Pi^2)*x)/108 + ((112 + 15*Pi^2)*x^2)/216] + 
      FF[-1/2 - 1/(6*(-1 + x)^2) - 2/(3*(-1 + x)) + x/3 + x^2/6]*
       PolyLog[2, x]) + FF[(24 - 7*Pi^2)/12 - ((I/3)*Pi)/(-1 + x)^2 - 
       (((4*I)/3)*Pi)/(-1 + x) + (134 + (66*I)*Pi - 21*Pi^2)/(18*x^2) + 
       (-134 - (66*I)*Pi + 21*Pi^2)/(18*x) + (13*x)/9 + (5*x^2)/9]*
     PolyLog[3, 1 - x] + FF[(-4 - Pi^2)/2 - ((I/9)*(-5*I + 3*Pi))/
        (-1 + x)^2 - ((I/9)*(-23*I + 12*Pi))/(-1 + x) + 
       ((11*I)*Pi - 3*Pi^2)/(3*x^2) + ((-11*I)*Pi + 3*Pi^2)/(3*x) + 
       (13*x)/9 + (5*x^2)/9]*PolyLog[3, x] + 
    Log[x]*(FF[(-1/108*I)*(-208*I - 432*Pi - (105*I)*Pi^2 + 9*Pi^3) - 
        ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 - 
        ((I/108)*(-208*I - 544*Pi - (135*I)*Pi^2 + 12*Pi^3))/(-1 + x) - 
        ((208 + 75*Pi^2)*x)/108 - (5*Pi^2*x^2)/18] + 
      FF[2 + 5/(9*(-1 + x)^2) + 23/(9*(-1 + x)) - (13*x)/9 - (5*x^2)/9]*
       PolyLog[2, x] + FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (2*x)/3 - 
         x^2/3]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[-1/36*Pi^2/(-1 + x)^2 - Pi^2/(9*(-1 + x)) + 
        (7*(16 + 3*Pi^2)*x)/108 + (7*(16 + 3*Pi^2)*x^2)/216 + 
        (3032 - (804*I)*Pi + 147*Pi^2 + (54*I)*Pi^3 - 504*Zeta[3])/(216*x) - 
        ((I/216)*(-1616*I - 804*Pi - (165*I)*Pi^2 + 54*Pi^3 + 
           (504*I)*Zeta[3]))/x^2 + (-440 + (72*I)*Pi - 18*Pi^2 - (9*I)*Pi^3 + 
          84*Zeta[3])/72] + FF[(24 + (12*I)*Pi - 7*Pi^2)/24 + 
         (134 + (66*I)*Pi - 21*Pi^2)/(36*x^2) + (-134 - (66*I)*Pi + 21*Pi^2)/
          (36*x) + (13*x)/9 + (5*x^2)/9]*Log[x] + 
      FF[-1/4 - 1/(12*(-1 + x)^2) - 1/(3*(-1 + x)) - x/3 - x^2/6]*Log[x]^2 + 
      FF[-1/2 - 11/(6*x^2) + 11/(6*x) - x/3 - x^2/6]*PolyLog[2, x] + 
      FF[-1/2 - x^(-2) + x^(-1)]*PolyLog[3, x]) + 
    FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (2*x)/3 - x^2/3]*
     PolyLog[4, 1 - x] + FF[-1 - 11/(3*x^2) + 11/(3*x) - (2*x)/3 - x^2/3]*
     PolyLog[4, x] + Log[1 - x]*(FF[-1/108*((-208 + 107*Pi^2)*x) - 
        (10*Pi^2*x^2)/27 + (-3032 + (1616*I)*Pi - 217*Pi^2 - (33*I)*Pi^3 - 
          3*Pi^4 + 504*Zeta[3] - (504*I)*Pi*Zeta[3])/(108*x) + 
        ((-1616*I)*Pi + 268*Pi^2 + (33*I)*Pi^3 + 3*Pi^4 + (504*I)*Pi*Zeta[3])/
         (108*x^2) + (3920 - (864*I)*Pi + 84*Pi^2 + (18*I)*Pi^3 + 3*Pi^4 - 
          504*Zeta[3] + (504*I)*Pi*Zeta[3])/216] + 
      FF[-1/3*(Pi*(-6*I + Pi)) + ((5*I)*Pi - Pi^2)/(9*(-1 + x)^2) + 
         ((23*I)*Pi - 4*Pi^2)/(9*(-1 + x)) + ((-160 + 27*Pi^2)*x)/54 + 
         ((-112 + 27*Pi^2)*x^2)/108]*Log[x] + 
      FF[(2 - I*Pi)/2 - ((I/18)*(5*I + 3*Pi))/(-1 + x)^2 - 
         ((I/18)*(23*I + 12*Pi))/(-1 + x)]*Log[x]^2 + 
      FF[-1/3 - 1/(9*(-1 + x)^2) - 4/(9*(-1 + x)) + x/9 + x^2/18]*Log[x]^3 + 
      FF[(24 - Pi^2)/12 + (134 - 3*Pi^2)/(18*x^2) + (-134 + 3*Pi^2)/(18*x) + 
         (13*x)/9 + (5*x^2)/9]*PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + 
      FF[1 + 11/(3*x^2) - 11/(3*x) - (2*x)/3 - x^2/3]*PolyLog[3, x] + 
      FF[1 + 2/x^2 - 2/x]*PolyLog[4, x]) + 
    FF[(-I)*(-2*I + Pi) - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 
       ((I/3)*(-11*I + 6*Pi))/x^2 + ((I/3)*(-11*I + 6*Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + FF[-1 - 2/x^2 + 2/x]*PolyLog[5, x] + 
    FF[-1 - 2/x^2 + 2/x]*PolyLog[5, -(x/(1 - x))]) + 
  eps^4*(FF[(Pi^2*x*(9680 + 13*Pi^2 - 2520*Zeta[3]))/3240 + 
      (Pi^2*x^2*(656 + Pi^2 - 252*Zeta[3]))/648 + 
      ((-12800*I)*Pi + 3120*Pi^2 - (2000*I)*Pi^3 + 439*Pi^4 + (96*I)*Pi^5 + 
        16320*Zeta[3] + (10800*I)*Pi*Zeta[3] - 2520*Pi^2*Zeta[3])/
       (3240*(-1 + x)) + ((-560*I)*Pi^3 + 115*Pi^4 + (24*I)*Pi^5 + 
        3360*Zeta[3] + (1800*I)*Pi*Zeta[3] - 630*Pi^2*Zeta[3])/
       (3240*(-1 + x)^2) + ((-75232*I)*Pi + 18192*Pi^2 + (4248*I)*Pi^3 - 
        612*Pi^4 + (27*I)*Pi^5 + 19392*Zeta[3] + (26784*I)*Pi*Zeta[3] - 
        5796*Pi^2*Zeta[3] - (648*I)*Pi^3*Zeta[3] - 6048*Zeta[3]^2)/(1296*x) + 
      ((I/108)*((1616*I)*Zeta[3] - 804*Pi*Zeta[3] - (231*I)*Pi^2*Zeta[3] + 
         54*Pi^3*Zeta[3] - (504*I)*Zeta[3]^2))/x^2 + 
      (-493760 + (207360*I)*Pi - 42960*Pi^2 - (21600*I)*Pi^3 + 4239*Pi^4 + 
        (153*I)*Pi^5 + 100800*Zeta[3] - (60480*I)*Pi*Zeta[3] + 
        15120*Pi^2*Zeta[3] + (3240*I)*Pi^3*Zeta[3] + 30240*Zeta[3]^2)/
       12960] + FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
    FF[1/24 - 1/(360*(-1 + x)^2) - 1/(90*(-1 + x)) + 11/(72*x^2) - 
       61/(360*x) - x/45 - x^2/90]*Log[1 - x]^5 + 
    FF[-1/120 - 1/(60*x^2) + 1/(60*x)]*Log[1 - x]^6 + 
    FF[(19 - (3*I)*Pi)/72 - ((I/72)*(5*I + Pi))/(-1 + x)^2 - 
       ((I/18)*(6*I + Pi))/(-1 + x) + (7*x)/36 + (5*x^2)/72]*Log[x]^4 + 
    FF[-1/30 - 1/(90*(-1 + x)^2) - 2/(45*(-1 + x)) - x/45 - x^2/90]*
     Log[x]^5 + Log[1 - x]^4*(FF[(-40 - (3*I)*Pi + Pi^2)/72 - 
        ((I/216)*(-5*I + 3*Pi))/(-1 + x)^2 - ((I/216)*(-23*I + 12*Pi))/
         (-1 + x) + (-134 + 3*Pi^2)/(108*x^2) + (319 - 6*Pi^2)/(216*x) + 
        x/6 + (5*x^2)/72] + FF[1/24 + 1/(72*(-1 + x)^2) + 1/(18*(-1 + x)) + 
         x/18 + x^2/36]*Log[x] + FF[-1/24 - 1/(12*x^2) + 1/(12*x)]*
       PolyLog[2, x]) + Log[x]^3*(FF[(-80 + (18*I)*Pi - 3*Pi^2)/54 + 
        (-56 + (15*I)*Pi - 3*Pi^2)/(162*(-1 + x)^2) + 
        (-296 + (69*I)*Pi - 12*Pi^2)/(162*(-1 + x)) - ((92 + 3*Pi^2)*x)/81 - 
        ((56 + 3*Pi^2)*x^2)/162] + 
      FF[1/6 + 1/(18*(-1 + x)^2) + 2/(9*(-1 + x)) - x/9 - x^2/18]*
       PolyLog[2, x]) + FF[((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + 
       ((-23*I)*Pi + 6*Pi^2)/(9*(-1 + x)) - ((-160 + 3*Pi^2)*x)/54 - 
       ((-112 + 3*Pi^2)*x^2)/108 + (48 - Pi^2 - (3*I)*Pi^3 - 28*Zeta[3])/12 - 
       ((I/108)*(1616*I - 804*Pi - (231*I)*Pi^2 + 54*Pi^3 - (504*I)*Zeta[3]))/
        x^2 + (-1616 - (804*I)*Pi + 231*Pi^2 + (54*I)*Pi^3 + 504*Zeta[3])/
        (108*x)]*PolyLog[3, 1 - x] + 
    FF[(-48 + Pi^2 - (3*I)*Pi^3)/12 + (-112 - (60*I)*Pi + 21*Pi^2)/
        (108*(-1 + x)^2) + (-136 - (69*I)*Pi + 21*Pi^2)/(27*(-1 + x)) - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/x - ((-160 + 3*Pi^2)*x)/54 - 
       ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/
         (-1 + x)^2 - ((I/54)*(-272*Pi - (69*I)*Pi^2 + 18*Pi^3))/(-1 + x) + 
        (Pi*(96*I - 24*Pi - (6*I)*Pi^2 + Pi^3 - (28*I)*Zeta[3]))/12 + 
        ((1616*I)*Pi - 402*Pi^2 - (99*I)*Pi^3 + 18*Pi^4 - (504*I)*Pi*Zeta[3])/
         (108*x^2) + ((-1616*I)*Pi + 402*Pi^2 + (99*I)*Pi^3 - 18*Pi^4 + 
          (504*I)*Pi*Zeta[3])/(108*x)] + FF[0]*PolyLog[3, x]) + 
    Log[x]^2*(FF[(x^2*(656 + 75*Pi^2 - 252*Zeta[3]))/648 + 
        (x*(1280 + 93*Pi^2 - 252*Zeta[3]))/324 + 
        (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 252*Zeta[3])/
         (648*(-1 + x)^2) + (968 - (408*I)*Pi + 84*Pi^2 + (9*I)*Pi^3 - 
          252*Zeta[3])/(162*(-1 + x)) + (1072 - (432*I)*Pi + 87*Pi^2 + 
          (9*I)*Pi^3 - 252*Zeta[3])/216] + 
      FF[-1 - 5/(18*(-1 + x)^2) - 23/(18*(-1 + x)) + (13*x)/18 + (5*x^2)/18]*
       PolyLog[2, x] + FF[1/2 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) + x/3 + 
         x^2/6]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]^3*(FF[-1/108*Pi^2/(-1 + x)^2 - Pi^2/(27*(-1 + x)) - 
        ((136 + 9*Pi^2)*x)/162 - ((112 + 9*Pi^2)*x^2)/324 + 
        (584 - (72*I)*Pi + 3*Pi^2 + (9*I)*Pi^3 - 168*Zeta[3])/216 + 
        ((I/324)*(-1616*I - 402*Pi - (66*I)*Pi^2 + 27*Pi^3 + 
           (504*I)*Zeta[3]))/x^2 + (-2324 + (402*I)*Pi - 57*Pi^2 - 
          (27*I)*Pi^3 + 504*Zeta[3])/(324*x)] + 
      FF[(2 + I*Pi)/6 + ((I/54)*(-5*I + 3*Pi))/(-1 + x)^2 + 
         ((I/54)*(-23*I + 12*Pi))/(-1 + x) - (13*x)/27 - (5*x^2)/27]*Log[x] + 
      FF[-1/12 - 1/(36*(-1 + x)^2) - 1/(9*(-1 + x)) + x/9 + x^2/18]*
       Log[x]^2 + FF[1/6 + 11/(18*x^2) - 11/(18*x) + x/9 + x^2/18]*
       PolyLog[2, x] + FF[1/6 + 1/(3*x^2) - 1/(3*x)]*PolyLog[3, x]) + 
    FF[2 + 5/(9*(-1 + x)^2) + 23/(9*(-1 + x)) - (13*x)/9 - (5*x^2)/9]*
     PolyLog[4, 1 - x] + FF[(-24 + Pi^2)/12 + (-134 + 3*Pi^2)/(18*x^2) + 
       (134 - 3*Pi^2)/(18*x) - (13*x)/9 - (5*x^2)/9]*PolyLog[4, x] + 
    Log[1 - x]^2*(FF[((-1/108*I)*((-5*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 - 
        ((I/108)*((-23*I)*Pi^2 + 12*Pi^3))/(-1 + x) + 
        (x^2*(656 + 105*Pi^2 - 252*Zeta[3]))/648 + 
        (x*(656 + 141*Pi^2 - 252*Zeta[3]))/324 + 
        (-112960 + (17280*I)*Pi - 3840*Pi^2 - (1800*I)*Pi^3 + 501*Pi^4 + 
          20160*Zeta[3] - (10080*I)*Pi*Zeta[3])/8640 + 
        (-194240 + (96960*I)*Pi - 20100*Pi^2 - (5940*I)*Pi^3 + 1503*Pi^4 + 
          55440*Zeta[3] - (30240*I)*Pi*Zeta[3])/(12960*x^2) + 
        (376160 - (96960*I)*Pi + 17040*Pi^2 + (5940*I)*Pi^3 - 1503*Pi^4 - 
          85680*Zeta[3] + (30240*I)*Pi*Zeta[3])/(12960*x)] + 
      FF[Pi^2/(36*(-1 + x)^2) + Pi^2/(9*(-1 + x)) - (5*(-32 + 3*Pi^2)*x)/54 - 
         ((-112 + 15*Pi^2)*x^2)/108 + (48 + (24*I)*Pi - 5*Pi^2 - (3*I)*Pi^3 - 
           28*Zeta[3])/24 - ((I/216)*(1616*I - 804*Pi - (231*I)*Pi^2 + 
            54*Pi^3 - (504*I)*Zeta[3]))/x^2 + (-1616 - (804*I)*Pi + 
           231*Pi^2 + (54*I)*Pi^3 + 504*Zeta[3])/(216*x)]*Log[x] + 
      FF[(-1/4*I)*(-2*I + Pi) - ((I/36)*(-5*I + 3*Pi))/(-1 + x)^2 - 
         ((I/36)*(-23*I + 12*Pi))/(-1 + x) - (13*x)/18 - (5*x^2)/18]*
       Log[x]^2 + FF[1/12 + 1/(36*(-1 + x)^2) + 1/(9*(-1 + x)) + x/9 + 
         x^2/18]*Log[x]^3 + FF[(-24 + Pi^2)/24 + (-134 + 3*Pi^2)/(36*x^2) + 
         (134 - 3*Pi^2)/(36*x) - (13*x)/18 - (5*x^2)/18]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-1/2 - 11/(6*x^2) + 11/(6*x) + x/3 + 
         x^2/6]*PolyLog[3, x] + FF[-1/2 - x^(-2) + x^(-1)]*PolyLog[4, x]) + 
    FF[(-48 - (24*I)*Pi + 7*Pi^2)/12 - ((I/9)*(-5*I + 3*Pi))/(-1 + x)^2 - 
       ((I/9)*(-23*I + 12*Pi))/(-1 + x) + (-134 - (66*I)*Pi + 21*Pi^2)/
        (18*x^2) + (134 + (66*I)*Pi - 21*Pi^2)/(18*x)]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[-1/1080*(Pi^2*(560 + Pi^2)*x^2) - 
        (x*(6400 + 2280*Pi^2 + 3*Pi^4 - 1260*Zeta[3]))/1620 + 
        ((6560*I)*Pi - 1680*Pi^2 - (150*I)*Pi^3 + 21*Pi^4 - 
          (2520*I)*Pi*Zeta[3])/(3240*(-1 + x)^2) + 
        (-6400 + (16240*I)*Pi - 3960*Pi^2 - (345*I)*Pi^3 + 42*Pi^4 + 
          1260*Zeta[3] - (5040*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
        (-12800 + (25920*I)*Pi - 6240*Pi^2 - (540*I)*Pi^3 + 63*Pi^4 + 
          2520*Zeta[3] - (7560*I)*Pi*Zeta[3])/3240] + 
      FF[(48 - Pi^2)/12 + (112 - 3*Pi^2)/(108*(-1 + x)^2) + 
         (136 - 3*Pi^2)/(27*(-1 + x)) + ((-160 + 3*Pi^2)*x)/54 + 
         ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[2, x] + 
      FF[-2 - 5/(9*(-1 + x)^2) - 23/(9*(-1 + x)) - (13*x)/9 - (5*x^2)/9]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (2*x)/3 + x^2/3]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    FF[1 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (2*x)/3 + x^2/3]*
     PolyLog[5, 1 - x] + FF[-1 - 11/(3*x^2) + 11/(3*x) + (2*x)/3 + x^2/3]*
     PolyLog[5, x] + Log[1 - x]*(FF[(-7*Pi^4)/(1080*(-1 + x)^2) - 
        (7*Pi^4)/(270*(-1 + x)) + (Pi^2*(-560 + 3*Pi^2)*x^2)/810 + 
        (x*(1600 - 830*Pi^2 + 3*Pi^4 - 315*Zeta[3]))/405 + 
        (98752 - (20736*I)*Pi + 1680*Pi^2 + (432*I)*Pi^3 - 99*Pi^4 + 
          (135*I)*Pi^5 - 20160*Zeta[3] + (6048*I)*Pi*Zeta[3] - 
          2016*Pi^2*Zeta[3])/2592 + ((-38848*I)*Pi + 6464*Pi^2 + 
          (804*I)*Pi^3 + 66*Pi^4 + (135*I)*Pi^5 + (11088*I)*Pi*Zeta[3] - 
          2016*Pi^2*Zeta[3])/(1296*x^2) + (-376160 + (194240*I)*Pi - 
          25240*Pi^2 - (4020*I)*Pi^3 + 93*Pi^4 - (675*I)*Pi^5 + 
          85680*Zeta[3] - (55440*I)*Pi*Zeta[3] + 10080*Pi^2*Zeta[3])/
         (6480*x)] + FF[(-1/12*I)*(-48*Pi - (8*I)*Pi^2 + Pi^3) - 
         ((I/108)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 - 
         ((I/27)*(-136*Pi - (23*I)*Pi^2 + 3*Pi^3))/(-1 + x) + 
         (x^2*(-656 + 135*Pi^2 + 252*Zeta[3]))/324 + 
         (x*(-1936 + 351*Pi^2 + 504*Zeta[3]))/324]*Log[x] + 
      FF[(16 - (8*I)*Pi + Pi^2)/8 + (112 - (60*I)*Pi + 9*Pi^2)/
          (216*(-1 + x)^2) + (136 - (69*I)*Pi + 9*Pi^2)/(54*(-1 + x)) - 
         (2*Pi^2*x)/9 - (Pi^2*x^2)/9]*Log[x]^2 + 
      FF[(I/6)*(4*I + Pi) + ((I/54)*(10*I + 3*Pi))/(-1 + x)^2 + 
         ((I/27)*(23*I + 6*Pi))/(-1 + x) + (13*x)/54 + (5*x^2)/54]*Log[x]^3 + 
      FF[1/8 + 1/(24*(-1 + x)^2) + 1/(6*(-1 + x)) - x/18 - x^2/36]*Log[x]^4 + 
      FF[-1/54*((-160 + 3*Pi^2)*x) - ((-112 + 3*Pi^2)*x^2)/108 + 
         (1616 - 33*Pi^2 - 504*Zeta[3])/(108*x^2) + (48 - Pi^2 - 28*Zeta[3])/
          12 + (-1616 + 33*Pi^2 + 504*Zeta[3])/(108*x)]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[(24 - Pi^2)/12 + (134 - 3*Pi^2)/(18*x^2) + 
         (-134 + 3*Pi^2)/(18*x) - (13*x)/9 - (5*x^2)/9]*PolyLog[3, x] + 
      FF[0]*PolyLog[4, 1 - x] + FF[1 + 11/(3*x^2) - 11/(3*x) + (2*x)/3 + 
         x^2/3]*PolyLog[4, x] + FF[0]*PolyLog[4, -(x/(1 - x))] + 
      FF[1 + 2/x^2 - 2/x]*PolyLog[5, x]) + 
    FF[(-I)*Pi + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - ((I/3)*(-11*I + 6*Pi))/
        x^2 + ((I/3)*(-11*I + 6*Pi))/x]*PolyLog[5, -(x/(1 - x))] + 
    FF[-1 - 2/x^2 + 2/x]*PolyLog[6, x] + FF[-1 - 2/x^2 + 2/x]*
     PolyLog[6, -(x/(1 - x))])}


==> anc/f_+-+-_2_HPLs.m <==
{FF[((I/2)*Pi)/(-1 + x) + ((I/3)*(3*Pi + Pi^3))/x + Pi^2*x - (Pi^2*x^2)/4 + 
    (I/6)*(3*I + 3*Pi + (2*I)*Pi^2 + Pi^3 + (24*I)*Zeta[3])] + 
  FF[(9 + (3*I)*Pi + 4*Pi^2)/6 - ((I/2)*Pi)/(-1 + x)^2 + 
     (1 + (2*I)*Pi)/(2*(-1 + x)) + x/2]*G[0, x] + 
  FF[((I/3)*(3*Pi + Pi^3))/x^2 - x/2 + (3 - (3*I)*Pi + Pi^2 - 12*Zeta[3])/
      (3*x) + (-2 - (3*I)*Pi + Pi^2 + 4*Zeta[3])/2]*G[1, x] + 
  FF[-1/2 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1) + 2*x - x^2/2]*G[0, 0, x] + 
  FF[1 - 2*x + x^2/2]*G[0, 1, x] + 
  FF[(3 - (3*I)*Pi - Pi^2)/3 + (2*((-3*I)*Pi + Pi^2))/(3*x) - 2*x + x^2/2]*
   G[1, 0, x] + FF[(-15 + (9*I)*Pi - 2*Pi^2)/6 + x^(-2) + 
     (-3 - (9*I)*Pi + 2*Pi^2)/(3*x) + 2*x - x^2/2]*G[1, 1, x] + 
  FF[2 - 4/x]*G[1, 0, 0, x] + FF[-3 + 2/x]*G[1, 0, 1, x] + 
  FF[-3 - ((2*I)*Pi)/x^2 + 2/x]*G[1, 1, 0, x] + 
  FF[(9 - (2*I)*Pi)/2 - ((2*I)*Pi)/x^2 + (I*(5*I + 2*Pi))/x]*G[1, 1, 1, x] + 
  FF[-2 - 4/x^2 + 4/x]*G[1, 1, 0, 0, x] + FF[2 + 2/x^2 - 4/x]*
   G[1, 1, 0, 1, x] + FF[2 + 2/x^2 - 4/x]*G[1, 1, 1, 0, x] + 
  FF[-3 - 4/x^2 + 6/x]*G[1, 1, 1, 1, x] + 
  eps*(FF[((30*I)*Pi^3 + Pi^4 - 180*Zeta[3] + (60*I)*Pi*Zeta[3])/
       (180*(-1 + x)^2) + ((78*I)*Pi - 18*Pi^2 - (4*I)*Pi^3 - 3*Pi^4 + 
        (108*I)*Pi*Zeta[3])/(18*x) - 
      (x*(-570*Pi^2 + (5*I)*Pi^3 + 4*Pi^4 - 570*Zeta[3] + 
         (120*I)*Pi*Zeta[3]))/90 - (x^2*(75*Pi^2 + 8*Pi^4 + 360*Zeta[3] + 
         (240*I)*Pi*Zeta[3]))/360 + ((255*I)*Pi - 90*Pi^2 - (120*I)*Pi^3 + 
        4*Pi^4 + 780*Zeta[3] + (240*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
      (-450 + (255*I)*Pi - 300*Pi^2 + (290*I)*Pi^3 - 58*Pi^4 - 3540*Zeta[3] - 
        (720*I)*Pi*Zeta[3])/180] + 
    FF[((-1/3*I)*Pi^3)/x + (x*(51 - 90*Pi^2 + (4*I)*Pi^3 - 24*Zeta[3]))/36 + 
       (17 + (142*I)*Pi - 12*Pi^2 - 16*Zeta[3])/(12*(-1 + x)) + 
       (x^2*(9*Pi^2 + I*Pi^3 - 6*Zeta[3]))/18 + 
       ((-5*I)*Pi + 6*Pi^2 - 4*Zeta[3])/(12*(-1 + x)^2) + 
       (81 + (113*I)*Pi + 50*Pi^2 - (2*I)*Pi^3 + 36*Zeta[3])/12]*G[0, x] + 
    FF[(x^2*(9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/18 + 
       (x*(-51 - 90*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3]))/36 + 
       ((60*I)*Pi - 18*Pi^2 - (16*I)*Pi^3 - 3*Pi^4 + (108*I)*Pi*Zeta[3])/
        (18*x^2) + (390 - (300*I)*Pi + 360*Pi^2 + (320*I)*Pi^3 - 23*Pi^4 - 
         1980*Zeta[3] - (720*I)*Pi*Zeta[3])/(90*x) + 
       (-780 - (1905*I)*Pi + 810*Pi^2 - (30*I)*Pi^3 + 23*Pi^4 + 
         2340*Zeta[3] + (720*I)*Pi*Zeta[3])/180]*G[1, x] + 
    FF[(43 - (28*I)*Pi - 24*Pi^2)/12 + ((I/12)*(5*I + 12*Pi))/(-1 + x)^2 + 
       (5*(13 - (4*I)*Pi))/(6*(-1 + x)) + ((35 - I*Pi)*x)/3 - (5*x^2)/12]*
     G[0, 0, x] + FF[((-1/3*I)*Pi)/(-1 + x) + ((I/3)*(3*Pi + Pi^3))/x^2 - 
       (I/3)*(-38*I + Pi)*x + (5*x^2)/12 + ((-3*I)*Pi + 13*Pi^2 - 12*Zeta[3])/
        (3*x) + (17 + (4*I)*Pi - 29*Pi^2 + 12*Zeta[3])/6]*G[0, 1, x] + 
    FF[((-I)*Pi)/(-1 + x)^2 + ((4*I)*Pi)/(-1 + x) - ((I/3)*Pi^3)/x^2 + 
       (I/3)*(38*I + Pi)*x + (5*x^2)/12 + (17 - (40*I)*Pi - 15*Pi^2 - 
         12*Zeta[3])/6 + ((-8*I)*Pi + 17*Pi^2 + 12*Zeta[3])/(3*x)]*
     G[1, 0, x] + FF[((41 + I*Pi)*x)/3 - (5*x^2)/12 + 
       ((I/6)*(-20*I - 9*Pi - (24*I)*Pi^2 + 10*Pi^3 + (60*I)*Zeta[3]))/x^2 + 
       (I/12)*(137*I + 94*Pi + (27*I)*Pi^2 + 4*Pi^3 + (108*I)*Zeta[3]) + 
       (-32 - (73*I)*Pi - 7*Pi^2 - (4*I)*Pi^3 + 108*Zeta[3])/(6*x)]*
     G[1, 1, x] + FF[(1 + (3*I)*Pi)/3 + (6 + I*Pi)/(3*(-1 + x)^2) + 
       ((I/3)*(17*I + 4*Pi))/(-1 + x) + (I/3)*(29*I + 2*Pi)*x + 
       ((6 + I*Pi)*x^2)/3]*G[0, 0, 0, x] + 
    FF[(I/3)*(5*I + 3*Pi) + ((I/3)*Pi)/(-1 + x)^2 + 
       (1 + (4*I)*Pi)/(3*(-1 + x)) + (2*(8 + I*Pi)*x)/3 + 
       (I/3)*(3*I + Pi)*x^2]*G[0, 0, 1, x] + 
    FF[(-5 + (9*I)*Pi - Pi^2)/3 + 1/(3*(-1 + x)) + (2*((9*I)*Pi + Pi^2))/
        (3*x) + (2*(8 - I*Pi)*x)/3 - (I/3)*(-3*I + Pi)*x^2]*G[0, 1, 0, x] + 
    FF[(2 + (15*I)*Pi - 2*Pi^2)/6 - 2/(3*(-1 + x)) + x^(-2) + 
       (-3 - (15*I)*Pi + 2*Pi^2)/(3*x) - (I/3)*(-5*I + 2*Pi)*x - 
       (I/3)*Pi*x^2]*G[0, 1, 1, x] + 
    FF[(17 + (6*I)*Pi + 3*Pi^2)/3 - (-1 + x)^(-2) + 4/(-1 + x) - 
       (2*(8 - (6*I)*Pi + 3*Pi^2))/(3*x) - (I/3)*(-I + 2*Pi)*x - 
       (I/3)*Pi*x^2]*G[1, 0, 0, x] + 
    FF[(-86 - (3*I)*Pi + 20*Pi^2)/6 + (4*Pi^2)/x^2 + (8 + (3*I)*Pi - 20*Pi^2)/
        (3*x) + (2*(7 - I*Pi)*x)/3 - (I/3)*(-3*I + Pi)*x^2]*G[1, 0, 1, x] + 
    FF[(-43 - (6*I)*Pi + 9*Pi^2)/3 + (16*(I*Pi + Pi^2))/(3*x^2) - 
       (2*(-4 + (23*I)*Pi + 9*Pi^2))/(3*x) + (2*(7 + I*Pi)*x)/3 + 
       (I/3)*(3*I + Pi)*x^2]*G[1, 1, 0, x] + 
    FF[(163 - (39*I)*Pi + 17*Pi^2)/6 + (-21 - (40*I)*Pi + 14*Pi^2)/(6*x^2) + 
       (-77 + (88*I)*Pi - 34*Pi^2)/(6*x) + (I/3)*(25*I + 2*Pi)*x + 
       ((6 + I*Pi)*x^2)/3]*G[1, 1, 1, x] + 
    FF[2 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + (4*x)/3 + (2*x^2)/3]*
     G[0, 0, 0, 0, x] + FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (2*x)/3 - 
       x^2/3]*G[0, 0, 0, 1, x] + 
    FF[-1 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (2*x)/3 - x^2/3]*
     G[0, 0, 1, 0, x] + FF[2 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + (4*x)/3 + 
       (2*x^2)/3]*G[0, 0, 1, 1, x] + FF[-6 + 12/x - (4*x)/3 - (2*x^2)/3]*
     G[0, 1, 0, 0, x] + FF[9 - 6/x + (2*x)/3 + x^2/3]*G[0, 1, 0, 1, x] + 
    FF[9 - ((2*I)*Pi)/x^2 - 6/x + (2*x)/3 + x^2/3]*G[0, 1, 1, 0, x] + 
    FF[(-1/2*I)*(-13*I + 2*Pi) - ((2*I)*Pi)/x^2 + (I*(-I + 2*Pi))/x - 
       (4*x)/3 - (2*x^2)/3]*G[0, 1, 1, 1, x] + 
    FF[-8 + 16/x - (4*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, x] + 
    FF[6 - 4/x + (2*x)/3 + x^2/3]*G[1, 0, 0, 1, x] + 
    FF[6 + ((6*I)*Pi)/x^2 - 4/x + (2*x)/3 + x^2/3]*G[1, 0, 1, 0, x] + 
    FF[(-1/2*I)*(-I + 4*Pi) - ((4*I)*Pi)/x^2 + (I*(-I + 4*Pi))/x - (4*x)/3 - 
       (2*x^2)/3]*G[1, 0, 1, 1, x] + 
    FF[-5 + (((4*I)/3)*(-8*I + 3*Pi))/x^2 - 50/(3*x) + (4*x)/3 + (2*x^2)/3]*
     G[1, 1, 0, 0, x] + FF[9 - I*Pi - (((2*I)/3)*(-8*I + 3*Pi))/x^2 + 
       (((2*I)/3)*(4*I + 3*Pi))/x - (2*x)/3 - x^2/3]*G[1, 1, 0, 1, x] + 
    FF[9 - (((2*I)/3)*(-8*I + 9*Pi))/x^2 - 8/(3*x) - (2*x)/3 - x^2/3]*
     G[1, 1, 1, 0, x] + FF[(I/2)*(49*I + 10*Pi) + (((2*I)/3)*(2*I + 15*Pi))/
        x^2 - (((2*I)/3)*(41*I + 15*Pi))/x + (4*x)/3 + (2*x^2)/3]*
     G[1, 1, 1, 1, x] + FF[-2 - 4/x^2 + 4/x]*G[0, 1, 1, 0, 0, x] + 
    FF[2 + 2/x^2 - 4/x]*G[0, 1, 1, 0, 1, x] + FF[2 + 2/x^2 - 4/x]*
     G[0, 1, 1, 1, 0, x] + FF[-3 - 4/x^2 + 6/x]*G[0, 1, 1, 1, 1, x] + 
    FF[6 + 12/x^2 - 12/x]*G[1, 0, 1, 0, 0, x] + FF[-6 - 6/x^2 + 12/x]*
     G[1, 0, 1, 0, 1, x] + FF[-6 - 6/x^2 + 12/x]*G[1, 0, 1, 1, 0, x] + 
    FF[4 + 2/x^2 - 8/x]*G[1, 0, 1, 1, 1, x] + FF[8 + 16/x^2 - 16/x]*
     G[1, 1, 0, 0, 0, x] + FF[-4 - 4/x^2 + 8/x]*G[1, 1, 0, 0, 1, x] + 
    FF[-4 - 4/x^2 + 8/x]*G[1, 1, 0, 1, 0, x] + FF[-1 - 2/x^2 + 2/x]*
     G[1, 1, 0, 1, 1, x] + FF[6 - 12/x]*G[1, 1, 1, 0, 0, x] + 
    FF[-10 - 10/x^2 + 20/x]*G[1, 1, 1, 0, 1, x] + FF[-10 - 10/x^2 + 20/x]*
     G[1, 1, 1, 1, 0, x] + FF[21 + 28/x^2 - 42/x]*G[1, 1, 1, 1, 1, x]) + 
  eps^2*(FF[((5970*I)*Pi - 2340*Pi^2 - (1145*I)*Pi^3 + 150*Pi^4 - 
        (81*I)*Pi^5 + (23760*I)*Pi*Zeta[3] - 1620*Pi^2*Zeta[3])/(540*x) + 
      (-9180 + (2235*I)*Pi - 3420*Pi^2 + (2960*I)*Pi^3 - 2445*Pi^4 - 
        (21*I)*Pi^5 - 56280*Zeta[3] - (30420*I)*Pi*Zeta[3] + 
        5580*Pi^2*Zeta[3] - 20520*Zeta[5])/1080 + 
      ((120*I)*Pi^3 - 179*Pi^4 + (16*I)*Pi^5 - 720*Zeta[3] - 
        (1020*I)*Pi*Zeta[3] + 480*Pi^2*Zeta[3] + 2520*Zeta[5])/
       (1080*(-1 + x)^2) + (x^2*(645*Pi^2 + 262*Pi^4 - (94*I)*Pi^5 - 
         1440*Zeta[3] + (4080*I)*Pi*Zeta[3] - 120*Pi^2*Zeta[3] + 
         5040*Zeta[5]))/2160 + (x*(30930*Pi^2 - (70*I)*Pi^3 + 67*Pi^4 - 
         (94*I)*Pi^5 + 41100*Zeta[3] - (4920*I)*Pi*Zeta[3] - 
         120*Pi^2*Zeta[3] + 5040*Zeta[5]))/1080 + 
      ((2235*I)*Pi - 1530*Pi^2 - (7110*I)*Pi^3 + 574*Pi^4 + (64*I)*Pi^5 + 
        39660*Zeta[3] - (120*I)*Pi*Zeta[3] + 1920*Pi^2*Zeta[3] + 
        10080*Zeta[5])/(1080*(-1 + x))] + 
    FF[((645*I)*Pi + 450*Pi^2 + (90*I)*Pi^3 + 4*Pi^4 + 3180*Zeta[3] - 
         (1440*I)*Pi*Zeta[3])/(1080*(-1 + x)^2) + 
       (x^2*(405*Pi^2 - (170*I)*Pi^3 + 4*Pi^4 + 3180*Zeta[3] + 
          (1800*I)*Pi*Zeta[3]))/1080 + (6525 + (19195*I)*Pi + 3070*Pi^2 - 
         (360*I)*Pi^3 + 168*Pi^4 + 8460*Zeta[3] - (2520*I)*Pi*Zeta[3])/360 + 
       (x*(2235 - 17370*Pi^2 + (440*I)*Pi^3 + 8*Pi^4 - 16680*Zeta[3] + 
          (3600*I)*Pi*Zeta[3]))/1080 + (2235 + (63150*I)*Pi - 12690*Pi^2 + 
         (480*I)*Pi^3 + 16*Pi^4 - 10320*Zeta[3] - (5760*I)*Pi*Zeta[3])/
        (1080*(-1 + x)) - ((I/9)*(Pi^3 + 54*Pi*Zeta[3]))/x]*G[0, x] + 
    FF[((60*I)*Pi^3 + Pi^4 - 360*Zeta[3] + (60*I)*Pi*Zeta[3])/
        (180*(-1 + x)^2) + ((-70*I)*Pi^3 + Pi^4 + 405*Zeta[3] + 
         (60*I)*Pi*Zeta[3])/(45*(-1 + x)) + 
       (x^2*(405*Pi^2 + (170*I)*Pi^3 + 68*Pi^4 + 1140*Zeta[3] + 
          (360*I)*Pi*Zeta[3]))/1080 + (x*(-2235 - 16650*Pi^2 - (500*I)*Pi^3 + 
          136*Pi^4 - 11040*Zeta[3] + (720*I)*Pi*Zeta[3]))/1080 + 
       ((3630*I)*Pi - 1800*Pi^2 - (1085*I)*Pi^3 + 240*Pi^4 - (81*I)*Pi^5 + 
         (17280*I)*Pi*Zeta[3] - 1620*Pi^2*Zeta[3])/(540*x^2) + 
       (2985 - (1815*I)*Pi + 5220*Pi^2 + (2275*I)*Pi^3 - 903*Pi^4 + 
         (3*I)*Pi^5 - 1800*Zeta[3] - (12420*I)*Pi*Zeta[3] + 
         1440*Pi^2*Zeta[3] - 7020*Zeta[5])/(270*x) + 
       (-3980 - (18965*I)*Pi + 7360*Pi^2 + (910*I)*Pi^3 + 268*Pi^4 - 
         (2*I)*Pi^5 + 7680*Zeta[3] + (5400*I)*Pi*Zeta[3] - 960*Pi^2*Zeta[3] + 
         4680*Zeta[5])/360]*G[1, x] + 
    FF[(((2*I)/3)*Pi^3)/x + (2539 - (1894*I)*Pi - 786*Pi^2 - (12*I)*Pi^3 - 
         1224*Zeta[3])/72 + (x*(980 - (7*I)*Pi + 96*Pi^2 - (10*I)*Pi^3 + 
          36*Zeta[3]))/18 + (43 + (54*I)*Pi - 114*Pi^2 - (12*I)*Pi^3 + 
         72*Zeta[3])/(72*(-1 + x)^2) + 
       (x^2*(43 - 42*Pi^2 - (20*I)*Pi^3 + 72*Zeta[3]))/72 + 
       (2003 - (1124*I)*Pi + 60*Pi^2 - (24*I)*Pi^3 + 144*Zeta[3])/
        (36*(-1 + x))]*G[0, 0, x] + 
    FF[(x*(-1031 - (7*I)*Pi + 123*Pi^2 + (12*I)*Pi^3 - 48*Zeta[3]))/18 + 
       (I/72)*x^2*(43*I + (102*I)*Pi^2 + 24*Pi^3 + (96*I)*Zeta[3]) + 
       ((-I)*Pi^3 + 9*Zeta[3])/(9*(-1 + x)^2) + 
       ((-7*I)*Pi + 12*Pi^2 - (8*I)*Pi^3 + 72*Zeta[3])/(18*(-1 + x)) + 
       ((60*I)*Pi - 18*Pi^2 - (16*I)*Pi^3 - 3*Pi^4 + (108*I)*Pi*Zeta[3])/
        (18*x^2) + ((-300*I)*Pi + 1020*Pi^2 - (10*I)*Pi^3 - 23*Pi^4 + 
         540*Zeta[3] - (720*I)*Pi*Zeta[3])/(90*x) + 
       (820 + (620*I)*Pi - 3930*Pi^2 - (540*I)*Pi^3 + 23*Pi^4 + 
         1080*Zeta[3] + (720*I)*Pi*Zeta[3])/180]*G[0, 1, x] + 
    FF[((-1031 + (7*I)*Pi + 114*Pi^2 + (4*I)*Pi^3)*x)/18 + 
       (I/72)*(43*I + (102*I)*Pi^2 + 8*Pi^3)*x^2 + 
       (820 - (2510*I)*Pi - 1170*Pi^2 + (30*I)*Pi^3 - 41*Pi^4 - 1080*Zeta[3])/
        180 + ((109*I)*Pi - 10*Pi^2 - 4*Zeta[3])/(3*(-1 + x)) + 
       ((-2*I)*Pi + 3*Pi^2 - Zeta[3])/(3*(-1 + x)^2) + 
       ((-55*I)*Pi + 645*Pi^2 - (140*I)*Pi^3 + 41*Pi^4 + 1980*Zeta[3])/
        (90*x) + (((2*I)/9)*(4*Pi^3 - 27*Pi*Zeta[3]))/x^2]*G[1, 0, x] + 
    FF[(x*(1082 + (7*I)*Pi + 81*Pi^2 - (6*I)*Pi^3 + 12*Zeta[3]))/18 + 
       (x^2*(43 - 42*Pi^2 - (12*I)*Pi^3 + 24*Zeta[3]))/72 + 
       (-17485 + (12710*I)*Pi - 4440*Pi^2 + (630*I)*Pi^3 - 283*Pi^4 - 
         16020*Zeta[3] - (1800*I)*Pi*Zeta[3])/360 + 
       (-2770 - (8690*I)*Pi - 915*Pi^2 + (770*I)*Pi^3 + 283*Pi^4 - 
         10200*Zeta[3] + (1800*I)*Pi*Zeta[3])/(180*x) + 
       (1210 - (900*I)*Pi + 1935*Pi^2 - (80*I)*Pi^3 - 329*Pi^4 + 
         15600*Zeta[3] - (2160*I)*Pi*Zeta[3])/(180*x^2)]*G[1, 1, x] + 
    FF[(-1015 + (306*I)*Pi + 150*Pi^2)/36 + (57 - (34*I)*Pi - 14*Pi^2)/
        (36*(-1 + x)^2) + (-959 + (208*I)*Pi - 28*Pi^2)/(18*(-1 + x)) - 
       ((508 - (22*I)*Pi + 7*Pi^2)*x)/9 - ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36]*G[0, 0, 0, x] + FF[((-17*I)*Pi - 16*Pi^2)/(18*(-1 + x)^2) + 
       (7 - (14*I)*Pi - 64*Pi^2)/(18*(-1 + x)) + ((I/3)*(3*Pi + Pi^3))/x^2 - 
       ((-589 - (20*I)*Pi + 8*Pi^2)*x)/18 - ((27 + (34*I)*Pi + 8*Pi^2)*x^2)/
        36 + ((-3*I)*Pi - 17*Pi^2 - 12*Zeta[3])/(3*x) + 
       (-95 + (129*I)*Pi + 135*Pi^2 + 36*Zeta[3])/18]*G[0, 0, 1, x] + 
    FF[(-2*((-3*I)*Pi + Pi^2))/(3*(-1 + x)^2) + (7 - (162*I)*Pi - 48*Pi^2)/
        (18*(-1 + x)) - ((I/3)*Pi^3)/x^2 + ((589 - (44*I)*Pi + 8*Pi^2)*x)/
        18 + ((-27 + (34*I)*Pi + 8*Pi^2)*x^2)/36 + 
       (-95 + (387*I)*Pi + 66*Pi^2 - 36*Zeta[3])/18 - 
       (2*((-9*I)*Pi + 19*Pi^2 - 6*Zeta[3]))/(3*x)]*G[0, 1, 0, x] + 
    FF[((I/9)*(7*I + 6*Pi))/(-1 + x) + ((-70 - (10*I)*Pi + 7*Pi^2)*x)/9 + 
       ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/36 + (110 + (264*I)*Pi + 339*Pi^2 + 
         (12*I)*Pi^3 - 324*Zeta[3])/36 + (20 - (9*I)*Pi + 24*Pi^2 + 
         (10*I)*Pi^3 - 60*Zeta[3])/(6*x^2) + 
       (-20 - (125*I)*Pi - 51*Pi^2 - (4*I)*Pi^3 + 108*Zeta[3])/(6*x)]*
     G[0, 1, 1, x] + FF[(((2*I)/3)*(I + 3*Pi))/(-1 + x)^2 + 
       (109 - (29*I)*Pi)/(3*(-1 + x)) + (((2*I)/3)*Pi^3)/x^2 + 
       ((-41 - (25*I)*Pi + 7*Pi^2)*x)/9 + ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36 + (-11 + (48*I)*Pi - 114*Pi^2 - 180*Zeta[3])/(9*x) + 
       (575 + (210*I)*Pi + 102*Pi^2 + 180*Zeta[3])/18]*G[1, 0, 0, x] + 
    FF[(I*Pi)/(-1 + x) + ((545 - (26*I)*Pi + 8*Pi^2)*x)/18 + 
       ((-27 + (34*I)*Pi + 8*Pi^2)*x^2)/36 + 
       (11 + (63*I)*Pi - 201*Pi^2 - (24*I)*Pi^3 - 108*Zeta[3])/(18*x) + 
       ((-9*I)*Pi - 16*Pi^2 - (12*I)*Pi^3 + 108*Zeta[3])/(6*x^2) + 
       (-1856 - (162*I)*Pi + 537*Pi^2 + (24*I)*Pi^3 + 108*Zeta[3])/36]*
     G[1, 0, 1, x] + FF[((-2*I)*Pi)/(-1 + x)^2 + ((10*I)*Pi)/(-1 + x) - 
       ((-545 - (50*I)*Pi + 8*Pi^2)*x)/18 - ((27 + (34*I)*Pi + 8*Pi^2)*x^2)/
        36 + (11 - (346*I)*Pi + 280*Pi^2 - 360*Zeta[3])/(18*x) + 
       (2*(-232 - (111*I)*Pi + 54*Pi^2 + 45*Zeta[3]))/9 + 
       ((145*I)*Pi - 256*Pi^2 + 360*Zeta[3])/(18*x^2)]*G[1, 1, 0, x] + 
    FF[-1/9*((515 - (13*I)*Pi + 7*Pi^2)*x) - 
       ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/36 + 
       (-688 + (989*I)*Pi + 67*Pi^2 + (18*I)*Pi^3 - 1620*Zeta[3])/(18*x) + 
       ((I/9)*(105*I - 157*Pi + (110*I)*Pi^2 + 12*Pi^3 - (144*I)*Zeta[3]))/
        x^2 + (3949 - (954*I)*Pi + 204*Pi^2 - (18*I)*Pi^3 + 1620*Zeta[3])/36]*
     G[1, 1, 1, x] + FF[(16 - (15*I)*Pi)/3 - ((I/9)*(-53*I + 15*Pi))/
        (-1 + x)^2 + (211 - (60*I)*Pi)/(9*(-1 + x)) + ((317 - (30*I)*Pi)*x)/
        9 - (I/9)*(-53*I + 15*Pi)*x^2]*G[0, 0, 0, 0, x] + 
    FF[(5 + (6*I)*Pi)/2 + ((I/18)*(-17*I + 18*Pi))/(-1 + x)^2 + 
       ((I/9)*(5*I + 36*Pi))/(-1 + x) + (I/9)*(121*I + 18*Pi)*x + 
       ((17 + (18*I)*Pi)*x^2)/18]*G[0, 0, 0, 1, x] + 
    FF[(15 - (42*I)*Pi - 2*Pi^2)/6 + (17 + (6*I)*Pi)/(18*(-1 + x)^2) + 
       ((I/9)*(5*I + 12*Pi))/(-1 + x) + (2*((-24*I)*Pi + Pi^2))/(3*x) + 
       (I/9)*(121*I + 30*Pi)*x + ((17 + (30*I)*Pi)*x^2)/18]*
     G[0, 0, 1, 0, x] + FF[(48 + (3*I)*Pi - 2*Pi^2)/6 - 
       ((I/9)*(-17*I + 6*Pi))/(-1 + x)^2 - (((8*I)/9)*(-I + 3*Pi))/(-1 + x) + 
       x^(-2) + (-3 - (15*I)*Pi + 2*Pi^2)/(3*x) + ((35 - (18*I)*Pi)*x)/9 + 
       ((1 - (9*I)*Pi)*x^2)/9]*G[0, 0, 1, 1, x] + 
    FF[-13 - (4*I)*Pi + Pi^2 + (2*(3 + I*Pi))/(3*(-1 + x)^2) + 
       ((I/3)*(27*I + 8*Pi))/(-1 + x) - (2*(-6 + (6*I)*Pi + Pi^2))/x + 
       ((2*I)/9)*(13*I + 18*Pi)*x + (I/9)*(I + 18*Pi)*x^2]*G[0, 1, 0, 0, x] + 
    FF[(227 - (33*I)*Pi + 20*Pi^2)/6 - (I*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*(-I + 6*Pi))/(-1 + x) + (4*Pi^2)/x^2 + 
       (-18 + (15*I)*Pi - 20*Pi^2)/(3*x) - ((4*I)/9)*(-23*I + 3*Pi)*x + 
       ((55 - (12*I)*Pi)*x^2)/18]*G[0, 1, 0, 1, x] + 
    FF[(227 + (66*I)*Pi + 18*Pi^2)/6 - 2/(3*(-1 + x)) + 
       (16*(I*Pi + Pi^2))/(3*x^2) - (2*(9 - (16*I)*Pi + 9*Pi^2))/(3*x) - 
       ((4*I)/9)*(-23*I + 9*Pi)*x + ((55 - (36*I)*Pi)*x^2)/18]*
     G[0, 1, 1, 0, x] + FF[(-187 - (45*I)*Pi + 17*Pi^2)/6 + 8/(3*(-1 + x)) + 
       (-21 - (40*I)*Pi + 14*Pi^2)/(6*x^2) + (-77 + (100*I)*Pi - 34*Pi^2)/
        (6*x) + (4*(28 + (3*I)*Pi)*x)/9 + (I/9)*(19*I + 6*Pi)*x^2]*
     G[0, 1, 1, 1, x] + FF[(-82 - (9*I)*Pi - 8*Pi^2)/3 + 
       (12 + I*Pi)/(3*(-1 + x)^2) + (((2*I)/3)*(25*I + 2*Pi))/(-1 + x) + 
       (8*(8 - (3*I)*Pi + 2*Pi^2))/(3*x) + ((79 + (12*I)*Pi)*x)/9 + 
       (I/9)*(19*I + 6*Pi)*x^2]*G[1, 0, 0, 0, x] + 
    FF[(166 - (15*I)*Pi - 40*Pi^2)/6 + ((I/3)*Pi)/(-1 + x)^2 + 
       ((I/3)*(3*I + 4*Pi))/(-1 + x) - (6*Pi^2)/x^2 + 
       (-16 + (21*I)*Pi + 40*Pi^2)/(3*x) - ((2*I)/9)*(-49*I + 18*Pi)*x + 
       ((55 - (36*I)*Pi)*x^2)/18]*G[1, 0, 0, 1, x] + 
    FF[(83 + (12*I)*Pi - 17*Pi^2)/3 - (-1 + x)^(-1) + ((-16*I)*Pi - 13*Pi^2)/
        x^2 + (2*(-8 + (63*I)*Pi + 17*Pi^2))/(3*x) - ((2*I)/9)*(-49*I + 6*Pi)*
        x + ((55 - (12*I)*Pi)*x^2)/18]*G[1, 0, 1, 0, x] + 
    FF[(-21 - (39*I)*Pi - 29*Pi^2)/6 + 2/(-1 + x) + 
       (-9 - (80*I)*Pi - 30*Pi^2)/(6*x^2) + (21 + (98*I)*Pi + 58*Pi^2)/
        (6*x) + ((1 + (36*I)*Pi)*x)/9 + (I/9)*(I + 18*Pi)*x^2]*
     G[1, 0, 1, 1, x] + FF[-34 + (4*I)*Pi - 7*Pi^2 - 2/(-1 + x)^2 + 
       10/(-1 + x) + (145 - (96*I)*Pi - 105*Pi^2)/(9*x^2) + 
       (-199 + (276*I)*Pi + 126*Pi^2)/(9*x) + (2*(22 - (9*I)*Pi)*x)/9 + 
       ((1 - (9*I)*Pi)*x^2)/9]*G[1, 1, 0, 0, x] + 
    FF[(76 + (3*I)*Pi - 28*Pi^2)/2 - (5*(29 + (24*I)*Pi + 54*Pi^2))/
        (18*x^2) + (2*(-11 - (6*I)*Pi + 126*Pi^2))/(9*x) + 
       (I/9)*(103*I + 30*Pi)*x + ((17 + (30*I)*Pi)*x^2)/18]*
     G[1, 1, 0, 1, x] + FF[(-2*(-57 + (6*I)*Pi + 19*Pi^2))/3 + 
       (-145 + (288*I)*Pi - 114*Pi^2)/(18*x^2) + 
       (2*(-11 - (189*I)*Pi + 114*Pi^2))/(9*x) + (I/9)*(103*I + 18*Pi)*x + 
       ((17 + (18*I)*Pi)*x^2)/18]*G[1, 1, 1, 0, x] + 
    FF[(-713 + (123*I)*Pi - 66*Pi^2)/6 + (-43 + (600*I)*Pi - 198*Pi^2)/
        (18*x^2) + (1495 - (888*I)*Pi + 396*Pi^2)/(18*x) + 
       (2*(133 - (15*I)*Pi)*x)/9 - (I/9)*(-53*I + 15*Pi)*x^2]*
     G[1, 1, 1, 1, x] + FF[-14 - 14/(3*(-1 + x)^2) - 56/(3*(-1 + x)) - 
       (28*x)/3 - (14*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
    FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) + (10*x)/3 + (5*x^2)/3]*
     G[0, 0, 0, 0, 1, x] + FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) + 
       (10*x)/3 + (5*x^2)/3]*G[0, 0, 0, 1, 0, x] + 
    FF[17 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 32/x + 6*x + 3*x^2]*
     G[0, 0, 1, 0, 0, x] + FF[-22 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
       16/x - (4*x)/3 - (2*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
    FF[-22 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - ((2*I)*Pi)/x^2 + 16/x - 
       (4*x)/3 - (2*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
    FF[(37 - (2*I)*Pi)/2 - 8/(3*(-1 + x)^2) - 32/(3*(-1 + x)) - 
       ((2*I)*Pi)/x^2 + (I*(21*I + 2*Pi))/x - (10*x)/3 - (5*x^2)/3]*
     G[0, 0, 1, 1, 1, x] + FF[23 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 48/x + 
       (22*x)/3 + (11*x^2)/3]*G[0, 1, 0, 0, 0, x] + 
    FF[-15 + (-1 + x)^(-2) + 4/(-1 + x) + 12/x - (2*x)/3 - x^2/3]*
     G[0, 1, 0, 0, 1, x] + FF[-15 + (-1 + x)^(-2) + 4/(-1 + x) + 
       ((6*I)*Pi)/x^2 + 12/x - (2*x)/3 - x^2/3]*G[0, 1, 0, 1, 0, x] + 
    FF[(-1/2*I)*(-17*I + 4*Pi) - 2/(-1 + x)^2 - 8/(-1 + x) - ((4*I)*Pi)/x^2 + 
       (I*(-5*I + 4*Pi))/x - 2*x - x^2]*G[0, 1, 0, 1, 1, x] + 
    FF[14 + (((4*I)/3)*(-8*I + 3*Pi))/x^2 + 16/(3*x) - 4*x - 2*x^2]*
     G[0, 1, 1, 0, 0, x] + 
    FF[(-I)*(-21*I + Pi) - (((2*I)/3)*(-8*I + 3*Pi))/x^2 + 
       (((2*I)/3)*(-26*I + 3*Pi))/x - (4*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 0, 1, x] + FF[-21 - (((2*I)/3)*(-8*I + 9*Pi))/x^2 + 
       52/(3*x) - (4*x)/3 - (2*x^2)/3]*G[0, 1, 1, 1, 0, x] + 
    FF[(53 + (10*I)*Pi)/2 + (((2*I)/3)*(2*I + 15*Pi))/x^2 - 
       (((2*I)/3)*(-4*I + 15*Pi))/x + (16*x)/3 + (8*x^2)/3]*
     G[0, 1, 1, 1, 1, x] + FF[26 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 48/x + 
       (16*x)/3 + (8*x^2)/3]*G[1, 0, 0, 0, 0, x] + 
    FF[-13 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 8/x - (4*x)/3 - (2*x^2)/3]*
     G[1, 0, 0, 0, 1, x] + FF[-13 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 
       ((16*I)*Pi)/x^2 + 8/x - (4*x)/3 - (2*x^2)/3]*G[1, 0, 0, 1, 0, x] + 
    FF[(-1/2*I)*(-3*I + 4*Pi) + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 
       ((4*I)*Pi)/x^2 + (I*(-7*I + 4*Pi))/x - 4*x - 2*x^2]*
     G[1, 0, 0, 1, 1, x] + FF[16 - ((4*I)*(-8*I + 3*Pi))/x^2 + 44/x - 2*x - 
       x^2]*G[1, 0, 1, 0, 0, x] + 
    FF[I*(24*I + Pi) + ((2*I)*(-8*I + Pi))/x^2 - ((2*I)*(3*I + Pi))/x - 
       (2*x)/3 - x^2/3]*G[1, 0, 1, 0, 1, x] + 
    FF[-24 + ((4*I)*(-4*I + 5*Pi))/x^2 + 6/x - (2*x)/3 - x^2/3]*
     G[1, 0, 1, 1, 0, x] + 
    FF[(37 + (12*I)*Pi)/2 + (((4*I)/3)*(22*I + 9*Pi))/x^2 - 
       ((I/3)*(25*I + 36*Pi))/x + (22*x)/3 + (11*x^2)/3]*
     G[1, 0, 1, 1, 1, x] + FF[32 - (((8*I)/3)*(-16*I + 3*Pi))/x^2 + 
       176/(3*x) - (10*x)/3 - (5*x^2)/3]*G[1, 1, 0, 0, 0, x] + 
    FF[(-2*I)*(-9*I + 2*Pi) - (((8*I)/3)*(4*I + 3*Pi))/x^2 + 
       (((8*I)/3)*(-2*I + 3*Pi))/x - (4*x)/3 - (2*x^2)/3]*
     G[1, 1, 0, 0, 1, x] + FF[-18 + (((2*I)/3)*(-16*I + 21*Pi))/x^2 + 
       16/(3*x) - (4*x)/3 - (2*x^2)/3]*G[1, 1, 0, 1, 0, x] + 
    FF[(3*(1 + (6*I)*Pi))/2 + (((2*I)/3)*(10*I + 27*Pi))/x^2 - 
       (((2*I)/3)*(-2*I + 27*Pi))/x + 6*x + 3*x^2]*G[1, 1, 0, 1, 1, x] + 
    FF[-1 + ((12*I)*Pi)/x^2 - 34/x]*G[1, 1, 1, 0, 0, x] + 
    FF[I*(21*I + 5*Pi) + (((10*I)/3)*(-8*I + 3*Pi))/x^2 - 
       (((2*I)/3)*(-4*I + 15*Pi))/x + (10*x)/3 + (5*x^2)/3]*
     G[1, 1, 1, 0, 1, x] + FF[-21 - (((2*I)/3)*(40*I + 21*Pi))/x^2 - 
       8/(3*x) + (10*x)/3 + (5*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
    FF[(181 - (34*I)*Pi)/2 - (((2*I)/3)*(14*I + 51*Pi))/x^2 + 
       (((2*I)/3)*(152*I + 51*Pi))/x - (28*x)/3 - (14*x^2)/3]*
     G[1, 1, 1, 1, 1, x] + FF[-2 - 4/x^2 + 4/x]*G[0, 0, 1, 1, 0, 0, x] + 
    FF[2 + 2/x^2 - 4/x]*G[0, 0, 1, 1, 0, 1, x] + FF[2 + 2/x^2 - 4/x]*
     G[0, 0, 1, 1, 1, 0, x] + FF[-3 - 4/x^2 + 6/x]*G[0, 0, 1, 1, 1, 1, x] + 
    FF[6 + 12/x^2 - 12/x]*G[0, 1, 0, 1, 0, 0, x] + 
    FF[-6 - 6/x^2 + 12/x]*G[0, 1, 0, 1, 0, 1, x] + 
    FF[-6 - 6/x^2 + 12/x]*G[0, 1, 0, 1, 1, 0, x] + 
    FF[4 + 2/x^2 - 8/x]*G[0, 1, 0, 1, 1, 1, x] + FF[8 + 16/x^2 - 16/x]*
     G[0, 1, 1, 0, 0, 0, x] + FF[-4 - 4/x^2 + 8/x]*G[0, 1, 1, 0, 0, 1, x] + 
    FF[-4 - 4/x^2 + 8/x]*G[0, 1, 1, 0, 1, 0, x] + 
    FF[-1 - 2/x^2 + 2/x]*G[0, 1, 1, 0, 1, 1, x] + 
    FF[6 - 12/x]*G[0, 1, 1, 1, 0, 0, x] + FF[-10 - 10/x^2 + 20/x]*
     G[0, 1, 1, 1, 0, 1, x] + FF[-10 - 10/x^2 + 20/x]*
     G[0, 1, 1, 1, 1, 0, x] + FF[21 + 28/x^2 - 42/x]*G[0, 1, 1, 1, 1, 1, x] + 
    FF[-16 - 32/x^2 + 32/x]*G[1, 0, 0, 1, 0, 0, x] + 
    FF[16 + 16/x^2 - 32/x]*G[1, 0, 0, 1, 0, 1, x] + 
    FF[16 + 16/x^2 - 32/x]*G[1, 0, 0, 1, 1, 0, x] + 
    FF[-18 - 20/x^2 + 36/x]*G[1, 0, 0, 1, 1, 1, x] + 
    FF[-24 - 48/x^2 + 48/x]*G[1, 0, 1, 0, 0, 0, x] + 
    FF[12 + 12/x^2 - 24/x]*G[1, 0, 1, 0, 0, 1, x] + 
    FF[12 + 12/x^2 - 24/x]*G[1, 0, 1, 0, 1, 0, x] + 
    FF[1 + 2/x^2 - 2/x]*G[1, 0, 1, 0, 1, 1, x] + FF[2 + 22/x^2 - 4/x]*
     G[1, 0, 1, 1, 0, 0, x] + FF[10 + 10/x^2 - 20/x]*G[1, 0, 1, 1, 0, 1, x] + 
    FF[10 + 10/x^2 - 20/x]*G[1, 0, 1, 1, 1, 0, x] + 
    FF[-12 - 2/x^2 + 24/x]*G[1, 0, 1, 1, 1, 1, x] + 
    FF[-24 - 48/x^2 + 48/x]*G[1, 1, 0, 0, 0, 0, x] + 
    FF[8 + 8/x^2 - 16/x]*G[1, 1, 0, 0, 0, 1, x] + 
    FF[8 + 8/x^2 - 16/x]*G[1, 1, 0, 0, 1, 0, x] + 
    FF[-4 - 8/x^2 + 8/x]*G[1, 1, 0, 0, 1, 1, x] + FF[-20 - 6/x^2 + 40/x]*
     G[1, 1, 0, 1, 0, 0, x] + FF[28 + 28/x^2 - 56/x]*G[1, 1, 0, 1, 0, 1, x] + 
    FF[28 + 28/x^2 - 56/x]*G[1, 1, 0, 1, 1, 0, x] + 
    FF[-17 - 6/x^2 + 34/x]*G[1, 1, 0, 1, 1, 1, x] + 
    FF[-32 - 8/x^2 + 64/x]*G[1, 1, 1, 0, 0, 0, x] + 
    FF[20 + 20/x^2 - 40/x]*G[1, 1, 1, 0, 0, 1, x] + 
    FF[20 + 20/x^2 - 40/x]*G[1, 1, 1, 0, 1, 0, x] + 
    FF[5 + 10/x^2 - 10/x]*G[1, 1, 1, 0, 1, 1, x] + 
    FF[-14 - 28/x^2 + 28/x]*G[1, 1, 1, 1, 0, 0, x] + 
    FF[34 + 34/x^2 - 68/x]*G[1, 1, 1, 1, 0, 1, x] + 
    FF[34 + 34/x^2 - 68/x]*G[1, 1, 1, 1, 1, 0, x] + 
    FF[-93 - 124/x^2 + 186/x]*G[1, 1, 1, 1, 1, 1, x])}


==> anc/f_+-+-_2_Lis.m <==
{FF[((I/2)*Pi)/(-1 + x) + Pi^2*x - (Pi^2*x^2)/4 + 
    (-45 + (45*I)*Pi - 30*Pi^2 + (15*I)*Pi^3 - 2*Pi^4 - 90*Zeta[3])/90 + 
    ((45*I)*Pi + (15*I)*Pi^3 + 2*Pi^4 - 90*Zeta[3])/(45*x) - 
    ((2*I)*Pi*Zeta[3])/x^2] + FF[-1/24 + 1/(12*x)]*Log[1 - x]^4 + 
  FF[-1/4 - 1/(4*(-1 + x)^2) + 1/(2*(-1 + x)) + x - x^2/4]*Log[x]^2 + 
  Log[1 - x]^3*(FF[(9 - (2*I)*Pi)/12 - ((I/3)*Pi)/x^2 + 
      ((I/6)*(5*I + 2*Pi))/x] + FF[-1/3 - 2/(3*x^2) + 2/(3*x)]*Log[x]) + 
  Log[1 - x]^2*(FF[(I/4)*(5*I + 3*Pi) + (3 + 2*Pi^2)/(6*x^2) - 
      ((I/2)*(-I + 3*Pi))/x + x - x^2/4] + FF[-3 + 2/x]*Log[x] + 
    FF[1/2 + x^(-2) - x^(-1)]*Log[x]^2) + 
  FF[-1/3*(Pi*(3*I + Pi)) + (2*((-3*I)*Pi + Pi^2))/(3*x)]*PolyLog[2, x] + 
  FF[-3 + ((2*I)*Pi)/x^2 + 2/x]*PolyLog[3, 1 - x] + 
  Log[x]*(FF[((-1/2*I)*Pi)/(-1 + x)^2 + (1 + (2*I)*Pi)/(2*(-1 + x)) + x/2 + 
      (9 + (3*I)*Pi + 4*Pi^2 - 12*Zeta[3])/6 - (4*Zeta[3])/x^2 + 
      (4*Zeta[3])/x] + FF[2 - 4/x]*PolyLog[2, x] + 
    FF[2 + 4/x^2 - 4/x]*PolyLog[3, 1 - x]) + 
  Log[1 - x]*(FF[-1/2*x + (I*(Pi - (2*I)*Zeta[3]))/x^2 - 
      (I*(I + Pi - (4*I)*Zeta[3]))/x + (-2 - (3*I)*Pi + 2*Pi^2 + 4*Zeta[3])/
       2] + FF[(3 - (3*I)*Pi - 2*Pi^2)/3 - (2*Pi^2)/(3*x^2) + 
       (2*((-3*I)*Pi + 2*Pi^2))/(3*x) - 2*x + x^2/2]*Log[x] + 
    FF[1 - 2/x]*Log[x]^2 + FF[-3 + 2/x]*PolyLog[2, x] + 
    FF[-2 - 2/x^2 + 4/x]*PolyLog[3, 1 - x]) + FF[-2 + 4/x]*PolyLog[3, x] + 
  FF[2 - 4/x]*PolyLog[4, 1 - x] + FF[2 + 4/x^2 - 4/x]*PolyLog[4, x] + 
  FF[2 + 4/x^2 - 4/x]*PolyLog[4, -(x/(1 - x))] + 
  eps*(FF[-1/270*(Pi^2*(-1710 + (15*I)*Pi + 16*Pi^2)*x) - 
      (Pi^2*(225 + 32*Pi^2)*x^2)/1080 + ((90*I)*Pi^3 + 7*Pi^4 - 540*Zeta[3] + 
        (180*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
      ((765*I)*Pi - 270*Pi^2 - (360*I)*Pi^3 + 28*Pi^4 + 1980*Zeta[3] + 
        (720*I)*Pi*Zeta[3])/(540*(-1 + x)) - 
      ((I/45)*(Pi^5 + (45*I)*Zeta[3] - 240*Pi*Zeta[3] - (450*I)*Zeta[5]))/
       x^2 - (I/180)*(-450*I - 255*Pi - (300*I)*Pi^2 - 290*Pi^3 - 
        (82*I)*Pi^4 + 4*Pi^5 - (900*I)*Zeta[3] + 450*Pi*Zeta[3] - 
        (240*I)*Pi^2*Zeta[3] - (3060*I)*Zeta[5]) + 
      ((390*I)*Pi - 90*Pi^2 - (20*I)*Pi^3 + 13*Pi^4 + (4*I)*Pi^5 - 
        330*Zeta[3] - (1470*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] + 3060*Zeta[5])/
       (90*x)] + FF[6 + 28/(3*x^2) - 12/x]*Li[3, 2, 1, x] + 
    FF[-8 - 8/x^2 + 16/x]*Li[3, 2, 1 - x, 1] + FF[-10 - 12/x^2 + 20/x]*
     Li[3, 2, x, 1] + FF[1/40 + 2/(15*x^2) - 1/(20*x)]*Log[1 - x]^5 + 
    FF[(1 + (3*I)*Pi)/18 + (6 + I*Pi)/(18*(-1 + x)^2) + 
       ((I/18)*(17*I + 4*Pi))/(-1 + x) + (I/18)*(29*I + 2*Pi)*x + 
       ((6 + I*Pi)*x^2)/18]*Log[x]^3 + 
    FF[1/12 + 1/(36*(-1 + x)^2) + 1/(9*(-1 + x)) + x/18 + x^2/36]*Log[x]^4 + 
    Log[1 - x]^4*(FF[(I/48)*(47*I + 10*Pi) + 1/(36*(-1 + x)^2) + 
        1/(9*(-1 + x)) + ((I/4)*(2*I + 3*Pi))/x^2 - ((I/12)*(24*I + 5*Pi))/
         x + x/18 + x^2/36] + FF[13/8 + 4/(3*x^2) - 13/(4*x)]*Log[x]) + 
    FF[((4*I)*Pi)/x^2]*PolyLog[2, x]^2 + Log[1 - x]^3*
     (FF[(163 - (39*I)*Pi + 8*Pi^2)/36 + (-21 - (40*I)*Pi + 12*Pi^2)/
         (36*x^2) + (-77 + (88*I)*Pi - 16*Pi^2)/(36*x) + 
        (I/18)*(25*I + 2*Pi)*x + ((6 + I*Pi)*x^2)/18] + 
      FF[(21 - (8*I)*Pi)/12 - 1/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - 
         (((8*I)/9)*(2*I + 3*Pi))/x^2 + ((I/18)*(59*I + 24*Pi))/x - (2*x)/9 - 
         x^2/9]*Log[x] + FF[-29/6 - 5/x^2 + 29/(3*x)]*Log[x]^2 + 
      FF[7/6 + x^(-2) - 7/(3*x)]*PolyLog[2, x]) + 
    FF[(-88 - (9*I)*Pi + 32*Pi^2)/6 + 2/(3*(-1 + x)) + 
       (-3 - (16*I)*Pi + 12*Pi^2)/(3*x^2) + (11 + (67*I)*Pi - 32*Pi^2)/
        (3*x) + ((19 - (4*I)*Pi)*x)/3 - (I/3)*(-3*I + 2*Pi)*x^2]*
     PolyLog[3, 1 - x] + Log[1 - x]^2*
     (FF[Pi^2/(18*(-1 + x)^2) + (2*Pi^2)/(9*(-1 + x)) + ((41 + I*Pi)*x)/6 - 
        (5*x^2)/24 + ((I/36)*(-60*I - 27*Pi - (40*I)*Pi^2 + 48*Pi^3 + 
           (108*I)*Zeta[3]))/x^2 + (I/24)*(137*I + 94*Pi + (37*I)*Pi^2 + 
          8*Pi^3 + (120*I)*Zeta[3]) + (-96 - (219*I)*Pi + 41*Pi^2 - 
          (24*I)*Pi^3 + 360*Zeta[3])/(36*x)] + 
      FF[11/4 + (((2*I)/3)*(4*I + 9*Pi))/x^2 + 19/(6*x)]*Log[x]^2 + 
      FF[13/6 + 13/(3*x^2) - 13/(3*x)]*Log[x]^3 + 
      FF[(6 - I*Pi)/2 - (I*Pi)/x^2 + (I*Pi)/x]*PolyLog[2, x] + 
      Log[x]*(FF[(-174 - (21*I)*Pi + 56*Pi^2)/12 + 1/(3*(-1 + x)) + 
          (-1 + 10*Pi^2)/(2*x^2) + (19 + (21*I)*Pi - 56*Pi^2)/(6*x) + 
          ((33 - (2*I)*Pi)*x)/6 - (I/6)*(-6*I + Pi)*x^2] + 
        FF[-8 - 8/x^2 + 16/x]*PolyLog[2, x]) + FF[6 + 5/x^2 - 12/x]*
       PolyLog[3, 1 - x]) + Log[x]^2*
     (FF[((I/24)*(5*I + 12*Pi))/(-1 + x)^2 - (((5*I)/12)*(13*I + 4*Pi))/
         (-1 + x) + ((35 - I*Pi)*x)/6 - (5*x^2)/24 + 
        (43 - (28*I)*Pi - 24*Pi^2 - 72*Zeta[3])/24 - (6*Zeta[3])/x^2 + 
        (6*Zeta[3])/x] + FF[-1 + 2/x]*PolyLog[2, x] + 
      FF[3 + 6/x^2 - 6/x]*PolyLog[3, 1 - x]) + 
    FF[(-22 + (9*I)*Pi - 5*Pi^2)/3 + (3 - I*Pi)/(3*(-1 + x)^2) - 
       ((I/3)*(-11*I + 4*Pi))/(-1 + x) + (2*(8 + (12*I)*Pi + 5*Pi^2))/(3*x) + 
       ((17 - (4*I)*Pi)*x)/3 - (I/3)*(-3*I + 2*Pi)*x^2]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[((-I)*Pi)/(-1 + x)^2 + (((13*I)/3)*Pi)/(-1 + x) + 
        ((2*I)/3)*Pi*x + ((-22*I)*Pi + 7*Pi^2 - 6*Zeta[3])/3 - 
        ((I/3)*(3*Pi + 2*Pi^3 - (4*I)*Zeta[3]))/x^2 + 
        ((-5*I)*Pi + 4*Pi^2 + 12*Zeta[3])/(3*x)] + FF[-8 - 8/x^2 + 16/x]*
       PolyLog[3, 1 - x] + FF[-2 - 20/(3*x^2) + 4/x]*PolyLog[3, x]) + 
    FF[2*(6 + I*Pi) - 2/(3*(-1 + x)^2) - 8/(3*(-1 + x)) + ((2*I)*Pi)/x^2 - 
       ((4*I)*(-7*I + Pi))/x + (4*x)/3 + (2*x^2)/3]*PolyLog[4, 1 - x] + 
    FF[9 + (((8*I)/3)*(4*I + 3*Pi))/x^2 + 2/(3*x) + (4*x)/3 + (2*x^2)/3]*
     PolyLog[4, x] + FF[1 + 2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
       (((8*I)/3)*(4*I + 3*Pi))/x^2 + 62/(3*x)]*PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((51 - 90*Pi^2 + (4*I)*Pi^3)*x)/36 + ((9 + I*Pi)*Pi^2*x^2)/
         18 + (1215 + (1695*I)*Pi + 750*Pi^2 - (30*I)*Pi^3 - 44*Pi^4 - 
          900*Zeta[3])/180 + ((-15*I)*Pi^3 + 22*Pi^4 - 660*Zeta[3])/(45*x) + 
        (17 + (142*I)*Pi - 12*Pi^2 - 16*Zeta[3])/(12*(-1 + x)) + 
        ((-5*I)*Pi + 6*Pi^2 - 4*Zeta[3])/(12*(-1 + x)^2) - 
        (2*(2*Pi^4 - 80*Zeta[3] + (75*I)*Pi*Zeta[3]))/(15*x^2)] + 
      FF[(22 - (3*I)*Pi + 4*Pi^2)/3 - (-1 + x)^(-2) + 11/(3*(-1 + x)) - 
         (2*(8 + (3*I)*Pi + 4*Pi^2))/(3*x) - (17*x)/3 + x^2]*PolyLog[2, x] + 
      FF[4 + 8/x^2 - 8/x]*PolyLog[2, x]^2 + 
      FF[8 + (((2*I)/3)*(16*I + 15*Pi))/x^2 + 44/(3*x) - (2*x)/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[-3 + 1/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + 8/x - 
         (2*x)/3 - x^2/3]*PolyLog[3, x] + FF[22 + 24/x^2 - 44/x]*
       PolyLog[4, 1 - x] + FF[4 + 8/x^2 - 8/x]*PolyLog[4, x] + 
      FF[4 + 8/x^2 - 8/x]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(I/36)*(51*I + (128*I)*Pi^2 + 4*Pi^3)*x + 
        ((12 + I*Pi)*Pi^2*x^2)/18 + (2*Zeta[3])/(3*(-1 + x)^2) + 
        (-Pi^2 + 24*Zeta[3])/(9*(-1 + x)) + (390 - (300*I)*Pi + 305*Pi^2 - 
          (15*I)*Pi^3 + 71*Pi^4 + 210*Zeta[3] - (720*I)*Pi*Zeta[3])/(90*x) + 
        ((300*I)*Pi - 75*Pi^2 - 37*Pi^4 - 480*Zeta[3] + (720*I)*Pi*Zeta[3])/
         (90*x^2) + (-780 - (1905*I)*Pi + 1250*Pi^2 + (15*I)*Pi^3 - 71*Pi^4 + 
          810*Zeta[3] + (720*I)*Pi*Zeta[3])/180] + 
      FF[-4/3 + 8/(3*x) - (2*x)/9 - x^2/9]*Log[x]^3 + 
      FF[(-44 - (9*I)*Pi + 15*Pi^2)/3 + 2/(3*(-1 + x)) + 
         (-3 + 16*Pi^2)/(3*x^2) + (11 + (18*I)*Pi - 30*Pi^2)/(3*x) + 
         (19*x)/3 - x^2]*PolyLog[2, x] + FF[-4 - 4/x^2 + 8/x]*
       PolyLog[2, x]^2 + Log[x]^2*(FF[(17 + (6*I)*Pi)/6 - 1/(2*(-1 + x)^2) + 
          2/(-1 + x) - Pi^2/x^2 + (((2*I)/3)*(4*I + 3*Pi))/x - 
          (I/6)*(-I + 2*Pi)*x - (I/6)*Pi*x^2] + FF[4 + 8/x^2 - 8/x]*
         PolyLog[2, x]) + FF[(-1/2*I)*(-7*I + 4*Pi) - 
         (((4*I)/3)*(4*I + 3*Pi))/x^2 + ((I/3)*(-11*I + 12*Pi))/x - (2*x)/3 - 
         x^2/3]*PolyLog[3, 1 - x] + 
      Log[x]*(FF[((-I)*Pi)/(-1 + x)^2 + ((4*I)*Pi)/(-1 + x) + 
          ((-114 + (3*I)*Pi + Pi^2)*x)/9 + ((15 + 2*Pi^2)*x^2)/36 + 
          (17 - (40*I)*Pi - 23*Pi^2 - 36*Zeta[3])/6 - 
          (((2*I)/9)*((8*I)*Pi^2 + 9*Pi^3 - (27*I)*Zeta[3]))/x^2 + 
          ((-24*I)*Pi + 29*Pi^2 + 108*Zeta[3])/(9*x)] + 
        FF[-3 + ((8*I)*Pi)/x^2 + 2/x]*PolyLog[2, x] + FF[-18 - 18/x^2 + 36/x]*
         PolyLog[3, 1 - x]) + FF[10 - 2/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - 
         8/x - (2*x)/3 - x^2/3]*PolyLog[3, x] + FF[2/x^2]*PolyLog[4, 1 - x] + 
      FF[4 - 8/x]*PolyLog[4, x] + FF[-8 - 8/x^2 + 16/x]*
       PolyLog[4, -(x/(1 - x))]) + FF[-27 - 34/x^2 + 54/x]*
     PolyLog[5, 1 - x] + FF[-16 - 56/(3*x^2) + 32/x]*PolyLog[5, x] + 
    FF[-22 - 28/x^2 + 44/x]*PolyLog[5, -(x/(1 - x))]) + 
  eps^2*(FF[(673*Pi^2)/12 + ((74*I)/27)*Pi^3 - (2857*Pi^4)/1080 - 
      ((29*I)/360)*Pi^5 + (143*Pi^6)/11340 - (I/270)*(I*Pi^4 + 9*Pi^5) + 
      (2*Pi^4 + (21*I)*Pi^5 - 2*Pi^6)/540 - (205*Zeta[3])/3 - 
      (263*Pi^2*Zeta[3])/36 - ((14*I)/3)*Pi^3*Zeta[3] + (47*Zeta[3]^2)/3 + 
      (2*Zeta[3]*(-232 + 45*Zeta[3]))/9 - 
      (I/72)*(-149*Pi + 1236*Pi*Zeta[3]) + ((16*I)*Pi*Zeta[3] - Pi^2*Zeta[3])/
       9 + (-711*Pi^2 + 62*Pi^2*Zeta[3])/12 + (65*Zeta[3] - 54*Zeta[3]^2)/6 + 
      (1473*Zeta[3] + (131*I)*Pi*Zeta[3] - 54*Zeta[3]^2)/9 + 
      ((6705*I)*Pi - 4590*Pi^2 - (21330*I)*Pi^3 + 1426*Pi^4 + (384*I)*Pi^5 + 
        116460*Zeta[3] + (27720*I)*Pi*Zeta[3] + 17280*Pi^2*Zeta[3] - 
        99360*Zeta[5])/(3240*(-1 + x)) + ((360*I)*Pi^3 - 533*Pi^4 + 
        (96*I)*Pi^5 - 2160*Zeta[3] - (9540*I)*Pi*Zeta[3] + 
        4320*Pi^2*Zeta[3] - 24840*Zeta[5])/(3240*(-1 + x)^2) - 
      (I/6)*(187*Pi*Zeta[3] + (21*I)*Zeta[5]) + 
      (I/18)*(153*I + (902*I)*Zeta[3] + 51*Pi*Zeta[3] + (468*I)*Zeta[5]) - 
      8*Zeta[5] + ((81*I)/2)*Pi*Zeta[5] + (-6*Zeta[3] - (22*I)*Pi*Zeta[3] + 
        7*Pi^2*Zeta[3] + 21*Zeta[5])/3 + 
      (x*(92790*Pi^2 - (210*I)*Pi^3 + 505*Pi^4 - (186*I)*Pi^5 - 
         5040*Pi^2*Zeta[3] + 32400*Zeta[5]))/3240 + 
      (x^2*(1935*Pi^2 + 778*Pi^4 - (186*I)*Pi^5 - 5040*Pi^2*Zeta[3] + 
         32400*Zeta[5]))/6480 + ((-84*I)*Pi^5 + 13*Pi^6 + 1350*Zeta[3] + 
        (3870*I)*Pi*Zeta[3] - 4860*Pi^2*Zeta[3] + (7155*I)*Pi^3*Zeta[3] - 
        9180*Zeta[3]^2 + 15660*Zeta[5] - (48600*I)*Pi*Zeta[5])/(405*x^2) + 
      ((125370*I)*Pi - 49140*Pi^2 - (24045*I)*Pi^3 + 9534*Pi^4 + 
        (2415*I)*Pi^5 - 202*Pi^6 - 44730*Zeta[3] - (34650*I)*Pi*Zeta[3] + 
        349650*Pi^2*Zeta[3] + (105840*I)*Pi^3*Zeta[3] - 241920*Zeta[3]^2 - 
        211680*Zeta[5] - (918540*I)*Pi*Zeta[5])/(11340*x)] + 
    FF[(18 - (35*I)*Pi)/6 + 14/(9*(-1 + x)^2) + 56/(9*(-1 + x)) + 
       (((4*I)/9)*(56*I + 81*Pi))/x^2 + ((I/9)*(-212*I + 105*Pi))/x]*
     Li[3, 2, 1, x] + FF[I*(10*I + 11*Pi) - 8/(3*(-1 + x)^2) - 
       32/(3*(-1 + x)) - (((4*I)/3)*(16*I + 27*Pi))/x^2 - 
       (((2*I)/3)*(-20*I + 33*Pi))/x + (8*x)/3 + (4*x^2)/3]*
     Li[3, 2, 1 - x, 1] + FF[(I/2)*(18*I + 35*Pi) - 10/(3*(-1 + x)^2) - 
       40/(3*(-1 + x)) - ((2*I)*(16*I + 25*Pi))/x^2 - ((7*I)*(-4*I + 5*Pi))/
        x + (8*x)/3 + (4*x^2)/3]*Li[3, 2, x, 1] + 
    FF[-79/6 - 55/(3*x^2) + 79/(3*x)]*Li[3, 3, 1 - x, 1] + 
    FF[34/3 + 34/(3*x^2) - 68/(3*x)]*Li[3, 3, x, 1] + 
    FF[8/3 + 34/(3*x^2) - 16/(3*x)]*Li[3, 3, -(x/(1 - x)), 1] + 
    FF[-39/2 - 15/x^2 + 39/x]*Li[4, 2, 1 - x, 1] + 
    FF[8 - 16/x]*Li[4, 2, x, 1] + FF[8 - 16/x]*Li[2, 2, 2, x, 1, 1] + 
    FF[-343/1080 - 361/(540*x^2) + 343/(540*x)]*Log[1 - x]^6 + 
    FF[(16 - (15*I)*Pi)/72 - ((I/216)*(-53*I + 15*Pi))/(-1 + x)^2 + 
       (211 - (60*I)*Pi)/(216*(-1 + x)) + ((317 - (30*I)*Pi)*x)/216 - 
       (I/216)*(-53*I + 15*Pi)*x^2]*Log[x]^4 + 
    FF[-7/60 - 7/(180*(-1 + x)^2) - 7/(45*(-1 + x)) - (7*x)/90 - (7*x^2)/180]*
     Log[x]^5 + Log[1 - x]^5*(FF[(144 - (7*I)*Pi)/120 + 17/(180*(-1 + x)^2) + 
        17/(45*(-1 + x)) + ((I/180)*(-62*I + 177*Pi))/x^2 + 
        ((I/360)*(397*I + 42*Pi))/x - (13*x)/90 - (13*x^2)/180] + 
      FF[41/360 + 116/(45*x^2) - 41/(180*x)]*Log[x]) + 
    FF[(Pi*(-15*I + 2*Pi))/3 - (((2*I)/3)*Pi)/(-1 + x)^2 - 
       (((8*I)/3)*Pi)/(-1 + x) + ((-64*I)*Pi - 25*Pi^2)/(6*x^2) - 
       (4*((-11*I)*Pi + Pi^2))/(3*x) + ((8*I)/3)*Pi*x + ((4*I)/3)*Pi*x^2]*
     PolyLog[2, x]^2 + FF[-4/3 + 8/(3*x)]*PolyLog[2, x]^3 + 
    Log[1 - x]^4*(FF[(-1749 + (648*I)*Pi - 449*Pi^2)/432 + 
        (1 + (12*I)*Pi)/(216*(-1 + x)^2) + ((I/27)*(13*I + 6*Pi))/(-1 + x) + 
        (-315 + (216*I)*Pi - 964*Pi^2)/(432*x^2) + 
        (1899 - (198*I)*Pi + 898*Pi^2)/(432*x) + (5*(49 - (6*I)*Pi)*x)/216 - 
        (I/216)*(-53*I + 15*Pi)*x^2] + 
      FF[(I/48)*(91*I + 16*Pi) - 17/(36*(-1 + x)^2) - 17/(9*(-1 + x)) - 
         ((I/36)*(-218*I + 219*Pi))/x^2 - (((2*I)/9)*(13*I + 3*Pi))/x + 
         (8*x)/9 + (4*x^2)/9]*Log[x] + FF[65/48 - 131/(24*x^2) - 65/(24*x)]*
       Log[x]^2 + FF[-25/24 - 8/(3*x^2) + 25/(12*x)]*PolyLog[2, x]) + 
    FF[11/4 - 5/(2*x^2) - 11/(2*x)]*PolyLog[3, 1 - x]^2 + 
    Log[x]^3*(FF[(57 - (34*I)*Pi - 14*Pi^2)/(216*(-1 + x)^2) + 
        (-959 + (208*I)*Pi - 28*Pi^2)/(108*(-1 + x)) - 
        ((508 - (22*I)*Pi + 7*Pi^2)*x)/54 - ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/
         216 + (32*Zeta[3])/(3*x^2) - (32*Zeta[3])/(3*x) + 
        (-1015 + (306*I)*Pi + 150*Pi^2 + 1152*Zeta[3])/216] + 
      FF[1/2 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) - x/3 - x^2/6]*
       PolyLog[2, x] + FF[-16/3 - 32/(3*x^2) + 32/(3*x)]*PolyLog[3, 1 - x]) + 
    FF[(12 + (53*I)*Pi - 8*Pi^2)/(18*(-1 + x)^2) + 
       (-647 - (136*I)*Pi - 32*Pi^2)/(18*(-1 + x)) + 
       ((671 - (58*I)*Pi + 10*Pi^2)*x)/18 + ((-12 + (34*I)*Pi + 5*Pi^2)*x^2)/
        18 + (-670 + (435*I)*Pi - 105*Pi^2 - 276*Zeta[3])/18 - 
       ((I/3)*(3*Pi + 5*Pi^3 + (124*I)*Zeta[3]))/x^2 + 
       (11 + (69*I)*Pi - 63*Pi^2 + 276*Zeta[3])/(9*x)]*PolyLog[3, x] + 
    FF[-22 - 124/(3*x^2) + 44/x]*PolyLog[3, x]^2 + 
    Log[1 - x]^3*(FF[(13*Pi^2)/(54*(-1 + x)^2) + (26*Pi^2)/(27*(-1 + x)) - 
        ((515 - (13*I)*Pi + 24*Pi^2)*x)/54 - ((-57 + (34*I)*Pi + 48*Pi^2)*
          x^2)/216 + (-688 + (989*I)*Pi + 87*Pi^2 + (102*I)*Pi^3 - 
          660*Zeta[3])/(108*x) + ((I/54)*(105*I - 157*Pi + (84*I)*Pi^2 + 
           147*Pi^3 - (6*I)*Zeta[3]))/x^2 + (3949 - (954*I)*Pi + 507*Pi^2 - 
          (102*I)*Pi^3 + 660*Zeta[3])/216] + 
      FF[-25/4 + 2/(9*(-1 + x)^2) + 8/(9*(-1 + x)) + 
         (((8*I)/3)*(-5*I + 6*Pi))/x^2 - 7/(2*x) + (2*x)/9 + x^2/9]*
       Log[x]^2 + FF[40/9 + 221/(18*x^2) - 80/(9*x)]*Log[x]^3 + 
      FF[(I/6)*(8*I + Pi) + ((I/3)*(14*I + Pi))/x^2 - ((I/6)*(11*I + 2*Pi))/
          x + x/3 + x^2/6]*PolyLog[2, x] + 
      Log[x]*(FF[(181 - (120*I)*Pi - 98*Pi^2)/36 - ((I/54)*(-I + 12*Pi))/
           (-1 + x)^2 + (55 - (24*I)*Pi)/(27*(-1 + x)) + 
          (317 - (96*I)*Pi + 438*Pi^2)/(108*x^2) + 
          (247 - (408*I)*Pi + 588*Pi^2)/(108*x) + ((2*I)/27)*(50*I + 21*Pi)*
           x + (7*(5 + (6*I)*Pi)*x^2)/54] + FF[7 + 15/x^2 - 14/x]*
         PolyLog[2, x]) + FF[-38/9 - 22/(9*x^2) + 76/(9*x)]*
       PolyLog[3, 1 - x] + FF[95/18 + 59/(9*x^2) - 95/(9*x)]*PolyLog[3, x]) + 
    PolyLog[3, 1 - x]*(FF[(2*((9*I)*Pi + 2*Pi^2))/(9*(-1 + x)^2) + 
        (7 - (78*I)*Pi + 16*Pi^2)/(9*(-1 + x)) + 
        ((685 - (82*I)*Pi + 2*Pi^2)*x)/18 + ((-12 + (34*I)*Pi + Pi^2)*x^2)/
         18 + (71 + (847*I)*Pi - 489*Pi^2 + (30*I)*Pi^3 - 456*Zeta[3])/
         (18*x) + (-30 - (86*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 + 444*Zeta[3])/
         (9*x^2) + (-1966 + (300*I)*Pi + 363*Pi^2 - (30*I)*Pi^3 + 
          456*Zeta[3])/36] + FF[-2/3 - 124/(3*x^2) + 4/(3*x)]*
       PolyLog[3, x]) + FF[(101 + (15*I)*Pi - 12*Pi^2)/3 - 
       ((I/9)*(-I + 12*Pi))/(-1 + x)^2 + (2*(37 - (24*I)*Pi))/(9*(-1 + x)) + 
       ((56*I)*Pi - 17*Pi^2)/(3*x^2) + (2*(-76 - (49*I)*Pi + 12*Pi^2))/
        (3*x) - ((4*I)/9)*(-19*I + 6*Pi)*x + ((1 - (12*I)*Pi)*x^2)/9]*
     PolyLog[4, 1 - x] + FF[(230 + (3*I)*Pi - 108*Pi^2)/6 - 
       ((I/3)*Pi)/(-1 + x)^2 - ((I/3)*(-7*I + 4*Pi))/(-1 + x) + 
       (-136 - (192*I)*Pi - 201*Pi^2)/(9*x^2) + (70 + (165*I)*Pi + 324*Pi^2)/
        (9*x) - ((2*I)/9)*(-53*I + 12*Pi)*x + ((1 - (12*I)*Pi)*x^2)/9]*
     PolyLog[4, x] + FF[(130 + (93*I)*Pi - 68*Pi^2)/6 + 
       (1 + (12*I)*Pi)/(9*(-1 + x)^2) + (((8*I)/9)*(13*I + 6*Pi))/(-1 + x) + 
       (-136 - (192*I)*Pi - 201*Pi^2)/(9*x^2) + (202 + (345*I)*Pi + 204*Pi^2)/
        (9*x) - (7*x)/3]*PolyLog[4, -(x/(1 - x))] + 
    PolyLog[2, x]*(FF[(-1/18*I)*(-14*Pi - (9*I)*Pi^2 + 8*Pi^3)*x - 
        ((2*I)/9)*Pi^3*x^2 + ((-6*I)*Pi + 9*Pi^2 + I*Pi^3 - 2*Zeta[3])/
         (9*(-1 + x)^2) + ((I/18)*(661*Pi + (72*I)*Pi^2 + 8*Pi^3 + 
           (16*I)*Zeta[3]))/(-1 + x) + ((-1565*I)*Pi + 1380*Pi^2 + 
          (285*I)*Pi^3 - 36*Pi^4 - 450*Zeta[3] - (195*I)*Pi*Zeta[3])/90 + 
        ((245*I)*Pi - 375*Pi^2 - (130*I)*Pi^3 + 72*Pi^4 + 520*Zeta[3] + 
          (390*I)*Pi*Zeta[3])/(90*x) + ((-60*I)*Pi + 18*Pi^2 + (32*I)*Pi^3 - 
          5*Pi^4 + 64*Zeta[3] - (540*I)*Pi*Zeta[3])/(18*x^2)] + 
      FF[(2*I)*(5*I + 2*Pi) - 8/(3*(-1 + x)^2) - 32/(3*(-1 + x)) - 
         (((2*I)/3)*(32*I + 27*Pi))/x^2 - (((8*I)/3)*(-5*I + 3*Pi))/x + 
         (8*x)/3 + (4*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[(18 - (35*I)*Pi)/6 + 2/(9*(-1 + x)^2) + 8/(9*(-1 + x)) + 
         (((8*I)/9)*(-20*I + 9*Pi))/x^2 + ((I/9)*(172*I + 105*Pi))/x - 
         (8*x)/3 - (4*x^2)/3]*PolyLog[3, x] + FF[4 + 40/x^2 - 8/x]*
       PolyLog[4, 1 - x] + FF[42 + 34/x^2 - 84/x]*PolyLog[4, x] + 
      FF[8 - 34/x^2 - 16/x]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]^2*(FF[(x^2*(43 - 66*Pi^2 - (36*I)*Pi^3 - 48*Zeta[3]))/144 + 
        (x*(1082 + (7*I)*Pi + 111*Pi^2 - (18*I)*Pi^3 - 24*Zeta[3]))/36 + 
        (Pi^2 + (12*I)*Pi^3 + 108*Zeta[3])/(108*(-1 + x)^2) + 
        (-49*Pi^2 + (24*I)*Pi^3 + 216*Zeta[3])/(54*(-1 + x)) + 
        (-52455 + (38130*I)*Pi - 14400*Pi^2 + (3510*I)*Pi^3 - 1418*Pi^4 - 
          5400*Zeta[3] - (1080*I)*Pi*Zeta[3])/2160 + 
        (3630 - (2700*I)*Pi + 4265*Pi^2 + (480*I)*Pi^3 - 1706*Pi^4 + 
          34560*Zeta[3] - (1080*I)*Pi*Zeta[3])/(1080*x^2) + 
        (-8310 - (26070*I)*Pi - 2195*Pi^2 + (2130*I)*Pi^3 + 1418*Pi^4 - 
          21600*Zeta[3] + (1080*I)*Pi*Zeta[3])/(1080*x)] + 
      FF[-5/6 - ((I/9)*(-104*I + 51*Pi))/x^2 + 98/(9*x) + (5*x)/9 + 
         (5*x^2)/18]*Log[x]^3 + FF[-19/6 - 19/(3*x^2) + 19/(3*x)]*Log[x]^4 + 
      FF[(83 + (3*I)*Pi - 31*Pi^2)/6 - 1/(3*(-1 + x)) + 
         (3 - (10*I)*Pi - 26*Pi^2)/(3*x^2) + (49 - I*Pi + 62*Pi^2)/(6*x) + 
         (I/6)*(37*I + 8*Pi)*x + ((3 + (2*I)*Pi)*x^2)/3]*PolyLog[2, x] + 
      FF[6 + 13/(2*x^2) - 12/x]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(69 - (10*I)*Pi - 24*Pi^2)/4 + 1/(2*(-1 + x)^2) - 
          19/(6*(-1 + x)) + (-145 - (576*I)*Pi - 735*Pi^2)/(36*x^2) + 
          (115 + (1044*I)*Pi + 432*Pi^2)/(36*x) + ((7*I)/6)*(6*I + Pi)*x + 
          ((18 + (7*I)*Pi)*x^2)/12] + FF[6 - 1/(2*x^2) - 12/x]*
         PolyLog[2, x]) + FF[(9 - (2*I)*Pi)/2 - (((2*I)/3)*(-38*I + 3*Pi))/
          x^2 + ((I/3)*(-31*I + 6*Pi))/x + (5*x)/3 + (5*x^2)/6]*
       PolyLog[3, 1 - x] + FF[(-1/2*I)*(-34*I + Pi) - (-1 + x)^(-2) - 
         4/(-1 + x) - (I*Pi)/x^2 + (I*(-12*I + Pi))/x + (5*x)/3 + (5*x^2)/6]*
       PolyLog[3, x] + Log[x]*(FF[-1/3*Pi^2/(-1 + x)^2 + 
          (7 + (12*I)*Pi - 24*Pi^2)/(18*(-1 + x)) + 
          ((615 - (16*I)*Pi + 5*Pi^2)*x)/18 + ((-51 + (34*I)*Pi + 10*Pi^2)*
            x^2)/72 + (82 + (501*I)*Pi - 309*Pi^2 - (102*I)*Pi^3 - 
            564*Zeta[3])/(36*x) + (-1274 - (196*I)*Pi + 281*Pi^2 + 
            (34*I)*Pi^3 + 188*Zeta[3])/24 + (-20 - (9*I)*Pi - 88*Pi^2 - 
            (128*I)*Pi^3 + 632*Zeta[3])/(12*x^2)] + 
        FF[(I/2)*(13*I + 4*Pi) - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 
           (((4*I)/3)*(-16*I + 3*Pi))/x^2 - ((I/3)*(-37*I + 12*Pi))/x + 
           (5*x)/3 + (5*x^2)/6]*PolyLog[2, x] + 
        FF[49/6 + 34/(3*x^2) - 49/(3*x)]*PolyLog[3, 1 - x] + 
        FF[-46/3 - 107/(3*x^2) + 92/(3*x)]*PolyLog[3, x]) + 
      FF[3 + x^(-2) - 6/x]*PolyLog[4, 1 - x] + FF[33/2 - 14/x^2 - 33/x]*
       PolyLog[4, x] + FF[-13/2 - 15/x^2 + 13/x]*PolyLog[4, -(x/(1 - x))]) + 
    Log[x]^2*(FF[(12695 - (9470*I)*Pi - 3930*Pi^2 - (60*I)*Pi^3 + 344*Pi^4 - 
          1080*Zeta[3])/720 + ((15*I)*Pi^3 - 43*Pi^4 - 540*Zeta[3])/(45*x) + 
        (x^2*(43 - 42*Pi^2 - (20*I)*Pi^3 - 48*Zeta[3]))/144 + 
        (x*(980 - (7*I)*Pi + 96*Pi^2 - (10*I)*Pi^3 - 24*Zeta[3]))/36 + 
        (43 + (54*I)*Pi - 114*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/
         (144*(-1 + x)^2) + (2003 - (1124*I)*Pi + 60*Pi^2 - (24*I)*Pi^3 + 
          144*Zeta[3])/(72*(-1 + x)) + (-7*Pi^4 + 80*Zeta[3] + 
          (50*I)*Pi*Zeta[3])/(5*x^2)] + 
      FF[(-43 + (3*I)*Pi - 11*Pi^2)/6 + (6 - I*Pi)/(6*(-1 + x)^2) - 
         ((I/6)*(-23*I + 4*Pi))/(-1 + x) + (14 + (6*I)*Pi + 11*Pi^2)/(3*x) + 
         ((35 - (8*I)*Pi)*x)/6 - (I/3)*(-3*I + 2*Pi)*x^2]*PolyLog[2, x] + 
      FF[-5/2 - 5/x^2 + 5/x]*PolyLog[2, x]^2 + 
      FF[-7 - ((2*I)*(-8*I + 5*Pi))/x^2 + 12/x + (5*x)/3 + (5*x^2)/6]*
       PolyLog[3, 1 - x] + FF[3/2 - 5/(6*(-1 + x)^2) - 10/(3*(-1 + x)) - 
         8/x + (5*x)/3 + (5*x^2)/6]*PolyLog[3, x] + FF[-43 + 126/x^2 + 86/x]*
       PolyLog[4, 1 - x] + FF[-19 - 38/x^2 + 38/x]*PolyLog[4, x] + 
      FF[-19 - 38/x^2 + 38/x]*PolyLog[4, -(x/(1 - x))]) + 
    FF[(I/2)*(101*I + 40*Pi) - 14/(3*(-1 + x)^2) - 56/(3*(-1 + x)) - 
       (((2*I)/3)*(118*I + 117*Pi))/x^2 - (((4*I)/3)*(-41*I + 30*Pi))/x + 
       (28*x)/3 + (14*x^2)/3]*PolyLog[5, 1 - x] + 
    FF[(I/6)*(264*I + 175*Pi) - 19/(9*(-1 + x)^2) - 76/(9*(-1 + x)) - 
       (((2*I)/9)*(224*I + 117*Pi))/x^2 - ((I/9)*(-172*I + 525*Pi))/x + 
       (28*x)/3 + (14*x^2)/3]*PolyLog[5, x] + 
    FF[I*(26*I + 35*Pi) - 14/(3*(-1 + x)^2) - 56/(3*(-1 + x)) - 
       (((2*I)/3)*(112*I + 93*Pi))/x^2 - (((2*I)/3)*(-136*I + 105*Pi))/x + 
       (34*x)/3 + (17*x^2)/3]*PolyLog[5, -(x/(1 - x))] + 
    Log[x]*(FF[(Pi^2*(405 - (170*I)*Pi + 68*Pi^2)*x^2)/1080 + 
        (x*(2235 - 17370*Pi^2 + (440*I)*Pi^3 + 136*Pi^4 + 1080*Zeta[3]))/
         1080 + ((215*I)*Pi + 150*Pi^2 + (30*I)*Pi^3 - 36*Pi^4 + 
          340*Zeta[3] - (480*I)*Pi*Zeta[3])/(360*(-1 + x)^2) + 
        (745 + (21050*I)*Pi - 4230*Pi^2 + (160*I)*Pi^3 - 144*Pi^4 + 
          640*Zeta[3] - (1920*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
        (32*Pi^4 - (51*I)*Pi^5 + 725*Zeta[3] + (1200*I)*Pi*Zeta[3] + 
          1515*Pi^2*Zeta[3] - 5805*Zeta[5])/(45*x^2) - 
        ((I/45)*(5*Pi^3 - (34*I)*Pi^4 + 33*Pi^5 - (785*I)*Zeta[3] + 
           2190*Pi*Zeta[3] - (180*I)*Pi^2*Zeta[3] - (3150*I)*Zeta[5]))/x + 
        (6525 + (19195*I)*Pi + 3070*Pi^2 - (360*I)*Pi^3 + 88*Pi^4 + 
          (132*I)*Pi^5 - 10080*Zeta[3] + 720*Pi^2*Zeta[3] + 12600*Zeta[5])/
         360] + FF[8 + 49/x^2 - 16/x]*Li[3, 2, 1, x] + 
      FF[16 - 42/x^2 - 32/x]*Li[3, 2, 1 - x, 1] + FF[18 - 63/x^2 - 36/x]*
       Li[3, 2, x, 1] + FF[2/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
         ((I/3)*(64*I + 9*Pi))/x^2 + 64/(3*x) + (4*x)/3 + (2*x^2)/3]*
       PolyLog[2, x]^2 + FF[(103 - (14*I)*Pi - 20*Pi^2)/2 + 2/(-1 + x)^2 - 
         34/(3*(-1 + x)) + (-145 - (240*I)*Pi - 114*Pi^2)/(9*x^2) + 
         (157 + (384*I)*Pi + 180*Pi^2)/(9*x) + ((2*I)/9)*(74*I + 15*Pi)*x + 
         ((53 + (30*I)*Pi)*x^2)/18]*PolyLog[3, 1 - x] + 
      FF[(-7 + (12*I)*Pi + 30*Pi^2)/6 + ((I/18)*(17*I + 12*Pi))/(-1 + x)^2 + 
         ((I/9)*(7*I + 24*Pi))/(-1 + x) - (2*(-4 + 15*Pi^2))/(3*x) + 
         ((10*I)/9)*(I + 3*Pi)*x + ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, x] + 
      PolyLog[2, x]*(FF[(2*(-1 + Pi^2))/(3*(-1 + x)^2) + 
          (647 - (12*I)*Pi + 48*Pi^2)/(18*(-1 + x)) + 
          ((-671 - (6*I)*Pi + 6*Pi^2)*x)/18 + ((4 + Pi^2)*x^2)/6 + 
          (670 - (177*I)*Pi + 36*Pi^2 - 180*Zeta[3])/18 + 
          (I*(Pi^3 + (37*I)*Zeta[3]))/x^2 + (-11 - (6*I)*Pi + 180*Zeta[3])/
           (9*x)] + FF[14 - 12/x^2 - 28/x]*PolyLog[3, 1 - x] + 
        FF[-4 + 25/x^2 + 8/x]*PolyLog[3, x]) + 
      FF[20 - (33*I)*Pi + 28/(3*(-1 + x)^2) + 112/(3*(-1 + x)) + 
         ((2*I)*(32*I + 51*Pi))/x^2 + ((2*I)*(-34*I + 33*Pi))/x - (32*x)/3 - 
         (16*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[11 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (((2*I)/3)*(-32*I + 45*Pi))/
          x^2 + 64/(3*x) - (8*x)/3 - (4*x^2)/3]*PolyLog[4, x] + 
      FF[8 - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) - (((2*I)/3)*(-32*I + 45*Pi))/
          x^2 + 64/(3*x) - (2*x)/3 - x^2/3]*PolyLog[4, -(x/(1 - x))] + 
      FF[53 - 102/x^2 - 106/x]*PolyLog[5, 1 - x] + FF[86 + 7/x^2 - 172/x]*
       PolyLog[5, x] + FF[78 - 42/x^2 - 156/x]*PolyLog[5, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(377*Pi^2)/18 + ((545 + (131*I)*Pi)*Pi^2)/54 - 
        (187*Pi^4)/1080 - (I/72)*Pi^5 + ((16*I)*Pi^3 - Pi^4)/54 + 
        (Pi^2*(525 - (170*I)*Pi + 6*Pi^2)*x^2)/1080 + 
        (x*(-2235 - 23500*Pi^2 + (320*I)*Pi^3 + 12*Pi^4 - 1080*Zeta[3]))/
         1080 + (-194*Pi^2 - 93*Zeta[3])/6 - (75*Zeta[3])/2 - 
        (7*I)*Pi*Zeta[3] + (152*Pi^2*Zeta[3])/9 - (Pi^2*(-464 + 27*Zeta[3]))/
         27 + (Pi^2*(-232 + 45*Zeta[3]))/27 + (11*Pi^4 - 1020*Zeta[3] + 
          (900*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
        (-35*Pi^2 - (30*I)*Pi^3 + 22*Pi^4 - 150*Zeta[3] + 
          (1800*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
        (I/3)*((83*I)*Zeta[3] + 4*Pi*Zeta[3]) + 
        (I/72)*(298*I - 3793*Pi + (1776*I)*Zeta[3] + 1008*Pi*Zeta[3]) + 
        (65*Pi^2 - 54*Pi^2*Zeta[3])/36 + (184*Pi^2 + 3*Zeta[3] - 
          (27*I)*Pi*Zeta[3] - 24*Pi^2*Zeta[3])/9 + 
        (2*Zeta[3] + (21*I)*Pi*Zeta[3] - 2*Pi^2*Zeta[3])/6 - 
        (I/6)*(Pi^5 - Pi*Zeta[3] - (97*I)*Pi^2*Zeta[3]) + 
        (190*Zeta[3] + (24*I)*Pi*Zeta[3] + Pi^2*Zeta[3])/3 + 
        (1194 - (726*I)*Pi + 2017*Pi^2 + (63*I)*Pi^3 + 211*Pi^4 + 
          (39*I)*Pi^5 + 2346*Zeta[3] - (3312*I)*Pi*Zeta[3] + 
          600*Pi^2*Zeta[3] - 972*Zeta[5])/(108*x) - 
        (I/12)*(-83*I + 19*Pi^3 + (514*I)*Zeta[3] + (156*I)*Zeta[5]) - 
        (17*Zeta[5])/2 + ((3630*I)*Pi - 1500*Pi^2 - (225*I)*Pi^3 - 560*Pi^4 + 
          (519*I)*Pi^5 - 4620*Zeta[3] + (14400*I)*Pi*Zeta[3] - 
          9300*Pi^2*Zeta[3] + 42660*Zeta[5])/(540*x^2)] + 
      FF[-59/6 - 95/(3*x^2) + 59/(3*x)]*Li[3, 2, 1, x] + 
      FF[11 + 22/x^2 - 22/x]*Li[3, 2, 1 - x, 1] + FF[7/2 + 37/x^2 - 7/x]*
       Li[3, 2, x, 1] + FF[13/12 + 1/(36*(-1 + x)^2) + 1/(9*(-1 + x)) - 2/x + 
         (2*x)/9 + x^2/9]*Log[x]^4 + 
      FF[I*(5*I + Pi) - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 
         (((2*I)/3)*(-16*I + 3*Pi))/x^2 - (((2*I)/3)*(-10*I + 3*Pi))/x + 
         (4*x)/3 + (2*x^2)/3]*PolyLog[2, x]^2 + 
      Log[x]^3*(FF[(-82 - (9*I)*Pi + 8*Pi^2)/18 + (12 + I*Pi)/
           (18*(-1 + x)^2) + ((I/9)*(25*I + 2*Pi))/(-1 + x) + 
          (16*Pi^2)/(9*x^2) - (4*(-8 + (3*I)*Pi + 2*Pi^2))/(9*x) + 
          ((79 + (12*I)*Pi)*x)/54 + (I/54)*(19*I + 6*Pi)*x^2] + 
        FF[-16/3 - 32/(3*x^2) + 32/(3*x)]*PolyLog[2, x]) + 
      FF[(-249 - (126*I)*Pi + 17*Pi^2)/18 + 4/(3*(-1 + x)) + 
         (77 - (120*I)*Pi + 26*Pi^2)/(9*x^2) + (401 + (312*I)*Pi - 34*Pi^2)/
          (18*x) + (I/9)*(7*I + 30*Pi)*x + ((17 + (30*I)*Pi)*x^2)/18]*
       PolyLog[3, 1 - x] + FF[(360 - (81*I)*Pi + 124*Pi^2)/9 + 
         (17 - (15*I)*Pi)/(9*(-1 + x)^2) + (5*(1 - (12*I)*Pi))/(9*(-1 + x)) + 
         (-9 + 188*Pi^2)/(9*x^2) + (-51 + (72*I)*Pi - 248*Pi^2)/(9*x) + 
         (I/9)*(121*I + 30*Pi)*x + ((53 + (30*I)*Pi)*x^2)/18]*PolyLog[3, x] + 
      Log[x]^2*(FF[((I/3)*(I + 3*Pi))/(-1 + x)^2 + (109 - (29*I)*Pi)/
           (6*(-1 + x)) + ((-41 - (25*I)*Pi + 2*Pi^2)*x)/18 + 
          ((-3 + (34*I)*Pi + 4*Pi^2)*x^2)/72 + (-11 + (48*I)*Pi - 150*Pi^2 - 
            828*Zeta[3])/(18*x) + ((I/3)*((-8*I)*Pi^2 + 6*Pi^3 + 
             (327*I)*Zeta[3]))/x^2 + (575 + (210*I)*Pi + 144*Pi^2 + 
            828*Zeta[3])/36] + FF[1 - (((8*I)/3)*(-8*I + 3*Pi))/x^2 + 
           58/(3*x) + x + x^2/2]*PolyLog[2, x] + FF[25 - 17/x^2 - 50/x]*
         PolyLog[3, 1 - x] + FF[15 + 30/x^2 - 30/x]*PolyLog[3, x]) + 
      PolyLog[2, x]*(FF[(4*Pi^2)/(9*(-1 + x)^2) + (7 + (3*I)*Pi + 16*Pi^2)/
           (9*(-1 + x)) - ((-685 + (6*I)*Pi + 14*Pi^2)*x)/18 - 
          ((12 + 7*Pi^2)*x^2)/18 + (71 + (438*I)*Pi - 8*Pi^2 + (12*I)*Pi^3 - 
            426*Zeta[3])/(18*x) + (-30 - 92*Pi^2 - (6*I)*Pi^3 + 87*Zeta[3])/
           (9*x^2) + (-983 - (213*I)*Pi + 129*Pi^2 - (6*I)*Pi^3 + 
            213*Zeta[3])/18] + FF[6 + 10/x^2 - 12/x]*PolyLog[3, 1 - x] + 
        FF[13/6 - 11/(3*x^2) - 13/(3*x)]*PolyLog[3, x]) + 
      FF[-9 - 4/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 56/(3*x^2) - 14/(3*x) - 
         (8*x)/3 - (4*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[(-1/2*I)*(-21*I + 52*Pi) + 16/(3*(-1 + x)^2) + 64/(3*(-1 + x)) + 
         ((60*I)*Pi)/x^2 + (I*(-9*I + 52*Pi))/x - (32*x)/3 - (16*x^2)/3]*
       PolyLog[4, x] + FF[(11 + (18*I)*Pi)/2 + 4/(3*(-1 + x)^2) + 
         16/(3*(-1 + x)) + (((2*I)/3)*(-32*I + 27*Pi))/x^2 - 
         ((I/3)*(-73*I + 54*Pi))/x + (2*x)/3 + x^2/3]*
       PolyLog[4, -(x/(1 - x))] + 
      Log[x]*(FF[((327*I)*Pi - 13*Pi^2 - 252*Zeta[3])/(9*(-1 + x)) + 
          ((-2*I)*Pi + 2*Pi^2 - 21*Zeta[3])/(3*(-1 + x)^2) + 
          (x*(-3093 + (21*I)*Pi + 490*Pi^2 - (18*I)*Pi^3 + 360*Zeta[3]))/54 + 
          (x^2*(-129 - 412*Pi^2 - (36*I)*Pi^3 + 720*Zeta[3]))/216 + 
          (820 - (2510*I)*Pi - 2715*Pi^2 + (240*I)*Pi^3 + 167*Pi^4 - 
            1260*Zeta[3] + (3960*I)*Pi*Zeta[3])/180 + 
          ((-165*I)*Pi + 1150*Pi^2 - (2340*I)*Pi^3 - 501*Pi^4 - 
            5940*Zeta[3] - (11880*I)*Pi*Zeta[3])/(270*x) + 
          (1450*Pi^2 + (2880*I)*Pi^3 + 2133*Pi^4 + 8640*Zeta[3] - 
            (56160*I)*Pi*Zeta[3])/(540*x^2)] + 
        FF[(-61 - (42*I)*Pi - 66*Pi^2)/6 - 1/(3*(-1 + x)) + 
           ((-64*I)*Pi - 49*Pi^2)/(3*x^2) + (2*(1 + (47*I)*Pi + 33*Pi^2))/
            (3*x) + ((2*I)/3)*(I + 4*Pi)*x + ((4*I)/3)*Pi*x^2]*
         PolyLog[2, x] + FF[-3 - 3/x^2 + 6/x]*PolyLog[2, x]^2 + 
        FF[I*(19*I + 11*Pi) - 8/(3*(-1 + x)^2) - 32/(3*(-1 + x)) - 
           ((4*I)*(12*I + Pi))/x^2 - ((2*I)*(-12*I + 11*Pi))/x + 4*x + 2*x^2]*
         PolyLog[3, 1 - x] + FF[5 + 5/(3*(-1 + x)^2) + 20/(3*(-1 + x)) + 
           ((30*I)*Pi)/x^2 + (4*x)/3 + (2*x^2)/3]*PolyLog[3, x] + 
        FF[-19 - 32/x^2 + 38/x]*PolyLog[4, 1 - x] + FF[-48 + 72/x^2 + 96/x]*
         PolyLog[4, x] + FF[30 + 30/x^2 - 60/x]*PolyLog[4, -(x/(1 - x))]) + 
      FF[20 + 42/x^2 - 40/x]*PolyLog[5, 1 - x] + 
      FF[163/6 + 217/(3*x^2) - 163/(3*x)]*PolyLog[5, x] + 
      FF[-15 - 32/x^2 + 30/x]*PolyLog[5, -(x/(1 - x))]) + 
    FF[1 - 2/x]*PolyLog[6, 1 - x] + FF[-28 - 88/x^2 + 56/x]*PolyLog[6, x] + 
    FF[-28 - 88/x^2 + 56/x]*PolyLog[6, -(x/(1 - x))])}


==> anc/f_+-+-_3_HPLs.m <==
{FF[-1/120*(x*(-255*Pi^2 + (65*I)*Pi^3 + 129*Pi^4 + 730*Zeta[3] + 
       (3120*I)*Pi*Zeta[3])) + ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - 
      (3420*I)*Pi*Zeta[3])/(720*(-1 + x)^2) + 
    ((-1815*I)*Pi - 390*Pi^2 - (160*I)*Pi^3 + 174*Pi^4 - 2820*Zeta[3] + 
      (3960*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    (x^2*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/480 + ((-381*I)*Pi + 1587*Pi^2 - (30*I)*Pi^3 - 
      126*Pi^4 - (23*I)*Pi^5 - (1872*I)*Pi*Zeta[3] - 1044*Pi^2*Zeta[3])/
     (72*x) + (765 - (2175*I)*Pi - 16305*Pi^2 + (1980*I)*Pi^3 + 1118*Pi^4 - 
      (49*I)*Pi^5 - 21060*Zeta[3] + (37440*I)*Pi*Zeta[3] + 
      6660*Pi^2*Zeta[3] + 23400*Zeta[5])/720] + 
  FF[((-1/48*I)*(-121*I - 246*Pi - (20*I)*Pi^2 + 24*Pi^3 - (168*I)*Zeta[3]))/
      (-1 + x) + (I/48)*x*(121*I - 52*Pi + (22*I)*Pi^2 + 88*Pi^3 + 
       (528*I)*Zeta[3]) + (x^2*(-2*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/8 + 
     ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 180*Zeta[3])/(48*(-1 + x)^2) + 
     ((-529*I)*Pi - 189*Pi^2 + (42*I)*Pi^3 + 18*Pi^4 + (348*I)*Pi*Zeta[3])/
      (12*x) + (-6345 + (7635*I)*Pi + 7020*Pi^2 - (3720*I)*Pi^3 - 868*Pi^4 + 
       36180*Zeta[3] - (6120*I)*Pi*Zeta[3])/720]*G[0, x] + 
  FF[((13*I)*Pi + 6*Pi^2)/(12*(-1 + x)) + 
     (I/8)*x^2*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) + 
     (x*(121 + (52*I)*Pi + 22*Pi^2 - (88*I)*Pi^3 + 528*Zeta[3]))/48 - 
     ((I/72)*(3447*Pi + (453*I)*Pi^2 - 222*Pi^3 - (18*I)*Pi^4 + 23*Pi^5 - 
        216*Pi*Zeta[3] - (1044*I)*Pi^2*Zeta[3]))/x^2 + 
     (1390 - (2485*I)*Pi + 2535*Pi^2 + (875*I)*Pi^3 - 309*Pi^4 + (3*I)*Pi^5 - 
       7680*Zeta[3] - (14880*I)*Pi*Zeta[3] - 900*Pi^2*Zeta[3] - 3900*Zeta[5])/
      240 + (-1905 + (17235*I)*Pi - 6120*Pi^2 - (765*I)*Pi^3 - 169*Pi^4 + 
       (33*I)*Pi^5 + 2340*Zeta[3] + (17280*I)*Pi*Zeta[3] + 
       5940*Pi^2*Zeta[3] + 11700*Zeta[5])/(360*x)]*G[1, x] + 
  FF[(21 - (24*I)*Pi - 32*Pi^2)/(48*(-1 + x)^2) + 
     (97 - (12*I)*Pi)/(24*(-1 + x)) - (((3*I)/2)*(-21*Pi + 2*Pi^3))/x - 
     ((-38 - (5*I)*Pi + 14*Pi^2)*x)/12 + ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/48 + 
     (-1375 + (60*I)*Pi - 64*Pi^2 + (72*I)*Pi^3 + 576*Zeta[3])/48]*
   G[0, 0, x] + FF[((-I)*Pi - 6*Pi^2)/(12*(-1 + x)^2) + 
     (13 + (71*I)*Pi + 12*Pi^2)/(12*(-1 + x)) - (((3*I)/2)*Pi)/x^2 + 
     ((-51 + (73*I)*Pi + 14*Pi^2)*x)/12 - ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/
      48 + (942 - (24*I)*Pi - 97*Pi^2 + (114*I)*Pi^3 - 372*Zeta[3])/24 + 
     (-529 + (18*I)*Pi - 47*Pi^2 - (22*I)*Pi^3 + 228*Zeta[3])/(12*x)]*
   G[0, 1, x] + FF[(I*Pi)/(-1 + x)^2 + (13 + (24*I)*Pi)/(12*(-1 + x)) + 
     ((-51 - (17*I)*Pi + 14*Pi^2)*x)/12 - ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/
      48 + ((-151*I)*Pi - 189*Pi^2 + (6*I)*Pi^3 + 18*Pi^4 + 
       (348*I)*Pi*Zeta[3])/(12*x^2) + (14130 - (1395*I)*Pi - 2220*Pi^2 + 
       (1860*I)*Pi^3 + 172*Pi^4 - 25740*Zeta[3] + (900*I)*Pi*Zeta[3])/360 + 
     (-7935 - (3270*I)*Pi + 3390*Pi^2 - (840*I)*Pi^3 - 352*Pi^4 + 
       23580*Zeta[3] - (4140*I)*Pi*Zeta[3])/(180*x)]*G[1, 0, x] + 
  FF[((-I)*Pi)/(-1 + x) - ((-64 + (61*I)*Pi + 14*Pi^2)*x)/12 + 
     ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/48 + 
     (-5745 + (90*I)*Pi - 1570*Pi^2 - (120*I)*Pi^3 - 41*Pi^4 + 3240*Zeta[3] + 
       (5640*I)*Pi*Zeta[3])/(120*x^2) + (6621 - (18*I)*Pi + 1134*Pi^2 + 
       (1272*I)*Pi^3 - 91*Pi^4 - 7344*Zeta[3] - (6048*I)*Pi*Zeta[3])/(72*x) + 
     (-35715 + (1620*I)*Pi - 2820*Pi^2 - (9420*I)*Pi^3 + 497*Pi^4 + 
       47880*Zeta[3] + (21600*I)*Pi*Zeta[3])/720]*G[1, 1, x] + 
  FF[(69 - (37*I)*Pi)/2 - ((I/12)*(-5*I + 6*Pi))/(-1 + x)^2 + 
     (1 + (12*I)*Pi)/(12*(-1 + x)) + ((11 + (84*I)*Pi)*x)/12 - 
     (I/12)*(-5*I + 33*Pi)*x^2]*G[0, 0, 0, x] + 
  FF[(-399 - (63*I)*Pi - 40*Pi^2)/12 - ((I/12)*(-I + 45*Pi))/(-1 + x)^2 + 
     (((7*I)/12)*(I + 6*Pi))/(-1 + x) + (189 + 34*Pi^2)/(6*x) + 
     (I/2)*(I + 22*Pi)*x + ((2 - (15*I)*Pi)*x^2)/4]*G[0, 0, 1, x] + 
  FF[(-399 + (393*I)*Pi - 28*Pi^2)/12 - 1/(12*(-1 + x)^2) - 7/(12*(-1 + x)) + 
     (189 - (69*I)*Pi - 20*Pi^2)/(6*x) - (I/2)*(-I + 22*Pi)*x + 
     ((2 + (15*I)*Pi)*x^2)/4]*G[0, 1, 0, x] + 
  FF[(387 + (9*I)*Pi + 11*Pi^2)/12 + (I*Pi)/(-1 + x)^2 + 
     (13 - (4*I)*Pi)/(2*(-1 + x)) - 3/(2*x^2) - (5*(36 - (6*I)*Pi + 5*Pi^2))/
      (6*x) + ((79 - (84*I)*Pi)*x)/12 + (I/12)*(7*I + 33*Pi)*x^2]*
   G[0, 1, 1, x] + FF[(-1 + x)^(-2) + 3/(-1 + x) - 
     (((3*I)/2)*(-21*Pi + 2*Pi^3))/x^2 - (I/12)*(-23*I + 84*Pi)*x + 
     (I/12)*(7*I + 33*Pi)*x^2 - (I/12)*(-171*Pi - (20*I)*Pi^2 + 6*Pi^3 - 
       (72*I)*Zeta[3]) + (-180 - (105*I)*Pi - 28*Pi^2 + (18*I)*Pi^3 + 
       72*Zeta[3])/(6*x)]*G[1, 0, 0, x] + 
  FF[-(-1 + x)^(-1) + ((1 - (22*I)*Pi)*x)/2 + ((2 + (15*I)*Pi)*x^2)/4 + 
     (142 - (156*I)*Pi - 225*Pi^2 + (68*I)*Pi^3 - 300*Zeta[3])/(12*x) - 
     ((I/12)*(-151*I + (21*I)*Pi^2 + 22*Pi^3 + (228*I)*Zeta[3]))/x^2 + 
     (-93 + (306*I)*Pi + 187*Pi^2 - (56*I)*Pi^3 + 228*Zeta[3])/24]*
   G[1, 0, 1, x] + FF[-(-1 + x)^(-1) + ((1 + (22*I)*Pi)*x)/2 + 
     ((2 - (15*I)*Pi)*x^2)/4 + (71 + (219*I)*Pi - 72*Pi^2 + (45*I)*Pi^3 - 
       774*Zeta[3])/(6*x) + (-93 - (780*I)*Pi + 224*Pi^2 - (54*I)*Pi^3 + 
       756*Zeta[3])/24 + (-151 - (507*I)*Pi - 6*Pi^2 - (54*I)*Pi^3 + 
       1476*Zeta[3])/(12*x^2)]*G[1, 1, 0, x] + 
  FF[(I/12)*(67*I + 84*Pi)*x - (I/12)*(-5*I + 33*Pi)*x^2 + 
     (98 - (79*I)*Pi - 26*Pi^2 + (102*I)*Pi^3 - 476*Zeta[3])/16 + 
     ((I/24)*(-320*I + 21*Pi + (42*I)*Pi^2 + 340*Pi^3 + (1704*I)*Zeta[3]))/
      x^2 + (-290 + (75*I)*Pi + 58*Pi^2 - (450*I)*Pi^3 + 2292*Zeta[3])/
      (24*x)]*G[1, 1, 1, x] + 
  FF[-137/4 - 13/(4*(-1 + x)^2) + 5/(2*(-1 + x)) + 9*x - (13*x^2)/4]*
   G[0, 0, 0, 0, x] + FF[(63 - (16*I)*Pi)/4 + 11/(4*(-1 + x)^2) - 
     3/(2*(-1 + x)) - 2*x + x^2/2]*G[0, 0, 0, 1, x] + 
  FF[(63 - (16*I)*Pi)/4 + 11/(4*(-1 + x)^2) - 3/(2*(-1 + x)) + 
     ((10*I)*Pi)/x - 2*x + x^2/2]*G[0, 0, 1, 0, x] + 
  FF[((3*I)/2)*(14*I + 5*Pi) - 13/(2*(-1 + x)^2) + 5/(-1 + x) - 
     ((11*I)*Pi)/x + 13*x - (17*x^2)/4]*G[0, 0, 1, 1, x] + 
  FF[(3*(23 + (12*I)*Pi))/2 - (-1 + x)^(-2) + 2/(-1 + x) - 
     (I*(-23*I + 20*Pi))/x - 13*x + (17*x^2)/4]*G[0, 1, 0, 0, x] + 
  FF[(-1/4*I)*(-7*I + 6*Pi) + (-1 + x)^(-2) - 2/(-1 + x) + 
     ((I/2)*(-23*I + 14*Pi))/x + 2*x - x^2/2]*G[0, 1, 0, 1, x] + 
  FF[((-7*I)/4)*(-I + 10*Pi) + (-1 + x)^(-2) - 2/(-1 + x) + 
     ((I/2)*(-23*I + 22*Pi))/x + 2*x - x^2/2]*G[0, 1, 1, 0, x] + 
  FF[(5 + I*Pi)/2 + ((I/2)*(13*I + 4*Pi))/x - 9*x + (13*x^2)/4]*
   G[0, 1, 1, 1, x] + FF[2*(3 + (14*I)*Pi) - ((4*I)*(7*I + 10*Pi))/x - 9*x + 
     (13*x^2)/4]*G[1, 0, 0, 0, x] + 
  FF[(99 + (198*I)*Pi + 19*Pi^2)/12 + (189 + 34*Pi^2)/(6*x^2) + 
     (-273 - (174*I)*Pi - 37*Pi^2)/(6*x) + 2*x - x^2/2]*G[1, 0, 0, 1, x] + 
  FF[(99 - (447*I)*Pi + 16*Pi^2)/12 + (189 - (9*I)*Pi - 20*Pi^2)/(6*x^2) + 
     (-273 + (297*I)*Pi - 4*Pi^2)/(6*x) + 2*x - x^2/2]*G[1, 0, 1, 0, x] + 
  FF[(9 - (28*I)*Pi - Pi^2)/2 + (-189 - (36*I)*Pi - 25*Pi^2)/(6*x^2) + 
     (65 + (52*I)*Pi + 6*Pi^2)/(2*x) - 13*x + (17*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[(-495 - (594*I)*Pi + 16*Pi^2)/12 + (-159 - (18*I)*Pi - 16*Pi^2)/
      (3*x^2) + (303 + (414*I)*Pi + 8*Pi^2)/(6*x) + 13*x - (17*x^2)/4]*
   G[1, 1, 0, 0, x] + FF[(105 - (192*I)*Pi - 43*Pi^2)/12 + 
     (129 - (72*I)*Pi - 182*Pi^2)/(12*x^2) + (-84 + (102*I)*Pi + 85*Pi^2)/
      (6*x) - 2*x + x^2/2]*G[1, 1, 0, 1, x] + 
  FF[(105 + (780*I)*Pi - 56*Pi^2)/12 + (129 + (72*I)*Pi - 146*Pi^2)/
      (12*x^2) + (2*(-21 - (135*I)*Pi + 23*Pi^2))/(3*x) - 2*x + x^2/2]*
   G[1, 1, 1, 0, x] + FF[(-219 + (132*I)*Pi + 20*Pi^2)/16 + 
     (-79 + (48*I)*Pi + 12*Pi^2)/(8*x^2) + (137 - (92*I)*Pi - 20*Pi^2)/
      (8*x) + 9*x - (13*x^2)/4]*G[1, 1, 1, 1, x] + 
  FF[-4]*G[0, 0, 0, 1, 1, x] + FF[-10 + 20/x]*G[0, 0, 1, 0, 0, x] + 
  FF[6 - 10/x]*G[0, 0, 1, 0, 1, x] + FF[6 - 10/x]*G[0, 0, 1, 1, 0, x] + 
  FF[3/2 - x^(-1)]*G[0, 0, 1, 1, 1, x] + FF[20 - 40/x]*G[0, 1, 0, 0, 0, x] + 
  FF[-2 + 20/x]*G[0, 1, 0, 0, 1, x] + FF[-2 + 20/x]*G[0, 1, 0, 1, 0, x] + 
  FF[1/2 - 13/x]*G[0, 1, 0, 1, 1, x] + FF[-20 + 10/x]*G[0, 1, 1, 0, 0, x] + 
  FF[5/2 + x^(-1)]*G[0, 1, 1, 0, 1, x] + FF[5/2 + x^(-1)]*
   G[0, 1, 1, 1, 0, x] + FF[-2 + x^(-1)]*G[0, 1, 1, 1, 1, x] + 
  FF[40 - 80/x]*G[1, 0, 0, 0, 0, x] + 
  FF[(2*I)*(6*I + Pi) - ((4*I)*(10*I + Pi))/x]*G[1, 0, 0, 0, 1, x] + 
  FF[((3*I)/2)*(8*I + Pi) + ((10*I)*Pi)/x^2 - (I*(40*I + 9*Pi))/x]*
   G[1, 0, 0, 1, 0, x] + FF[(57 - (7*I)*Pi)/2 - ((11*I)*Pi)/x^2 + 
     (I*(69*I + 13*Pi))/x]*G[1, 0, 0, 1, 1, x] + 
  FF[(-1/2*I)*(-65*I + 16*Pi) - (I*(-3*I + 20*Pi))/x^2 + 
     (I*(-33*I + 28*Pi))/x]*G[1, 0, 1, 0, 0, x] + 
  FF[(-1/4*I)*(-19*I + 2*Pi) + ((I/2)*(-3*I + 14*Pi))/x^2 - 
     ((I/2)*(33*I + 10*Pi))/x]*G[1, 0, 1, 0, 1, x] + 
  FF[(I/4)*(19*I + 34*Pi) + ((I/2)*(-3*I + 22*Pi))/x^2 - 
     ((I/2)*(33*I + 46*Pi))/x]*G[1, 0, 1, 1, 0, x] + 
  FF[(I/4)*(37*I + Pi) + ((I/2)*(15*I + 4*Pi))/x^2 - ((I/2)*(19*I + Pi))/x]*
   G[1, 0, 1, 1, 1, x] + 
  FF[(-2*I)*(-25*I + 6*Pi) - ((4*I)*(-3*I + 10*Pi))/x^2 + 
     ((24*I)*(-3*I + 2*Pi))/x]*G[1, 1, 0, 0, 0, x] + 
  FF[(1 - (21*I)*Pi)/2 - (I*(6*I + 25*Pi))/x^2 + ((3*I)*(I + 9*Pi))/x]*
   G[1, 1, 0, 0, 1, x] + FF[(1 + (34*I)*Pi)/2 + ((3*I)*(-2*I + 15*Pi))/x^2 - 
     (I*(-3*I + 58*Pi))/x]*G[1, 1, 0, 1, 0, x] + 
  FF[((3*I)/2)*(11*I + 5*Pi) + ((6*I)*(2*I + 3*Pi))/x^2 - 
     (I*(20*I + 21*Pi))/x]*G[1, 1, 0, 1, 1, x] + 
  FF[(11*(27 + (8*I)*Pi))/4 + (((3*I)/2)*(-5*I + 42*Pi))/x^2 - 
     ((I/2)*(-207*I + 160*Pi))/x]*G[1, 1, 1, 0, 0, x] + 
  FF[((37*I)/4)*(I + Pi) + (((3*I)/2)*(I + 6*Pi))/x^2 - 
     ((I/2)*(27*I + 37*Pi))/x]*G[1, 1, 1, 0, 1, x] + 
  FF[(-1/4*I)*(-37*I + 120*Pi) - ((I/2)*(-3*I + 148*Pi))/x^2 + 
     (((3*I)/2)*(-9*I + 64*Pi))/x]*G[1, 1, 1, 1, 0, x] + 
  FF[(70 - (19*I)*Pi)/4 - (((5*I)/2)*(3*I + 2*Pi))/x^2 + 
     ((I/2)*(50*I + 19*Pi))/x]*G[1, 1, 1, 1, 1, x] + 
  FF[2 - 4/x]*G[1, 0, 0, 0, 1, 1, x] + FF[4 + 20/x^2 - 20/x]*
   G[1, 0, 0, 1, 0, 0, x] + FF[-5/2 - 10/x^2 + 11/x]*G[1, 0, 0, 1, 0, 1, x] + 
  FF[-5/2 - 10/x^2 + 11/x]*G[1, 0, 0, 1, 1, 0, x] + 
  FF[-1 - x^(-2) + 2/x]*G[1, 0, 0, 1, 1, 1, x] + 
  FF[-8 - 40/x^2 + 40/x]*G[1, 0, 1, 0, 0, 0, x] + 
  FF[20/x^2 - 12/x]*G[1, 0, 1, 0, 0, 1, x] + 
  FF[20/x^2 - 12/x]*G[1, 0, 1, 0, 1, 0, x] + FF[-1/2 - 13/x^2 + 7/x]*
   G[1, 0, 1, 0, 1, 1, x] + FF[19/2 + 10/x^2 - 25/x]*G[1, 0, 1, 1, 0, 0, x] + 
  FF[-1 + x^(-2) + 2/x]*G[1, 0, 1, 1, 0, 1, x] + 
  FF[-1 + x^(-2) + 2/x]*G[1, 0, 1, 1, 1, 0, x] + 
  FF[5/4 + x^(-2) - 5/(2*x)]*G[1, 0, 1, 1, 1, 1, x] + 
  FF[-16 - 80/x^2 + 80/x]*G[1, 1, 0, 0, 0, 0, x] + 
  FF[4 + 40/x^2 - 32/x]*G[1, 1, 0, 0, 0, 1, x] + 
  FF[4 + 40/x^2 - 32/x]*G[1, 1, 0, 0, 1, 0, x] + 
  FF[-29/2 - 65/x^2 + 59/x]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[29/2 + 30/x^2 - 47/x]*G[1, 1, 0, 1, 0, 0, x] + 
  FF[5/2 + 15/x^2 - 11/x]*G[1, 1, 0, 1, 0, 1, x] + 
  FF[5/2 + 15/x^2 - 11/x]*G[1, 1, 0, 1, 1, 0, x] + 
  FF[5 + 3/x^2 - 10/x]*G[1, 1, 0, 1, 1, 1, x] + 
  FF[21 + 60/x^2 - 78/x]*G[1, 1, 1, 0, 0, 0, x] + 
  FF[1 + 3/x^2 - 2/x]*G[1, 1, 1, 0, 0, 1, x] + 
  FF[1 + 3/x^2 - 2/x]*G[1, 1, 1, 0, 1, 0, x] + FF[33/4 + 6/x^2 - 33/(2*x)]*
   G[1, 1, 1, 0, 1, 1, x] + FF[-34 - 79/x^2 + 104/x]*G[1, 1, 1, 1, 0, 0, x] + 
  FF[4 + 5/x^2 - 8/x]*G[1, 1, 1, 1, 0, 1, x] + 
  FF[4 + 5/x^2 - 8/x]*G[1, 1, 1, 1, 1, 0, x] + FF[-35/4 - 10/x^2 + 35/(2*x)]*
   G[1, 1, 1, 1, 1, 1, x], 
 FF[((244*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 - 9*Pi^4 + 180*Zeta[3] - 
      (216*I)*Pi*Zeta[3])/(72*(-1 + x)) + 
    ((40*I)*Pi^3 + 17*Pi^4 - 240*Zeta[3] + (480*I)*Pi*Zeta[3])/
     (240*(-1 + x)^2) - (x^2*(1360*Pi^2 + (30*I)*Pi^3 + 243*Pi^4 + 
       1440*Zeta[3] + (5040*I)*Pi*Zeta[3]))/1440 + 
    (x*(2405*Pi^2 + (240*I)*Pi^3 + 408*Pi^4 + 3240*Zeta[3] + 
       (8640*I)*Pi*Zeta[3]))/720 + ((2118*I)*Pi - 4959*Pi^2 + (688*I)*Pi^3 + 
      324*Pi^4 + (57*I)*Pi^5 + (5760*I)*Pi*Zeta[3] + 3132*Pi^2*Zeta[3])/
     (432*x) + (-13560 + (20760*I)*Pi + 40640*Pi^2 - (2650*I)*Pi^3 - 
      4287*Pi^4 + (87*I)*Pi^5 - 27660*Zeta[3] - (132660*I)*Pi*Zeta[3] - 
      17820*Pi^2*Zeta[3] - 10800*Zeta[5])/4320] + 
  FF[((-136*I)*Pi + 15*Pi^2 - (9*I)*Pi^3 - 108*Zeta[3])/(72*(-1 + x)^2) + 
     (x^2*(17*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/48 + 
     (244 + (209*I)*Pi - 21*Pi^2 + (18*I)*Pi^3 + 144*Zeta[3])/(72*(-1 + x)) + 
     (x*(244 + (39*I)*Pi - 48*Pi^2 - (60*I)*Pi^3 + 360*Zeta[3]))/72 + 
     ((1587*I)*Pi + 567*Pi^2 - (130*I)*Pi^3 - 54*Pi^4 - (1044*I)*Pi*Zeta[3])/
      (72*x) + (25020 - (6360*I)*Pi - 3665*Pi^2 + (5340*I)*Pi^3 + 1182*Pi^4 - 
       66780*Zeta[3] + (9180*I)*Pi*Zeta[3])/2160]*G[0, x] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(24*(-1 + x)) + 
     (I/72)*x*(244*I - 39*Pi + (84*I)*Pi^2 + 60*Pi^3 + (360*I)*Zeta[3]) + 
     (x^2*(17*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3]))/48 + 
     ((I/432)*(9804*Pi + (1557*I)*Pi^2 - 92*Pi^3 + 57*Pi^5 - 504*Pi*Zeta[3] - 
        (3132*I)*Pi^2*Zeta[3]))/x^2 + (10590 - (49020*I)*Pi + 21485*Pi^2 + 
       (3450*I)*Pi^3 - 69*Pi^4 - (99*I)*Pi^5 - 78360*Zeta[3] - 
       (62640*I)*Pi*Zeta[3] - 16740*Pi^2*Zeta[3] - 5400*Zeta[5])/(2160*x) + 
     (-9100 - (5460*I)*Pi - 2470*Pi^2 - (2600*I)*Pi^3 + 1339*Pi^4 - 
       (9*I)*Pi^5 + 53540*Zeta[3] + (46080*I)*Pi*Zeta[3] + 
       2340*Pi^2*Zeta[3] + 1800*Zeta[5])/1440]*G[1, x] + 
  FF[(-136 + (51*I)*Pi + 27*Pi^2)/(72*(-1 + x)^2) + 
     (215 - (12*I)*Pi - 30*Pi^2)/(72*(-1 + x)) + 
     (((3*I)/4)*(-21*Pi + 2*Pi^3))/x + ((487 + (12*I)*Pi + 60*Pi^2)*x)/72 - 
     ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     (758 - (78*I)*Pi - 37*Pi^2 - (54*I)*Pi^3 - 432*Zeta[3])/72]*G[0, 0, x] + 
  FF[(I*Pi + 6*Pi^2)/(24*(-1 + x)^2) + (-13 - (62*I)*Pi - 12*Pi^2)/
      (24*(-1 + x)) + (((17*I)/4)*Pi)/x^2 - ((481 + (192*I)*Pi + 60*Pi^2)*x)/
      72 + ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     ((I/72)*(-1587*I - 306*Pi - (224*I)*Pi^2 + 66*Pi^3 + (684*I)*Zeta[3]))/
      x + (-2138 + (714*I)*Pi + 51*Pi^2 - (330*I)*Pi^3 + 1116*Zeta[3])/144]*
   G[0, 1, x] + FF[(((-23*I)/24)*Pi)/(-1 + x)^2 - ((I/24)*(-13*I + 2*Pi))/
      (-1 + x) - ((481 - (24*I)*Pi + 60*Pi^2)*x)/72 + 
     ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     ((453*I)*Pi + 567*Pi^2 - (22*I)*Pi^3 - 54*Pi^4 - (1044*I)*Pi*Zeta[3])/
      (72*x^2) + (-32070 - (3930*I)*Pi + 4015*Pi^2 - (5670*I)*Pi^3 - 
       456*Pi^4 + 83340*Zeta[3] - (2700*I)*Pi*Zeta[3])/2160 + 
     (23805 + (75*I)*Pi - 5515*Pi^2 + (2430*I)*Pi^3 + 996*Pi^4 - 
       76860*Zeta[3] + (12420*I)*Pi*Zeta[3])/(1080*x)]*G[1, 0, x] + 
  FF[((I/2)*Pi)/(-1 + x) + ((475 + (156*I)*Pi + 60*Pi^2)*x)/72 - 
     ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     (16340 - (1860*I)*Pi + 4860*Pi^2 + (800*I)*Pi^3 + 43*Pi^4 - 
       17400*Zeta[3] - (16920*I)*Pi*Zeta[3])/(720*x^2) + 
     (-19722 - (4320*I)*Pi - 2038*Pi^2 - (3840*I)*Pi^3 + 369*Pi^4 + 
       29448*Zeta[3] + (17280*I)*Pi*Zeta[3])/(432*x) + 
     (51720 + (15930*I)*Pi + 110*Pi^2 + (28200*I)*Pi^3 - 1971*Pi^4 - 
       175320*Zeta[3] - (60480*I)*Pi*Zeta[3])/4320]*G[1, 1, x] + 
  FF[(I/24)*(395*I + 234*Pi) - ((I/8)*(9*I + 2*Pi))/(-1 + x)^2 + 
     ((I/2)*(2*I + Pi))/(-1 + x) - (I/4)*(-13*I + 12*Pi)*x + 
     ((9 + (8*I)*Pi)*x^2)/8]*G[0, 0, 0, x] + 
  FF[(380 + (66*I)*Pi + 31*Pi^2)/24 + (1 + (36*I)*Pi)/(24*(-1 + x)^2) - 
     ((I/12)*(-I + 24*Pi))/(-1 + x) + (-189 - 31*Pi^2)/(12*x) + 
     ((19 - (60*I)*Pi)*x)/12 + (I/24)*(17*I + 36*Pi)*x^2]*G[0, 0, 1, x] + 
  FF[(380 - (355*I)*Pi + 38*Pi^2)/24 + 1/(24*(-1 + x)^2) - 1/(12*(-1 + x)) + 
     (-189 + (98*I)*Pi + 22*Pi^2)/(12*x) + ((19 + (60*I)*Pi)*x)/12 - 
     (I/24)*(-17*I + 36*Pi)*x^2]*G[0, 1, 0, x] + 
  FF[(-283 - (9*I)*Pi - 4*Pi^2)/24 - ((I/2)*Pi)/(-1 + x)^2 + 
     ((I/2)*(5*I + 2*Pi))/(-1 + x) + 17/(4*x^2) + (23 - (5*I)*Pi + 4*Pi^2)/
      (2*x) + (I/12)*(29*I + 36*Pi)*x + ((7 - (24*I)*Pi)*x^2)/24]*
   G[0, 1, 1, x] + FF[-23/(24*(-1 + x)^2) - 7/(12*(-1 + x)) + 
     (((3*I)/4)*(-21*Pi + 2*Pi^3))/x^2 + ((1 + (36*I)*Pi)*x)/12 + 
     ((7 - (24*I)*Pi)*x^2)/24 - ((I/36)*(-109*I - 309*Pi + (64*I)*Pi^2 + 
        54*Pi^3 - (216*I)*Zeta[3]))/x + (718 - (465*I)*Pi + 152*Pi^2 + 
       (18*I)*Pi^3 + 216*Zeta[3])/72]*G[1, 0, 0, x] + 
  FF[1/(2*(-1 + x)) + (5*(5 + (12*I)*Pi)*x)/12 - (I/24)*(-17*I + 36*Pi)*x^2 + 
     (I/72)*(915*I - 657*Pi + (160*I)*Pi^2 + 81*Pi^3 + (342*I)*Zeta[3]) + 
     ((I/72)*(-453*I - (38*I)*Pi^2 + 66*Pi^3 + (684*I)*Zeta[3]))/x^2 + 
     (223 + (864*I)*Pi + 476*Pi^2 - (198*I)*Pi^3 + 900*Zeta[3])/(72*x)]*
   G[1, 0, 1, x] + FF[1/(2*(-1 + x)) + (5*(5 - (12*I)*Pi)*x)/12 + 
     (I/24)*(17*I + 36*Pi)*x^2 + (I/24)*(305*I + 368*Pi + (115*I)*Pi^2 + 
       27*Pi^3 + (378*I)*Zeta[3]) + 
     ((I/72)*(-453*I + 1046*Pi - (204*I)*Pi^2 + 162*Pi^3 + (4428*I)*Zeta[3]))/
      x^2 + (223 - (1446*I)*Pi + 342*Pi^2 - (270*I)*Pi^3 + 4644*Zeta[3])/
      (72*x)]*G[1, 1, 0, x] + 
  FF[(-1/4*I)*(-7*I + 12*Pi)*x + ((9 + (8*I)*Pi)*x^2)/8 + 
     ((I/72)*(877*I + 358*Pi + (160*I)*Pi^2 + 660*Pi^3 + (3384*I)*Zeta[3]))/
      x + (2691 - (250*I)*Pi + 160*Pi^2 - (444*I)*Pi^3 + 2088*Zeta[3])/144 + 
     (-705 - (502*I)*Pi + 152*Pi^2 - (498*I)*Pi^3 + 2556*Zeta[3])/(72*x^2)]*
   G[1, 1, 1, x] + FF[67/4 + 3/(4*(-1 + x)^2) - 1/(2*(-1 + x)) - 2*x + 
     (3*x^2)/4]*G[0, 0, 0, 0, x] + 
  FF[I*(7*I + 2*Pi) - (-1 + x)^(-2) + (-1 + x)^(-1) - x + x^2/4]*
   G[0, 0, 0, 1, x] + FF[(I/4)*(28*I + 9*Pi) - (-1 + x)^(-2) + 
     (-1 + x)^(-1) - (((9*I)/2)*Pi)/x - x + x^2/4]*G[0, 0, 1, 0, x] + 
  FF[(3*(13 - (5*I)*Pi))/4 + 5/(2*(-1 + x)^2) - 3/(-1 + x) + 
     (((11*I)/2)*Pi)/x - 4*x + (5*x^2)/4]*G[0, 0, 1, 1, x] + 
  FF[(-1/6*I)*(-112*I + 57*Pi) + 1/(2*(-1 + x)^2) - (-1 + x)^(-1) + 
     ((I/3)*(-49*I + 27*Pi))/x + 4*x - (5*x^2)/4]*G[0, 1, 0, 0, x] + 
  FF[(31 + (6*I)*Pi)/8 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1) - 
     (((7*I)/6)*(-7*I + 3*Pi))/x + x - x^2/4]*G[0, 1, 0, 1, x] + 
  FF[(31 + (70*I)*Pi)/8 - 1/(2*(-1 + x)^2) + (-1 + x)^(-1) - 
     ((I/6)*(-49*I + 33*Pi))/x + x - x^2/4]*G[0, 1, 1, 0, x] + 
  FF[(-1/4*I)*(-17*I + 2*Pi) - ((I/3)*(17*I + 3*Pi))/x + 2*x - (3*x^2)/4]*
   G[0, 1, 1, 1, x] + 
  FF[(-1/3*I)*(-11*I + 45*Pi) + (((2*I)/3)*(16*I + 27*Pi))/x + 2*x - 
     (3*x^2)/4]*G[1, 0, 0, 0, x] + 
  FF[(-111 - (198*I)*Pi - 13*Pi^2)/24 + (-189 - 31*Pi^2)/(12*x^2) + 
     (275 + (174*I)*Pi + 31*Pi^2)/(12*x) + x - x^2/4]*G[1, 0, 0, 1, x] + 
  FF[(-111 + (450*I)*Pi - 20*Pi^2)/24 + (-189 + (44*I)*Pi + 22*Pi^2)/
      (12*x^2) + (275 - (294*I)*Pi + 8*Pi^2)/(12*x) + x - x^2/4]*
   G[1, 0, 1, 0, x] + FF[(-21 + (72*I)*Pi + Pi^2)/12 + 
     (63 + (12*I)*Pi + 8*Pi^2)/(4*x^2) + (-153 - (156*I)*Pi - 14*Pi^2)/
      (12*x) + 4*x - (5*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[(400 + (909*I)*Pi - 36*Pi^2)/36 + (479 + (66*I)*Pi + 108*Pi^2)/
      (36*x^2) - ((I/36)*(-449*I + 1206*Pi))/x - 4*x + (5*x^2)/4]*
   G[1, 1, 0, 0, x] + FF[(502 + (552*I)*Pi + 123*Pi^2)/72 + 
     (22 + (87*I)*Pi + 138*Pi^2)/(18*x^2) + (-340 - (372*I)*Pi - 249*Pi^2)/
      (36*x) - x + x^2/4]*G[1, 1, 0, 1, x] + 
  FF[(251 - (1170*I)*Pi + 102*Pi^2)/36 + (44 - (174*I)*Pi + 237*Pi^2)/
      (36*x^2) + (-85 + (405*I)*Pi - 78*Pi^2)/(9*x) - x + x^2/4]*
   G[1, 1, 1, 0, x] + FF[(-154 - I*Pi - 3*Pi^2)/12 - 
     ((I/36)*(-295*I + 42*Pi))/x^2 + (114 + I*Pi + 3*Pi^2)/(6*x) - 2*x + 
     (3*x^2)/4]*G[1, 1, 1, 1, x] + FF[2]*G[0, 0, 0, 1, 1, x] + 
  FF[9/2 - 9/x]*G[0, 0, 1, 0, 0, x] + FF[-9/4 + 9/(2*x)]*
   G[0, 0, 1, 0, 1, x] + FF[-9/4 + 9/(2*x)]*G[0, 0, 1, 1, 0, x] + 
  FF[-3/2 + x^(-1)]*G[0, 0, 1, 1, 1, x] + FF[-9 + 18/x]*G[0, 1, 0, 0, 0, x] + 
  FF[-1/2 - 9/x]*G[0, 1, 0, 0, 1, x] + FF[-1/2 - 9/x]*G[0, 1, 0, 1, 0, x] + 
  FF[5/4 + 11/(2*x)]*G[0, 1, 0, 1, 1, x] + FF[37/4 - 9/(2*x)]*
   G[0, 1, 1, 0, 0, x] + FF[-1/2 - x^(-1)]*G[0, 1, 1, 0, 1, x] + 
  FF[-1/2 - x^(-1)]*G[0, 1, 1, 1, 0, x] + 
  FF[-18 + 36/x]*G[1, 0, 0, 0, 0, x] + FF[3 - I*Pi + ((2*I)*(9*I + Pi))/x]*
   G[1, 0, 0, 0, 1, x] + FF[(3*(4 - I*Pi))/4 - (((9*I)/2)*Pi)/x^2 + 
     (((9*I)/2)*(4*I + Pi))/x]*G[1, 0, 0, 1, 0, x] + 
  FF[(I/4)*(45*I + 7*Pi) + (((11*I)/2)*Pi)/x^2 - (((13*I)/2)*(5*I + Pi))/x]*
   G[1, 0, 0, 1, 1, x] + 
  FF[(209 + (48*I)*Pi)/12 + ((I/3)*(-22*I + 27*Pi))/x^2 - 
     ((I/6)*(-125*I + 84*Pi))/x]*G[1, 0, 1, 0, 0, x] + 
  FF[(16 + (3*I)*Pi)/12 - ((I/6)*(-22*I + 21*Pi))/x^2 + 
     ((I/6)*(22*I + 15*Pi))/x]*G[1, 0, 1, 0, 1, x] + 
  FF[(16 - (51*I)*Pi)/12 - (((11*I)/6)*(-2*I + 3*Pi))/x^2 + 
     ((I/6)*(22*I + 69*Pi))/x]*G[1, 0, 1, 1, 0, x] + 
  FF[14/3 - ((I/3)*(20*I + 3*Pi))/x^2 - 28/(3*x)]*G[1, 0, 1, 1, 1, x] + 
  FF[(139 + (36*I)*Pi)/6 + (((2*I)/3)*(-11*I + 27*Pi))/x^2 - 
     ((I/3)*(-103*I + 72*Pi))/x]*G[1, 1, 0, 0, 0, x] + 
  FF[(47 + (63*I)*Pi)/12 + ((I/6)*(11*I + 75*Pi))/x^2 - 
     ((I/6)*(-17*I + 81*Pi))/x]*G[1, 1, 0, 0, 1, x] + 
  FF[(47 - (102*I)*Pi)/12 - ((I/6)*(-11*I + 135*Pi))/x^2 + 
     ((I/6)*(17*I + 174*Pi))/x]*G[1, 1, 0, 1, 0, x] + 
  FF[(23 - (39*I)*Pi)/12 - ((I/6)*(29*I + 54*Pi))/x^2 + 
     ((I/6)*(23*I + 57*Pi))/x]*G[1, 1, 0, 1, 1, x] + 
  FF[(-1/2*I)*(-63*I + 22*Pi) - ((I/6)*(-11*I + 189*Pi))/x^2 + 
     (I*(-43*I + 40*Pi))/x]*G[1, 1, 1, 0, 0, x] + 
  FF[(-1/6*I)*(-17*I + 24*Pi) - ((I/6)*(-29*I + 27*Pi))/x^2 + 
     ((I/3)*(-17*I + 24*Pi))/x]*G[1, 1, 1, 0, 1, x] + 
  FF[(I/6)*(17*I + 90*Pi) + ((I/6)*(29*I + 222*Pi))/x^2 - 
     ((I/3)*(17*I + 144*Pi))/x]*G[1, 1, 1, 1, 0, x] + 
  FF[(11 + I*Pi)/2 + 22/(3*x^2) - (I*(-11*I + Pi))/x]*G[1, 1, 1, 1, 1, x] + 
  FF[-1 + 2/x]*G[1, 0, 0, 0, 1, 1, x] + FF[-3/2 - 9/x^2 + 9/x]*
   G[1, 0, 0, 1, 0, 0, x] + FF[3/4 + 9/(2*x^2) - 9/(2*x)]*
   G[1, 0, 0, 1, 0, 1, x] + FF[3/4 + 9/(2*x^2) - 9/(2*x)]*
   G[1, 0, 0, 1, 1, 0, x] + FF[1 + x^(-2) - 2/x]*G[1, 0, 0, 1, 1, 1, x] + 
  FF[3 + 18/x^2 - 18/x]*G[1, 0, 1, 0, 0, 0, x] + 
  FF[1 - 9/x^2 + 4/x]*G[1, 0, 1, 0, 0, 1, x] + 
  FF[1 - 9/x^2 + 4/x]*G[1, 0, 1, 0, 1, 0, x] + 
  FF[-3/4 + 11/(2*x^2) - 3/(2*x)]*G[1, 0, 1, 0, 1, 1, x] + 
  FF[-17/4 - 9/(2*x^2) + 23/(2*x)]*G[1, 0, 1, 1, 0, 0, x] + 
  FF[-x^(-2)]*G[1, 0, 1, 1, 0, 1, x] + FF[-x^(-2)]*G[1, 0, 1, 1, 1, 0, x] + 
  FF[6 + 36/x^2 - 36/x]*G[1, 1, 0, 0, 0, 0, x] + 
  FF[-18/x^2 + 12/x]*G[1, 1, 0, 0, 0, 1, x] + 
  FF[-18/x^2 + 12/x]*G[1, 1, 0, 0, 1, 0, x] + 
  FF[21/4 + 61/(2*x^2) - 51/(2*x)]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[-23/4 - 27/(2*x^2) + 41/(2*x)]*G[1, 1, 0, 1, 0, 0, x] + 
  FF[-11/4 - 9/x^2 + 17/(2*x)]*G[1, 1, 0, 1, 0, 1, x] + 
  FF[-11/4 - 9/x^2 + 17/(2*x)]*G[1, 1, 0, 1, 1, 0, x] + 
  FF[-1/2 + x^(-1)]*G[1, 1, 0, 1, 1, 1, x] + FF[-15/2 - 27/x^2 + 33/x]*
   G[1, 1, 1, 0, 0, 0, x] + FF[-7/2 - 9/(2*x^2) + 7/x]*
   G[1, 1, 1, 0, 0, 1, x] + FF[-7/2 - 9/(2*x^2) + 7/x]*
   G[1, 1, 1, 0, 1, 0, x] + FF[-1/2 + x^(-1)]*G[1, 1, 1, 0, 1, 1, x] + 
  FF[29/2 + 37/x^2 - 47/x]*G[1, 1, 1, 1, 0, 0, x] + 
  FF[1/2 - x^(-1)]*G[1, 1, 1, 1, 0, 1, x] + 
  FF[1/2 - x^(-1)]*G[1, 1, 1, 1, 1, 0, x], 
 FF[((-31*I)*Pi + 3*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3])/(36*(-1 + x)) + 
    ((-I)*Pi^3 + 6*Zeta[3])/(36*(-1 + x)^2) + (x^2*(25*Pi^2 + 12*Zeta[3]))/
     72 - (x*(59*Pi^2 + 24*Zeta[3]))/36 + 
    (102 - (129*I)*Pi + 86*Pi^2 - (31*I)*Pi^3 + 6*Pi^4 + 798*Zeta[3] + 
      (180*I)*Pi*Zeta[3])/108 - ((I/54)*(66*Pi + (9*I)*Pi^2 + 25*Pi^3 + 
       36*Pi*Zeta[3]))/x] + 
  FF[((25*I)*Pi - 3*Pi^2)/(36*(-1 + x)^2) + (-31 - (68*I)*Pi + 6*Pi^2)/
      (36*(-1 + x)) + ((I/9)*Pi^3)/x + ((-31 + 12*Pi^2)*x)/36 - 
     (Pi^2*x^2)/12 + (-315 - (75*I)*Pi - 121*Pi^2 + (6*I)*Pi^3 + 144*Zeta[3])/
      108]*G[0, x] + FF[((31 + 12*Pi^2)*x)/36 - (Pi^2*x^2)/12 + 
     (56 + (99*I)*Pi - 49*Pi^2 + I*Pi^3 - Pi^4 - 244*Zeta[3] - 
       (36*I)*Pi*Zeta[3])/36 + (-66 + (12*I)*Pi - 16*Pi^2 - (15*I)*Pi^3 + 
       3*Pi^4 + 588*Zeta[3] + (108*I)*Pi*Zeta[3])/(54*x) - 
     ((I/54)*(12*Pi + (9*I)*Pi^2 + 19*Pi^3 + 36*Pi*Zeta[3]))/x^2]*G[1, x] + 
  FF[(61 + (6*I)*Pi + 16*Pi^2)/36 - ((I/36)*(25*I + 6*Pi))/(-1 + x)^2 + 
     ((I/18)*(31*I + 6*Pi))/(-1 + x) - (28*x)/9 + (25*x^2)/36]*G[0, 0, x] + 
  FF[(-34 - (21*I)*Pi + 15*Pi^2)/18 - (I*Pi)/x^2 + 
     ((9*I)*Pi - 5*Pi^2)/(9*x) + (59*x)/18 - (25*x^2)/36]*G[0, 1, x] + 
  FF[((I/6)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) + ((I/9)*Pi^3)/x^2 + 
     (59*x)/18 - (25*x^2)/36 + (-51 + (33*I)*Pi + 14*Pi^2 - 18*Zeta[3])/27 + 
     ((93*I)*Pi - 34*Pi^2 + 36*Zeta[3])/(27*x)]*G[1, 0, x] + 
  FF[(-31*x)/9 + (25*x^2)/36 + (30 + (189*I)*Pi - 47*Pi^2 + (6*I)*Pi^3 - 
       288*Zeta[3])/(54*x) - (((2*I)/9)*(-I - 3*Pi + Pi^3 + (15*I)*Zeta[3]))/
      x^2 + (465 - (189*I)*Pi + 47*Pi^2 - (6*I)*Pi^3 + 288*Zeta[3])/108]*
   G[1, 1, x] + FF[-1/3 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (4*x)/3 - 
     x^2/3]*G[0, 0, 0, x] + FF[1/3 - (2*x)/3 + x^2/6]*G[0, 0, 1, x] + 
  FF[(1 - (2*I)*Pi)/3 - (((4*I)/3)*Pi)/x - (2*x)/3 + x^2/6]*G[0, 1, 0, x] + 
  FF[-7/6 - x^(-2) + x^(-1)]*G[0, 1, 1, x] + 
  FF[(-65 - (6*I)*Pi - 4*Pi^2)/18 + 1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + 
     (2*(31 - (3*I)*Pi + 2*Pi^2))/(9*x)]*G[1, 0, 0, x] + 
  FF[(93 + (18*I)*Pi - 10*Pi^2)/18 - (5*Pi^2)/(9*x^2) + 
     (-31 - (18*I)*Pi + 10*Pi^2)/(9*x) - (2*x)/3 + x^2/6]*G[1, 0, 1, x] + 
  FF[(31 + (2*I)*Pi - 2*Pi^2)/6 + ((19*I)*Pi - 6*Pi^2)/(9*x^2) + 
     (-31 + (6*I)*Pi + 6*Pi^2)/(9*x) - (2*x)/3 + x^2/6]*G[1, 1, 0, x] + 
  FF[(-279 + (38*I)*Pi - 8*Pi^2)/36 + (9 + (19*I)*Pi - 2*Pi^2)/(9*x^2) + 
     (119 - (38*I)*Pi + 8*Pi^2)/(18*x) + (4*x)/3 - x^2/3]*G[1, 1, 1, x] + 
  FF[4/3 - 8/(3*x)]*G[0, 1, 0, 0, x] + FF[-2 + 4/(3*x)]*G[0, 1, 0, 1, x] + 
  FF[-2 + 4/(3*x)]*G[0, 1, 1, 0, x] + FF[2 - 4/(3*x)]*G[0, 1, 1, 1, x] + 
  FF[4/3 - 8/(3*x)]*G[1, 0, 0, 0, x] + FF[-1 + 2/(3*x)]*G[1, 0, 0, 1, x] + 
  FF[-1 - (((4*I)/3)*Pi)/x^2 + 2/(3*x)]*G[1, 0, 1, 0, x] + 
  FF[1 - 2/x]*G[1, 0, 1, 1, x] + 
  FF[13/9 - (((2*I)/9)*(19*I + 3*Pi))/x^2 - 26/(9*x)]*G[1, 1, 0, 0, x] + 
  FF[(-1/9*I)*(-19*I + 3*Pi) - ((I/9)*(-19*I + 6*Pi))/x^2 + 
     (((2*I)/9)*(-19*I + 3*Pi))/x]*G[1, 1, 0, 1, x] + 
  FF[-19/9 + ((I/9)*(19*I + 6*Pi))/x^2 + 38/(9*x)]*G[1, 1, 1, 0, x] + 
  FF[(14 - I*Pi)/3 - (((2*I)/9)*(19*I + 3*Pi))/x^2 + 
     (((2*I)/3)*(12*I + Pi))/x]*G[1, 1, 1, 1, x] + 
  FF[-4/3 - 8/(3*x^2) + 8/(3*x)]*G[1, 0, 1, 0, 0, x] + 
  FF[4/3 + 4/(3*x^2) - 8/(3*x)]*G[1, 0, 1, 0, 1, x] + 
  FF[4/3 + 4/(3*x^2) - 8/(3*x)]*G[1, 0, 1, 1, 0, x] + 
  FF[-4/3 - 4/(3*x^2) + 8/(3*x)]*G[1, 0, 1, 1, 1, x] + 
  FF[-4/3 - 8/(3*x^2) + 8/(3*x)]*G[1, 1, 0, 0, 0, x] + 
  FF[2/3 + 2/(3*x^2) - 4/(3*x)]*G[1, 1, 0, 0, 1, x] + 
  FF[2/3 + 2/(3*x^2) - 4/(3*x)]*G[1, 1, 0, 1, 0, x] + 
  FF[-1/3 - 2/(3*x^2) + 2/(3*x)]*G[1, 1, 0, 1, 1, x] + 
  FF[2/(3*x^2)]*G[1, 1, 1, 0, 0, x] + FF[2/3 + 2/(3*x^2) - 4/(3*x)]*
   G[1, 1, 1, 0, 1, x] + FF[2/3 + 2/(3*x^2) - 4/(3*x)]*G[1, 1, 1, 1, 0, x] + 
  FF[-2 - 8/(3*x^2) + 4/x]*G[1, 1, 1, 1, 1, x], 
 FF[(7*((7*I)*Pi^3 + 3*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) - (x^2*(-45*Pi^2 + (98*I)*Pi^3 + 91*Pi^4 + 
       196*Zeta[3] + (1680*I)*Pi*Zeta[3]))/120 + 
    ((6286*I)*Pi - 6322*Pi^2 - (2286*I)*Pi^3 + 669*Pi^4 + (189*I)*Pi^5 + 
      (4176*I)*Pi*Zeta[3])/(540*x) + 
    (x*(2430*Pi^2 - (1720*I)*Pi^3 + 449*Pi^4 + 9456*Zeta[3] + 
       (7920*I)*Pi*Zeta[3]))/1620 + ((2181*I)*Pi + 1323*Pi^2 + (84*I)*Pi^3 + 
      302*Pi^4 + 4164*Zeta[3] + (20160*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
    (6372 - (4278*I)*Pi + 21242*Pi^2 + (2772*I)*Pi^3 - 5573*Pi^4 - 
      (567*I)*Pi^5 + 24708*Zeta[3] - (1368*I)*Pi*Zeta[3] - 
      6480*Pi^2*Zeta[3] - 48600*Zeta[5])/3240] + 
  FF[((-1/270*I)*(-6322*Pi - (285*I)*Pi^2 + 672*Pi^3))/x + 
     (2181 + (7290*I)*Pi - 6256*Pi^2 + (120*I)*Pi^3 - 17280*Zeta[3])/
      (1620*(-1 + x)) + (12399 - (39*I)*Pi - 7414*Pi^2 + (2136*I)*Pi^3 - 
       12420*Zeta[3])/1620 + ((45*I)*Pi - 49*Pi^2 - 420*Zeta[3])/
      (60*(-1 + x)^2) + ((7*I)/6)*x^2*(Pi^3 + (6*I)*Zeta[3]) + 
     (x*(2181 + (2646*I)*Pi + 500*Pi^2 - (660*I)*Pi^3 + 5400*Zeta[3]))/1620]*
   G[0, x] + FF[(((-49*I)/30)*Pi)/(-1 + x) + 
     (I/1620)*x*(2181*I - 2646*Pi + (500*I)*Pi^2 + 660*Pi^3 + 
       (5400*I)*Zeta[3]) + (7*x^2*((-I)*Pi^3 + 6*Zeta[3]))/6 + 
     ((I/540)*(23052*Pi + (6856*I)*Pi^2 - 3486*Pi^3 - (669*I)*Pi^4 + 
        189*Pi^5 + 4176*Pi*Zeta[3]))/x^2 + 
     (18858 - (69156*I)*Pi + 20734*Pi^2 + (6792*I)*Pi^3 - 5685*Pi^4 - 
       (567*I)*Pi^5 + 36648*Zeta[3] - (15768*I)*Pi*Zeta[3] - 
       3240*Pi^2*Zeta[3] - 24300*Zeta[5])/(1620*x) + 
     (-29076 + (60006*I)*Pi - 16912*Pi^2 - (996*I)*Pi^3 + 4767*Pi^4 + 
       (189*I)*Pi^5 - 30168*Zeta[3] + (39096*I)*Pi*Zeta[3] + 
       3240*Pi^2*Zeta[3] + 24300*Zeta[5])/3240]*G[1, x] + 
  FF[(11475 - (1198*I)*Pi + 918*Pi^2)/540 + (9 + 28*Pi^2)/(12*(-1 + x)^2) + 
     (828 - (139*I)*Pi + 540*Pi^2)/(135*(-1 + x)) + 
     ((95*I)*Pi - 3*Pi^2)/(45*x) + ((1251 - (1648*I)*Pi + 90*Pi^2)*x)/270 - 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60]*G[0, 0, x] + 
  FF[(((49*I)/30)*Pi)/(-1 + x)^2 + (-441 - (694*I)*Pi - 20*Pi^2)/
      (270*(-1 + x)) - ((I/15)*(135*Pi + 2*Pi^3))/x^2 - 
     ((405 + (788*I)*Pi + 95*Pi^2)*x)/135 + ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/
      60 + (3161 + (1215*I)*Pi - 657*Pi^2 + (18*I)*Pi^3 - 7290*Zeta[3])/
      (135*x) + (-5744 - (7744*I)*Pi + 817*Pi^2 - (216*I)*Pi^3 + 
       7290*Zeta[3])/270]*G[0, 1, x] + 
  FF[-49/(30*(-1 + x)) - ((I/270)*(-6856*Pi - (321*I)*Pi^2 + 672*Pi^3))/x^2 - 
     ((405 - (824*I)*Pi + 45*Pi^2)*x)/135 + ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/
      60 + ((I/135)*(-3161*I - 1622*Pi + (776*I)*Pi^2 + 336*Pi^3 + 
        (540*I)*Zeta[3]))/x + (-5744 + (1559*I)*Pi + 812*Pi^2 - 
       (192*I)*Pi^3 + 540*Zeta[3])/270]*G[1, 0, x] + 
  FF[((369 + (1576*I)*Pi + 190*Pi^2)*x)/270 - 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60 + 
     (11526 + (1215*I)*Pi - 1417*Pi^2 - (978*I)*Pi^3 - 594*Pi^4 - 
       2052*Zeta[3])/(270*x^2) + (21489 + (4418*I)*Pi - 2556*Pi^2 + 
       (339*I)*Pi^3 - 198*Pi^4 - 10854*Zeta[3] - (2160*I)*Pi*Zeta[3])/540 + 
     (-17848 + (976*I)*Pi + 1200*Pi^2 + (363*I)*Pi^3 + 594*Pi^4 + 
       9882*Zeta[3] + (2160*I)*Pi*Zeta[3])/(270*x)]*G[1, 1, x] + 
  FF[(-1/30*I)*(-271*I + 2*Pi) - 49/(30*(-1 + x)^2) - 52/(5*(-1 + x)) + 
     (((2*I)/15)*Pi)/x - (I/15)*(-107*I + 30*Pi)*x + 
     ((7*I)/30)*(7*I + 30*Pi)*x^2]*G[0, 0, 0, x] + 
  FF[(184 + (1131*I)*Pi)/27 + (7*(7 + (30*I)*Pi))/(30*(-1 + x)^2) + 
     (253 + (312*I)*Pi)/(27*(-1 + x)) + 19/(9*x) + ((139 - (330*I)*Pi)*x)/
      135 + (7*I)*Pi*x^2]*G[0, 0, 1, x] + 
  FF[(1840 - (240*I)*Pi + 63*Pi^2)/270 + 49/(30*(-1 + x)^2) + 
     ((I/27)*(-253*I + 12*Pi))/(-1 + x) + Pi^2/(15*x^2) + 
     (95 - 3*Pi^2)/(45*x) + ((139 + (330*I)*Pi)*x)/135 - (7*I)*Pi*x^2]*
   G[0, 1, 0, x] + FF[(-9584 - (6012*I)*Pi - 159*Pi^2)/270 - 
     1612/(135*(-1 + x)) + (-405 + Pi^2)/(45*x^2) + 
     (310 + (324*I)*Pi - Pi^2)/(45*x) + (I/45)*(309*I + 110*Pi)*x + 
     (7*(7 - (30*I)*Pi)*x^2)/30]*G[0, 1, 1, x] + 
  FF[(-1287 + (98*I)*Pi - 21*Pi^2)/90 + ((107*I)*Pi - 3*Pi^2)/(45*x^2) + 
     (1299 - (122*I)*Pi + 3*Pi^2)/(45*x) + ((107 + (30*I)*Pi)*x)/15 + 
     (7*(7 - (30*I)*Pi)*x^2)/30]*G[1, 0, 0, x] + 
  FF[(I/135)*(139*I + 330*Pi)*x - (7*I)*Pi*x^2 + 
     (3428 - 657*Pi^2 - 7290*Zeta[3])/(135*x^2) + 
     (5420 - (5916*I)*Pi - 729*Pi^2 + (45*I)*Pi^3 - 2430*Zeta[3])/270 + 
     (-5519 + (876*I)*Pi + 747*Pi^2 - (45*I)*Pi^3 + 7290*Zeta[3])/(135*x)]*
   G[1, 0, 1, x] + FF[(2710 - (558*I)*Pi - 411*Pi^2)/135 + 
     (3428 + (1743*I)*Pi - 1326*Pi^2)/(135*x^2) + 
     (-5519 + (90*I)*Pi + 1506*Pi^2)/(135*x) - (I/135)*(-139*I + 330*Pi)*x + 
     (7*I)*Pi*x^2]*G[1, 1, 0, x] + 
  FF[((309 - (110*I)*Pi)*x)/45 + ((7*I)/30)*(7*I + 30*Pi)*x^2 + 
     (6007 - (3210*I)*Pi - 765*Pi^2 + (225*I)*Pi^3 - 4050*Zeta[3])/(135*x) - 
     ((I/270)*(-5641*I - 4572*Pi - (990*I)*Pi^2 + 405*Pi^3 + 
        (7290*I)*Zeta[3]))/x^2 + (-3211 + (7098*I)*Pi + 1305*Pi^2 - 
       (90*I)*Pi^3 + 1620*Zeta[3])/270]*G[1, 1, 1, x] + 
  FF[5 + 7/(-1 + x)^2 + 12/(-1 + x) - 2*x + 7*x^2]*G[0, 0, 0, 0, x] + 
  FF[-76/15 - 7/(-1 + x)^2 - 12/(-1 + x) + 2/(15*x)]*G[0, 0, 0, 1, x] + 
  FF[-76/15 - 7/(-1 + x)^2 - 12/(-1 + x) + 2/(15*x)]*G[0, 0, 1, 0, x] + 
  FF[2113/45 + 14/(-1 + x)^2 + 212/(9*(-1 + x)) - 2/(15*x) - (22*x)/9 + 
     7*x^2]*G[0, 0, 1, 1, x] + 
  FF[(-1/15*I)*(-I + 7*Pi) - (((2*I)/15)*Pi)/x^2 + (((2*I)/15)*(-I + Pi))/x + 
     2*x - 7*x^2]*G[0, 1, 0, 0, x] + 
  FF[(-1/45*I)*(-37*I + 405*Pi) + 4/(9*(-1 + x)) + (((2*I)/15)*(I + 135*Pi))/
      x + (4*x)/9]*G[0, 1, 0, 1, x] + 
  FF[(I/45)*(37*I + 42*Pi) + 4/(9*(-1 + x)) + (((4*I)/15)*Pi)/x^2 - 
     (((2*I)/15)*(-I + 2*Pi))/x + (4*x)/9]*G[0, 1, 1, 0, x] + 
  FF[(I/90)*(1930*I + 453*Pi) - 4/(9*(-1 + x)) - (((2*I)/15)*Pi)/x^2 - 
     ((I/15)*(110*I + 133*Pi))/x + 2*x - 7*x^2]*G[0, 1, 1, 1, x] + 
  FF[(4 + (7*I)*Pi)/15 + (((2*I)/15)*Pi)/x^2 - (((2*I)/15)*(-4*I + Pi))/x + 
     2*x - 7*x^2]*G[1, 0, 0, 0, x] + 
  FF[(37 - (1650*I)*Pi)/45 + 107/(45*x^2) + (((2*I)/45)*(49*I + 1650*Pi))/x]*
   G[1, 0, 0, 1, x] + FF[(37 + (30*I)*Pi)/45 + 107/(45*x^2) - 
     (((2*I)/45)*(-49*I + 30*Pi))/x]*G[1, 0, 1, 0, x] + 
  FF[(-341 + (353*I)*Pi + 5*Pi^2)/15 + ((I/45)*(107*I + 324*Pi))/x^2 - 
     (2*(-65 + (329*I)*Pi + 5*Pi^2))/(15*x) + (22*x)/9 - 7*x^2]*
   G[1, 0, 1, 1, x] + FF[(2*(12 + I*Pi))/5 - ((I/15)*(423*I + 4*Pi))/x^2 - 
     (((4*I)/5)*(-35*I + 3*Pi))/x - 2*x + 7*x^2]*G[1, 1, 0, 0, x] + 
  FF[(-268 + (1013*I)*Pi + 20*Pi^2)/30 + (((2*I)/45)*(344*I + 501*Pi))/x^2 + 
     (430 - (1019*I)*Pi - 20*Pi^2)/(15*x) - (4*x)/9]*G[1, 1, 0, 1, x] + 
  FF[((2*I)/15)*(67*I + 30*Pi) + (((2*I)/45)*(344*I + 495*Pi))/x^2 - 
     (((2*I)/3)*(43*I + 30*Pi))/x - (4*x)/9]*G[1, 1, 1, 0, x] + 
  FF[(634 - (543*I)*Pi - 36*Pi^2)/18 + (290 - (132*I)*Pi - 81*Pi^2)/(9*x^2) + 
     (-472 + (525*I)*Pi + 90*Pi^2)/(9*x) - 2*x + 7*x^2]*G[1, 1, 1, 1, x] + 
  FF[-7/15 - 2/(15*x^2) + 2/(15*x)]*G[0, 1, 0, 0, 1, x] + 
  FF[-7/15 - 2/(15*x^2) + 2/(15*x)]*G[0, 1, 0, 1, 0, x] + 
  FF[-128/15 + 2/(15*x^2) + 268/(15*x)]*G[0, 1, 0, 1, 1, x] + 
  FF[7/5 + 2/(5*x^2) - 2/(5*x)]*G[0, 1, 1, 0, 0, x] + 
  FF[-7/15 - 2/(15*x^2) + 2/(15*x)]*G[0, 1, 1, 0, 1, x] + 
  FF[-7/15 - 2/(15*x^2) + 2/(15*x)]*G[0, 1, 1, 1, 0, x] + 
  FF[11/2 - 9/x]*G[0, 1, 1, 1, 1, x] + FF[7/15 + 2/(15*x^2) - 2/(15*x)]*
   G[1, 0, 0, 0, 1, x] + FF[7/15 + 2/(15*x^2) - 2/(15*x)]*
   G[1, 0, 0, 1, 0, x] + FF[-557/15 - 2/(15*x^2) + 1102/(15*x)]*
   G[1, 0, 0, 1, 1, x] + FF[7/15 + 2/(15*x^2) - 2/(15*x)]*
   G[1, 0, 1, 0, 0, x] + 
  FF[(1 + (15*I)*Pi)/5 + (((2*I)/15)*(I + 135*Pi))/x^2 - 
     (((6*I)/5)*(-I + 15*Pi))/x]*G[1, 0, 1, 0, 1, x] + 
  FF[1/5 - 2/(15*x^2) - 6/(5*x)]*G[1, 0, 1, 1, 0, x] + 
  FF[(2*(35 - (3*I)*Pi))/3 - ((I/3)*(22*I + 27*Pi))/x^2 + 
     (((2*I)/3)*(64*I + 15*Pi))/x]*G[1, 0, 1, 1, 1, x] + 
  FF[-28/15 - 8/(15*x^2) + 8/(15*x)]*G[1, 1, 0, 0, 0, x] + 
  FF[(2*(17 + (90*I)*Pi))/15 + (((4*I)/15)*(-I + 270*Pi))/x^2 - 
     (((4*I)/15)*(-11*I + 270*Pi))/x]*G[1, 1, 0, 0, 1, x] + 
  FF[34/15 + 4/(15*x^2) - 44/(15*x)]*G[1, 1, 0, 1, 0, x] + 
  FF[(63 - (16*I)*Pi)/2 - ((2*I)*(11*I + 18*Pi))/x^2 + 
     ((5*I)*(13*I + 8*Pi))/x]*G[1, 1, 0, 1, 1, x] + 
  FF[2*(2 - (5*I)*Pi) - (I*(22*I + 45*Pi))/x^2 + ((10*I)*(2*I + 5*Pi))/x]*
   G[1, 1, 1, 0, 1, x] + FF[4 + 22/x^2 - 20/x]*G[1, 1, 1, 1, 0, x] + 
  FF[((5*I)/6)*(41*I + 12*Pi) + (((5*I)/3)*(22*I + 27*Pi))/x^2 - 
     (((5*I)/3)*(47*I + 30*Pi))/x]*G[1, 1, 1, 1, 1, x] + 
  FF[3 + 18/x^2 - 18/x]*G[1, 0, 1, 0, 1, 1, x] + 
  FF[-2 - 9/x^2 + 10/x]*G[1, 0, 1, 1, 1, 1, x] + 
  FF[12 + 72/x^2 - 72/x]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[-8 - 36/x^2 + 40/x]*G[1, 1, 0, 1, 1, 1, x] + 
  FF[-10 - 45/x^2 + 50/x]*G[1, 1, 1, 0, 1, 1, x] + 
  FF[10 + 45/x^2 - 50/x]*G[1, 1, 1, 1, 1, 1, x]}


==> anc/f_+-+-_3_Lis.m <==
{FF[-1/360*(Pi^2*(-765 + (195*I)*Pi + 491*Pi^2)*x) + 
    (Pi^2*(315 + (60*I)*Pi + 679*Pi^2)*x^2)/1440 + 
    ((-1815*I)*Pi - 390*Pi^2 - (160*I)*Pi^3 + 246*Pi^4 + 2580*Zeta[3] + 
      (2520*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    ((-130*I)*Pi^3 - 179*Pi^4 + 780*Zeta[3] - (2700*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + (48195 - (137025*I)*Pi - 1027215*Pi^2 + 
      (124740*I)*Pi^3 + 87444*Pi^4 + (25137*I)*Pi^5 + 4960*Pi^6 + 
      311850*Zeta[3] - (238140*I)*Pi*Zeta[3] + 710640*Pi^2*Zeta[3] + 
      (56700*I)*Pi^3*Zeta[3] - 325080*Zeta[3]^2 - 6934410*Zeta[5] - 
      (487620*I)*Pi*Zeta[5])/45360 + ((-120015*I)*Pi + 499905*Pi^2 - 
      (9450*I)*Pi^3 - 47880*Pi^4 - (22365*I)*Pi^5 - 5584*Pi^6 - 
      948780*Zeta[3] + (941220*I)*Pi*Zeta[3] - 385560*Pi^2*Zeta[3] + 
      (283500*I)*Pi^3*Zeta[3] - 128520*Zeta[3]^2 + 5154030*Zeta[5] - 
      (2302020*I)*Pi*Zeta[5])/(22680*x) + 
    ((1134*I)*Pi^5 + 1322*Pi^6 + 125685*Zeta[3] - (479115*I)*Pi*Zeta[3] - 
      51030*Pi^2*Zeta[3] - (296730*I)*Pi^3*Zeta[3] + 338310*Zeta[3]^2 - 
      314685*Zeta[5] + (2483460*I)*Pi*Zeta[5])/(11340*x^2)] + 
  FF[(179 - (80*I)*Pi)/24 - ((I/12)*(-21*I + 578*Pi))/x^2 + 
     ((I/12)*(193*I + 416*Pi))/x]*Li[3, 2, 1, x] + 
  FF[(I/4)*(141*I + 14*Pi) + ((I/2)*(-3*I + 152*Pi))/x^2 - 
     ((I/2)*(143*I + 98*Pi))/x]*Li[3, 2, 1 - x, 1] + 
  FF[(I/8)*(199*I + 12*Pi) + (((9*I)/4)*(-I + 42*Pi))/x^2 - 
     ((I/4)*(205*I + 228*Pi))/x]*Li[3, 2, x, 1] + 
  FF[37/12 + 95/(6*x^2) - 115/(6*x)]*Li[3, 3, 1 - x, 1] + 
  FF[-17/2 - 50/(3*x^2) + 27/x]*Li[3, 3, x, 1] + 
  FF[5/6 - 50/(3*x^2) + 25/(3*x)]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[41/4 + 75/(2*x^2) - 95/(2*x)]*Li[4, 2, 1 - x, 1] + 
  FF[-3 + 6/x]*Li[4, 2, x, 1] + FF[-13/4 + 13/(2*x)]*Li[2, 2, 2, x, 1, 1] + 
  FF[-1267/8640 + 1523/(2160*x^2) - 61/(864*x)]*Log[1 - x]^6 + 
  FF[-137/96 - 13/(96*(-1 + x)^2) + 5/(48*(-1 + x)) + (3*x)/8 - (13*x^2)/96]*
   Log[x]^4 + Log[1 - x]^5*
   (FF[(59 + (143*I)*Pi)/480 + ((I/120)*(6*I + Pi))/x^2 - 
      ((I/240)*(143*I + 107*Pi))/x] + 
    FF[1633/1440 - 107/(36*x^2) - 493/(720*x)]*Log[x]) + 
  FF[-1/8*(Pi*(151*I + Pi)) - (3*(I*Pi + 6*Pi^2))/(4*x^2) + 
     ((149*I)*Pi + 11*Pi^2)/(4*x)]*PolyLog[2, x]^2 + 
  FF[13/24 - 13/(12*x)]*PolyLog[2, x]^3 + 
  Log[x]^3*(FF[(69 - (37*I)*Pi)/12 - ((I/72)*(-5*I + 6*Pi))/(-1 + x)^2 + 
      (1 + (12*I)*Pi)/(72*(-1 + x)) + ((11 + (84*I)*Pi)*x)/72 - 
      (I/72)*(-5*I + 33*Pi)*x^2] + FF[10/3 - 20/(3*x)]*PolyLog[2, x]) + 
  Log[1 - x]^4*(FF[(3825 - (900*I)*Pi - 2318*Pi^2)/3456 - 
      17/(48*(-1 + x)^2) + 3/(8*(-1 + x)) + (7641 + (648*I)*Pi - 64*Pi^2)/
       (1728*x^2) + (-10611 - (468*I)*Pi + 2486*Pi^2)/(1728*x) + (3*x)/8 - 
      (13*x^2)/96] + FF[(-1/96*I)*(-171*I + 136*Pi) + ((I/48)*(27*I + 82*Pi))/
        x^2 + ((I/48)*(113*I + 64*Pi))/x]*Log[x] + 
    FF[-103/32 + 5/(3*x^2) + 85/(16*x)]*Log[x]^2 + 
    FF[-31/96 + 17/(8*x^2) - 29/(48*x)]*PolyLog[2, x]) + 
  FF[-263/24 - 307/(12*x^2) + 425/(12*x)]*PolyLog[3, 1 - x]^2 + 
  FF[((I/12)*(13*I + 45*Pi))/(-1 + x)^2 - ((I/12)*(-43*I + 42*Pi))/(-1 + x) + 
     ((17 - (312*I)*Pi)*x)/12 + ((13 + (102*I)*Pi)*x^2)/12 + 
     (369 - (33*I)*Pi - 46*Pi^2 - (18*I)*Pi^3 - 88*Zeta[3])/(6*x) + 
     ((I/6)*(-189*Pi + 18*Pi^3 + (160*I)*Zeta[3]))/x^2 + 
     (-399 + (678*I)*Pi + 4*Pi^2 + (6*I)*Pi^3 + 184*Zeta[3])/12]*
   PolyLog[3, x] + FF[35/6 + 80/(3*x^2) - 83/(3*x)]*PolyLog[3, x]^2 + 
  Log[1 - x]^3*(FF[(I/72)*(67*I + 84*Pi)*x - (I/72)*(-5*I + 33*Pi)*x^2 + 
      ((I/144)*(290*I + 75*Pi + (78*I)*Pi^2 + 54*Pi^3 + (608*I)*Zeta[3]))/x - 
      ((I/144)*(320*I - 21*Pi - (42*I)*Pi^2 + 288*Pi^3 + (664*I)*Zeta[3]))/
       x^2 + (294 - (237*I)*Pi + 110*Pi^2 + (162*I)*Pi^3 + 368*Zeta[3])/
       288] + FF[(I/48)*(411*I + 148*Pi) + ((I/8)*(7*I + 2*Pi))/x^2 - 
       ((I/24)*(621*I + 148*Pi))/x]*Log[x]^2 + 
    FF[29/24 - 5/(6*x^2) - 23/(12*x)]*Log[x]^3 + 
    FF[(I/24)*(29*I + Pi) + ((I/12)*(15*I + 4*Pi))/x^2 - 
       ((I/12)*(17*I + Pi))/x]*PolyLog[2, x] + 
    Log[x]*(FF[(-381 - (342*I)*Pi + 221*Pi^2)/72 + 17/(12*(-1 + x)^2) - 
        3/(2*(-1 + x)) + (-1263 - (126*I)*Pi - 31*Pi^2)/(36*x^2) + 
        (1650 + (414*I)*Pi - 203*Pi^2)/(36*x) - (7*x)/2 + (25*x^2)/24] + 
      FF[19/12 - 29/(2*x^2) + 29/(6*x)]*PolyLog[2, x]) + 
    FF[-5/18 - 53/(18*x^2) + 20/(9*x)]*PolyLog[3, 1 - x] + 
    FF[11/36 - 47/(18*x^2) + 19/(18*x)]*PolyLog[3, x]) + 
  PolyLog[3, 1 - x]*(FF[((-I)*Pi)/(-1 + x)^2 + ((I/2)*(15*I + 4*Pi))/
       (-1 + x) - (I/12)*(-73*I + 312*Pi)*x + ((13 + (102*I)*Pi)*x^2)/12 - 
      ((I/12)*(-133*I - 507*Pi + (45*I)*Pi^2 + 142*Pi^3 - (596*I)*Zeta[3]))/
       x^2 + (-867 + (1374*I)*Pi + 269*Pi^2 - (72*I)*Pi^3 + 152*Zeta[3])/24 + 
      (502 - (810*I)*Pi - 399*Pi^2 + (144*I)*Pi^3 + 328*Zeta[3])/(12*x)] + 
    FF[-28/3 + 80/(3*x^2) + 8/(3*x)]*PolyLog[3, x]) + 
  FF[(-405 - (672*I)*Pi - 73*Pi^2)/12 + 17/(2*(-1 + x)^2) - 9/(-1 + x) + 
     ((-54*I)*Pi - 107*Pi^2)/(6*x^2) + (5*(39 + (72*I)*Pi + 23*Pi^2))/(6*x) + 
     26*x - (17*x^2)/2]*PolyLog[4, 1 - x] + 
  Log[x]^2*(FF[(21 - (24*I)*Pi - 32*Pi^2)/(96*(-1 + x)^2) + 
      (97 - (12*I)*Pi)/(48*(-1 + x)) - ((-38 - (5*I)*Pi + 14*Pi^2)*x)/24 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/96 + (5*Pi^4 - 9*Zeta[3])/(3*x^2) + 
      ((945*I)*Pi - (90*I)*Pi^3 - 2*Pi^4 + 480*Zeta[3] - (240*I)*Pi*Zeta[3])/
       (60*x) + (-6875 + (300*I)*Pi - 320*Pi^2 + (360*I)*Pi^3 - 232*Pi^4 + 
        1680*Zeta[3] + (960*I)*Pi*Zeta[3])/480] + 
    FF[(I/4)*(57*I + 20*Pi) + 1/(2*(-1 + x)^2) - (-1 + x)^(-1) - 
       ((I/2)*(51*I + 20*Pi))/x + 2*x - x^2/2]*PolyLog[2, x] + 
    FF[-3 - 15/x^2 + 15/x]*PolyLog[2, x]^2 + 
    FF[(5 - (4*I)*Pi)/2 + 3/x^2 + ((4*I)*(2*I + Pi))/x]*PolyLog[3, 1 - x] + 
    FF[5 - 10/x]*PolyLog[3, x] + FF[87/2 - 150/x^2 + 3/x]*
     PolyLog[4, 1 - x]) + FF[(-309 - (582*I)*Pi + 16*Pi^2)/12 + 
     (348 + (9*I)*Pi - 4*Pi^2)/(3*x^2) + (-405 + (330*I)*Pi - 16*Pi^2)/
      (6*x) + 26*x - (17*x^2)/2]*PolyLog[4, x] + 
  FF[(483 - (174*I)*Pi + 16*Pi^2)/12 - 17/(2*(-1 + x)^2) + 9/(-1 + x) + 
     (348 + (9*I)*Pi - 4*Pi^2)/(3*x^2) + (-987 + (30*I)*Pi - 16*Pi^2)/(6*x)]*
   PolyLog[4, -(x/(1 - x))] + Log[1 - x]^2*
   (FF[(-17*Pi^2)/(24*(-1 + x)^2) + ((-2*I)*Pi + 3*Pi^2)/(4*(-1 + x)) - 
      ((-64 + (61*I)*Pi + 6*Pi^2)*x)/24 + ((21 + (4*I)*Pi + 14*Pi^2)*x^2)/
       96 + (-10341 + (162*I)*Pi + 2484*Pi^2 + (540*I)*Pi^3 - 284*Pi^4 + 
        3240*Zeta[3] + (3024*I)*Pi*Zeta[3])/(432*x^2) + 
      (-107145 + (4860*I)*Pi + 5310*Pi^2 + (900*I)*Pi^3 + 742*Pi^4 + 
        31320*Zeta[3] + (17280*I)*Pi*Zeta[3])/4320 + 
      (99315 - (270*I)*Pi - 19620*Pi^2 - (3600*I)*Pi^3 + 74*Pi^4 - 
        42120*Zeta[3] - (23760*I)*Pi*Zeta[3])/(2160*x)] + 
    FF[(-1/12*I)*(-35*I + 24*Pi) - ((I/6)*(3*I + 20*Pi))/x^2 + 
       ((2*I)*(-I + 3*Pi))/x]*Log[x]^3 + FF[-1/3 - 5/(3*x^2) + 5/(3*x)]*
     Log[x]^4 + FF[(24 - (174*I)*Pi - 25*Pi^2)/24 + 
       (-189 - (36*I)*Pi + 37*Pi^2)/(12*x^2) + (234 + (144*I)*Pi + Pi^2)/
        (12*x) - 2*x + x^2/2]*PolyLog[2, x] + FF[1/8 - 3/x^2 + 5/(4*x)]*
     PolyLog[2, x]^2 + Log[x]^2*(FF[(933 - (774*I)*Pi - 20*Pi^2)/48 - 
        1/(2*(-1 + x)^2) + (-1 + x)^(-1) + (179 + 12*Pi^2)/(4*x^2) + 
        (-1533 + (642*I)*Pi - 28*Pi^2)/(24*x) - (9*x)/4 + (13*x^2)/16] + 
      FF[-9/8 + 45/(2*x^2) - 45/(4*x)]*PolyLog[2, x]) + 
    FF[((-7*I)/2)*Pi - ((I/2)*(-3*I + 14*Pi))/x^2 + (I*(I + 10*Pi))/x]*
     PolyLog[3, 1 - x] + FF[(I/4)*(58*I + 7*Pi) + (((11*I)/2)*Pi)/x^2 - 
       ((I/2)*(44*I + 13*Pi))/x]*PolyLog[3, x] + 
    Log[x]*(FF[((-1/2*I)*Pi)/(-1 + x)^2 + ((I/4)*(17*I + 4*Pi))/(-1 + x) - 
        (I/24)*(-67*I + 180*Pi)*x + (19*(1 + (3*I)*Pi)*x^2)/24 + 
        (644 - (372*I)*Pi - 601*Pi^2 + (56*I)*Pi^3 - 3272*Zeta[3])/(24*x) + 
        ((I/24)*(284*I - (57*I)*Pi^2 + 122*Pi^3 - (1588*I)*Zeta[3]))/x^2 + 
        (-960 + (594*I)*Pi + 515*Pi^2 - (128*I)*Pi^3 + 2456*Zeta[3])/48] + 
      FF[((5*I)/4)*(17*I + Pi) + ((I/2)*(-3*I + 25*Pi))/x^2 - 
         ((I/2)*(87*I + 23*Pi))/x]*PolyLog[2, x] + 
      FF[22/3 + 11/(6*x^2) - 50/(3*x)]*PolyLog[3, 1 - x] + 
      FF[-41/12 + 55/(3*x^2) - 25/(6*x)]*PolyLog[3, x]) + 
    FF[-21/4 - 39/(2*x^2) + 39/(2*x)]*PolyLog[4, 1 - x] + 
    FF[-189/4 - 139/(2*x^2) + 267/(2*x)]*PolyLog[4, x] + 
    FF[11/2 + 89/(2*x^2) - 35/x]*PolyLog[4, -(x/(1 - x))]) + 
  PolyLog[2, x]*(FF[((13*I)*Pi + 6*Pi^2)/(12*(-1 + x)^2) + 
      ((-47*I)*Pi - 12*Pi^2)/(12*(-1 + x)) - ((15*I)/2)*Pi*x + 
      ((-399*I)*Pi - 567*Pi^2 + (18*I)*Pi^3 + 58*Pi^4 + 9*Zeta[3] + 
        (2274*I)*Pi*Zeta[3])/(36*x^2) + ((-1035*I)*Pi - 765*Pi^2 + 
        (150*I)*Pi^3 + 142*Pi^4 - 10155*Zeta[3] + (4260*I)*Pi*Zeta[3])/360 + 
      ((-3540*I)*Pi + 4095*Pi^2 - (510*I)*Pi^3 - 346*Pi^4 + 10185*Zeta[3] - 
        (10380*I)*Pi*Zeta[3])/(180*x)] + 
    FF[((-3*I)/4)*(-47*I + 8*Pi) + ((I/2)*(-3*I + 28*Pi))/x^2 + 143/(2*x)]*
     PolyLog[3, 1 - x] + FF[(239 + (136*I)*Pi)/24 - ((I/12)*(15*I + 98*Pi))/
        x^2 - ((I/12)*(-229*I + 88*Pi))/x]*PolyLog[3, x] + 
    FF[15/2 - 10/x^2 - 3/x]*PolyLog[4, 1 - x] + FF[-29 - 50/x^2 + 88/x]*
     PolyLog[4, x] + FF[-9 + 50/x^2 - 12/x]*PolyLog[4, -(x/(1 - x))]) + 
  FF[(I/2)*(17*I + 60*Pi) + (I*(-36*I + 199*Pi))/x^2 - 
     ((2*I)*(83*I + 84*Pi))/x]*PolyLog[5, 1 - x] + 
  FF[(1505 + (88*I)*Pi)/24 + (((13*I)/12)*(3*I + 130*Pi))/x^2 - 
     ((I/12)*(-91*I + 1048*Pi))/x]*PolyLog[5, x] + 
  FF[(I/4)*(179*I + 28*Pi) + (((3*I)/2)*(I + 126*Pi))/x^2 - 
     ((I/2)*(417*I + 244*Pi))/x]*PolyLog[5, -(x/(1 - x))] + 
  Log[1 - x]*(FF[((363 + (156*I)*Pi + 212*Pi^2 + (360*I)*Pi^3)*x)/144 - 
      (I/72)*Pi^2*(-31*I + 57*Pi)*x^2 + ((I/6)*(Pi^3 + (51*I)*Zeta[3]))/
       (-1 + x)^2 + ((13*I)*Pi + 21*Pi^2 - (4*I)*Pi^3 + 108*Zeta[3])/
       (12*(-1 + x)) + (-3810 + (34470*I)*Pi - 17260*Pi^2 + (6570*I)*Pi^3 + 
        2231*Pi^4 + (312*I)*Pi^5 - 80280*Zeta[3] - (32400*I)*Pi*Zeta[3] + 
        22880*Pi^2*Zeta[3] - 183600*Zeta[5])/(720*x) + 
      ((-34470*I)*Pi + 5860*Pi^2 - (2850*I)*Pi^3 - 855*Pi^4 - (858*I)*Pi^5 + 
        53100*Zeta[3] + (12960*I)*Pi*Zeta[3] - 10600*Pi^2*Zeta[3] + 
        71280*Zeta[5])/(720*x^2) + (8340 - (14910*I)*Pi + 23880*Pi^2 - 
        (8490*I)*Pi^3 - 3905*Pi^4 + (168*I)*Pi^5 + 5760*Zeta[3] + 
        (9360*I)*Pi*Zeta[3] - 16160*Pi^2*Zeta[3] + 149040*Zeta[5])/1440] + 
    FF[-119/12 + 61/(6*x^2) + 77/(6*x)]*Li[3, 2, 1, x] + 
    FF[19 + 26/x^2 - 50/x]*Li[3, 2, 1 - x, 1] + 
    FF[113/4 + 39/(2*x^2) - 131/(2*x)]*Li[3, 2, x, 1] + 
    FF[5/3 - 10/(3*x)]*Log[x]^4 + 
    FF[((3*I)/8)*(47*I + 4*Pi) + (((3*I)/4)*(-I + 12*Pi))/x^2 - 
       ((I/4)*(143*I + 36*Pi))/x]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(3 + (14*I)*Pi)/3 - (((2*I)/3)*(7*I + 10*Pi))/x - (3*x)/2 + 
        (13*x^2)/24] + FF[-4/3 - 20/(3*x^2) + 20/(3*x)]*PolyLog[2, x]) + 
    FF[(-81 - (450*I)*Pi + 92*Pi^2)/36 + (-2655 - (216*I)*Pi + 302*Pi^2)/
        (36*x^2) + (1539 + (594*I)*Pi - 152*Pi^2)/(18*x) - 15*x + (19*x^2)/4]*
     PolyLog[3, 1 - x] + FF[(333 - (972*I)*Pi - Pi^2)/36 + 
       17/(2*(-1 + x)^2) - 9/(-1 + x) - (7*(81 + 26*Pi^2))/(18*x^2) + 
       (1233 + (972*I)*Pi + 103*Pi^2)/(18*x) - 11*x + (15*x^2)/4]*
     PolyLog[3, x] + Log[x]^2*(FF[1/(2*(-1 + x)^2) + 3/(2*(-1 + x)) - 
        (I/24)*(-23*I + 84*Pi)*x + (I/24)*(7*I + 33*Pi)*x^2 - 
        ((I/4)*(-63*Pi - (2*I)*Pi^2 + 6*Pi^3 + (420*I)*Zeta[3]))/x^2 + 
        (I/24)*(171*Pi + (30*I)*Pi^2 + 2*Pi^3 + (798*I)*Zeta[3]) + 
        (-180 - (105*I)*Pi - 12*Pi^2 + (10*I)*Pi^3 + 42*Zeta[3])/(12*x)] + 
      FF[(-1/4*I)*(-25*I + 16*Pi) - ((I/2)*(-3*I + 20*Pi))/x^2 + 
         ((I/2)*(-23*I + 28*Pi))/x]*PolyLog[2, x] + 
      FF[-53/4 + 45/x^2 - 1/(2*x)]*PolyLog[3, 1 - x] + 
      FF[-2 - 10/x^2 + 10/x]*PolyLog[3, x]) + 
    PolyLog[2, x]*(FF[((-I)*Pi)/(-1 + x)^2 + ((I/2)*(15*I + 4*Pi))/(-1 + x) - 
        (I/12)*(-73*I + 48*Pi)*x + ((13 + (12*I)*Pi)*x^2)/12 + 
        (251 - (108*I)*Pi - 159*Pi^2 + (34*I)*Pi^3 - 269*Zeta[3])/(6*x) - 
        ((I/12)*(-133*I + (18*I)*Pi^2 + 50*Pi^3 + (538*I)*Zeta[3]))/x^2 + 
        (-867 + (288*I)*Pi + 306*Pi^2 - (32*I)*Pi^3 + 262*Zeta[3])/24] + 
      FF[1 - 26/x^2 + 10/x]*PolyLog[3, 1 - x] + 
      FF[-125/12 - 179/(6*x^2) + 227/(6*x)]*PolyLog[3, x]) + 
    FF[I*(5*I + 3*Pi) - 9/x^2 - ((6*I)*(-7*I + Pi))/x]*PolyLog[4, 1 - x] + 
    FF[(235 + (68*I)*Pi)/4 - ((I/2)*(-9*I + 200*Pi))/x^2 + 
       ((I/2)*(189*I + 52*Pi))/x]*PolyLog[4, x] + 
    FF[((19*I)/2)*(I + Pi) + ((3*I)*(I + 13*Pi))/x^2 - (I*(61*I + 37*Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((6*I)*Pi + Pi^2)/(6*(-1 + x)^2) + (13 + (24*I)*Pi - 4*Pi^2)/
         (12*(-1 + x)) + ((-51 - (17*I)*Pi + 36*Pi^2)*x)/12 - 
        ((21 + (4*I)*Pi + 52*Pi^2)*x^2)/48 + (28260 - (2790*I)*Pi - 
          11580*Pi^2 + (4620*I)*Pi^3 + 659*Pi^4 - 56520*Zeta[3] + 
          (1440*I)*Pi*Zeta[3])/720 + ((-2265*I)*Pi - 6315*Pi^2 + 383*Pi^4 + 
          1080*Zeta[3] + (29700*I)*Pi*Zeta[3])/(180*x^2) + 
        (-15870 - (6540*I)*Pi + 15960*Pi^2 - (2820*I)*Pi^3 - 1109*Pi^4 + 
          49320*Zeta[3] - (36000*I)*Pi*Zeta[3])/(360*x)] + 
      FF[(40 - (79*I)*Pi + 10*Pi^2)/4 - (-1 + x)^(-2) + 2/(-1 + x) + 
         (63 - (3*I)*Pi - 20*Pi^2)/(2*x^2) + (-114 + (77*I)*Pi + 2*Pi^2)/
          (2*x)]*PolyLog[2, x] + FF[5/4 + 15/x^2 - 23/(2*x)]*
       PolyLog[2, x]^2 + FF[(I/4)*(191*I + 14*Pi) + ((I/2)*(3*I + 106*Pi))/
          x^2 - ((I/2)*(213*I + 74*Pi))/x]*PolyLog[3, 1 - x] + 
      FF[(4 - (3*I)*Pi)/2 - ((10*I)*Pi)/x^2 + (I*(-10*I + 9*Pi))/x]*
       PolyLog[3, x] + FF[-85/2 - 49/x^2 + 115/x]*PolyLog[4, 1 - x] + 
      FF[113/2 - 50/x^2 - 83/x]*PolyLog[4, x] + 
      FF[-4 + 8/x]*PolyLog[4, -(x/(1 - x))]) + FF[103/2 + 44/x^2 - 121/x]*
     PolyLog[5, 1 - x] + FF[-17/12 - 305/(6*x^2) + 227/(6*x)]*PolyLog[5, x] + 
    FF[85/2 + 139/x^2 - 163/x]*PolyLog[5, -(x/(1 - x))]) + 
  Log[x]*(FF[(I/48)*(121*I - 52*Pi + (22*I)*Pi^2 + 88*Pi^3)*x - 
      (I/8)*Pi^2*(-2*I + 5*Pi)*x^2 - 
      ((I/48)*(-121*I - 246*Pi - (20*I)*Pi^2 + 24*Pi^3 - (264*I)*Zeta[3]))/
       (-1 + x) + ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 228*Zeta[3])/
       (48*(-1 + x)^2) + (-6345 + (7635*I)*Pi + 7020*Pi^2 - (3720*I)*Pi^3 - 
        1306*Pi^4 + (24*I)*Pi^5 - 6660*Zeta[3] - (720*I)*Pi*Zeta[3] + 
        2760*Pi^2*Zeta[3] - 29700*Zeta[5])/720 + 
      ((-2645*I)*Pi - 945*Pi^2 + (210*I)*Pi^3 + 165*Pi^4 - (76*I)*Pi^5 + 
        9180*Zeta[3] + (600*I)*Pi*Zeta[3] + 140*Pi^2*Zeta[3] - 1350*Zeta[5])/
       (60*x) + ((I/60)*((-3*I)*Pi^4 + 126*Pi^5 + (6960*I)*Zeta[3] - 
         180*Pi*Zeta[3] + (920*I)*Pi^2*Zeta[3] - (10500*I)*Zeta[5]))/x^2] + 
    FF[1/12 - 175/(3*x^2) + 209/(6*x)]*Li[3, 2, 1, x] + 
    FF[-31/2 + 50/x^2 + x^(-1)]*Li[3, 2, 1 - x, 1] + 
    FF[-81/4 + 75/x^2 - 9/(2*x)]*Li[3, 2, x, 1] + 
    FF[(-1/4*I)*(-5*I + 19*Pi) - (((3*I)/2)*(-I + 10*Pi))/x^2 + 
       ((I/2)*(-3*I + 37*Pi))/x]*PolyLog[2, x]^2 + 
    FF[(714 - (90*I)*Pi + 47*Pi^2)/12 - (-1 + x)^(-2) + 2/(-1 + x) + 
       (348 + (9*I)*Pi - 29*Pi^2)/(3*x^2) + (-918 + (114*I)*Pi - 17*Pi^2)/
        (6*x) - 11*x + (15*x^2)/4]*PolyLog[3, 1 - x] + 
    FF[(3*(63 + (16*I)*Pi))/4 - 19/(4*(-1 + x)^2) + 11/(2*(-1 + x)) - 
       ((2*I)*(-37*I + 5*Pi))/x - 15*x + (19*x^2)/4]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[13/(12*(-1 + x)^2) + 43/(12*(-1 + x)) + 
        (I/12)*(17*I + 48*Pi)*x - (I/12)*(-13*I + 12*Pi)*x^2 + 
        ((I/6)*(369*I - 36*Pi + (8*I)*Pi^2 + 18*Pi^3 + (77*I)*Zeta[3]))/x - 
        ((I/6)*(-189*Pi + 18*Pi^3 + (110*I)*Zeta[3]))/x^2 + 
        (399 - (222*I)*Pi + 8*Pi^2 - (6*I)*Pi^3 + 11*Zeta[3])/12] + 
      FF[-7 + 40/x^2 - 10/x]*PolyLog[3, 1 - x] + 
      FF[193/12 + 65/(3*x^2) - 271/(6*x)]*PolyLog[3, x]) + 
    FF[(3*(73 - (4*I)*Pi))/4 - (((9*I)/2)*(-I + 42*Pi))/x^2 + 
       (((3*I)/2)*(75*I + 76*Pi))/x]*PolyLog[4, 1 - x] + 
    FF[(-I)*(-55*I + 4*Pi) + 6/x^2 + ((4*I)*(-11*I + 2*Pi))/x]*
     PolyLog[4, x] + FF[(-I)*(-5*I + 4*Pi) + 6/x^2 + ((8*I)*(7*I + Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + FF[-44 + 100/x^2 + 28/x]*PolyLog[5, 1 - x] + 
    FF[-485/12 + 275/(3*x^2) + 155/(6*x)]*PolyLog[5, x] + 
    FF[-81/2 + 150/x^2 - 9/x]*PolyLog[5, -(x/(1 - x))]) + 
  FF[-97/4 + 135/x^2 - 83/(2*x)]*PolyLog[6, 1 - x] + 
  FF[-6 + 12/x]*PolyLog[6, x] + FF[-6 + 12/x]*PolyLog[6, -(x/(1 - x))], 
 FF[(-17*Pi^2)/6 - ((119*I)/216)*Pi^3 - (4069*Pi^4)/1620 - ((19*I)/60)*Pi^5 - 
    (283*Pi^6)/5670 - (I/48)*((502*I)*Pi^2 + 3*Pi^3) + 
    (-617*Pi^2 + 230*Pi^4)/144 + (I/288)*((129*I)*Pi^4 + Pi^5) + 
    (Pi^2*(2405 + (240*I)*Pi + 504*Pi^2)*x)/720 - 
    (Pi^2*(1360 + (30*I)*Pi + 299*Pi^2)*x^2)/1440 - (15*I)*Pi*Zeta[3] - 
    (41*Pi^2*Zeta[3])/8 - ((13*I)/24)*Pi^3*Zeta[3] + (21*Zeta[3]^2)/2 + 
    (Zeta[3]*(355 + (583*I)*Pi + 114*Zeta[3]))/12 + 
    ((244*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 - 13*Pi^4 - 36*Zeta[3] - 
      (144*I)*Pi*Zeta[3])/(72*(-1 + x)) + 
    ((120*I)*Pi^3 + 79*Pi^4 - 720*Zeta[3] + (1080*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + (3*I)*((3*I)*Zeta[3] + 16*Pi*Zeta[3]) - 
    (I/2)*((26*I)*Zeta[3] + 21*Pi*Zeta[3]) + (2621*Pi^2 - 1782*Pi^2*Zeta[3])/
     432 + (-139*Zeta[3] - (249*I)*Pi*Zeta[3] - 4*Pi^2*Zeta[3])/24 - 
    (9*(15*Zeta[3] + 14*Zeta[3]^2))/8 - 
    (I/72)*(-226*I - 346*Pi - (1181*I)*Zeta[3] + 4191*Pi*Zeta[3] - 
      (180*I)*Zeta[5]) + (493*Zeta[5])/6 + ((43*I)/8)*Pi*Zeta[5] + 
    ((31770*I)*Pi - 74385*Pi^2 + (10320*I)*Pi^3 + 8432*Pi^4 + (3375*I)*Pi^5 + 
      736*Pi^6 + 54450*Zeta[3] - (215460*I)*Pi*Zeta[3] + 69120*Pi^2*Zeta[3] - 
      (41580*I)*Pi^3*Zeta[3] + 9720*Zeta[3]^2 - 653400*Zeta[5] + 
      (328860*I)*Pi*Zeta[5])/(6480*x) + 
    ((-1218*I)*Pi^5 - 1322*Pi^6 - 46305*Zeta[3] + (329490*I)*Pi*Zeta[3] + 
      68040*Pi^2*Zeta[3] + (296730*I)*Pi^3*Zeta[3] - 323190*Zeta[3]^2 + 
      340200*Zeta[5] - (2483460*I)*Pi*Zeta[5])/(22680*x^2)] + 
  FF[(I/36)*(17*I + 60*Pi) + ((I/36)*(-154*I + 837*Pi))/x^2 - 
     ((I/9)*(19*I + 156*Pi))/x]*Li[3, 2, 1, x] + 
  FF[(172 - (21*I)*Pi)/12 - ((I/3)*(-11*I + 114*Pi))/x^2 + 
     ((I/6)*(178*I + 147*Pi))/x]*Li[3, 2, 1 - x, 1] + 
  FF[(73 - (9*I)*Pi)/12 - ((I/4)*(-22*I + 189*Pi))/x^2 + 
     ((I/6)*(82*I + 171*Pi))/x]*Li[3, 2, x, 1] + 
  FF[-37/24 - 95/(12*x^2) + 115/(12*x)]*Li[3, 3, 1 - x, 1] + 
  FF[17/4 + 15/(2*x^2) - 27/(2*x)]*Li[3, 3, x, 1] + 
  FF[-5/4 + 15/(2*x^2) - 5/(2*x)]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[-41/8 - 75/(4*x^2) + 95/(4*x)]*Li[4, 2, 1 - x, 1] + 
  FF[3/2 - 3/x]*Li[4, 2, x, 1] + FF[13/8 - 13/(4*x)]*Li[2, 2, 2, x, 1, 1] + 
  FF[407/2880 - 137/(480*x^2) - 29/(288*x)]*Log[1 - x]^6 + 
  FF[67/96 + 1/(32*(-1 + x)^2) - 1/(48*(-1 + x)) - x/12 + x^2/32]*Log[x]^4 + 
  Log[1 - x]^5*(FF[(-1/480*I)*(-75*I + 79*Pi) - ((I/720)*(-11*I + 18*Pi))/
       x^2 + ((I/240)*(37*I + 61*Pi))/x] + 
    FF[-443/480 + 9/(8*x^2) + 253/(240*x)]*Log[x]) + 
  FF[-1/48*(Pi*(-456*I + 7*Pi)) + ((44*I)*Pi + 53*Pi^2)/(24*x^2) + 
     ((-444*I)*Pi - 23*Pi^2)/(24*x)]*PolyLog[2, x]^2 + 
  FF[-13/48 + 13/(24*x)]*PolyLog[2, x]^3 + 
  Log[1 - x]^4*(FF[(-2246 + (498*I)*Pi + 909*Pi^2)/1728 + 7/(48*(-1 + x)^2) - 
      5/(24*(-1 + x)) + (-636 + (52*I)*Pi + 65*Pi^2)/(288*x^2) + 
      (3371 - (102*I)*Pi - 951*Pi^2)/(864*x) - x/12 + x^2/32] + 
    FF[(577 + (210*I)*Pi)/288 - ((I/144)*(226*I + 123*Pi))/x^2 - 
       ((I/144)*(-175*I + 102*Pi))/x]*Log[x] + 
    FF[395/192 - 37/(96*x^2) - 341/(96*x)]*Log[x]^2 + 
    FF[7/24 - 15/(16*x^2) + 1/(24*x)]*PolyLog[2, x]) + 
  Log[x]^3*(FF[(I/144)*(395*I + 234*Pi) - ((I/48)*(9*I + 2*Pi))/(-1 + x)^2 + 
      ((I/12)*(2*I + Pi))/(-1 + x) - (I/24)*(-13*I + 12*Pi)*x + 
      ((9 + (8*I)*Pi)*x^2)/48] + FF[-3/2 + 3/x]*PolyLog[2, x]) + 
  FF[295/48 + 323/(24*x^2) - 457/(24*x)]*PolyLog[3, 1 - x]^2 + 
  FF[(2 - (3*I)*Pi)/(2*(-1 + x)^2) + (1 + (4*I)*Pi)/(2*(-1 + x)) + 
     (3*(1 + (8*I)*Pi)*x)/2 - (I/2)*(-2*I + 7*Pi)*x^2 + 
     (422 - (1863*I)*Pi - 17*Pi^2 - (18*I)*Pi^3 - 648*Zeta[3])/72 - 
     (((3*I)/4)*(-21*Pi + 2*Pi^3 + (16*I)*Zeta[3]))/x^2 + 
     ((I/36)*(458*I + 279*Pi - (161*I)*Pi^2 + 54*Pi^3 - (360*I)*Zeta[3]))/x]*
   PolyLog[3, x] + FF[-9/4 - 12/x^2 + 25/(2*x)]*PolyLog[3, x]^2 + 
  PolyLog[3, 1 - x]*(FF[((I/2)*Pi)/(-1 + x)^2 + (3 - I*Pi)/(-1 + x) + 
      (3*(3 + (8*I)*Pi)*x)/2 - (I/2)*(-2*I + 7*Pi)*x^2 + 
      (-605 + (3354*I)*Pi + 822*Pi^2 - (420*I)*Pi^3 - 792*Zeta[3])/(72*x) + 
      (I/24)*(22*I - 797*Pi + (45*I)*Pi^2 + 34*Pi^3 + (108*I)*Zeta[3]) + 
      ((I/72)*(-147*I - 1046*Pi + (84*I)*Pi^2 + 426*Pi^3 - (1692*I)*Zeta[3]))/
       x^2] + FF[6 - 12/x^2 - 4/x]*PolyLog[3, x]) + 
  Log[1 - x]^3*(FF[(-1/24*I)*(-7*I + 12*Pi)*x + ((9 + (8*I)*Pi)*x^2)/48 + 
      (-705 - (502*I)*Pi + 94*Pi^2 + (444*I)*Pi^3 - 900*Zeta[3])/(432*x^2) + 
      (2691 - (250*I)*Pi - 282*Pi^2 - (246*I)*Pi^3 - 324*Zeta[3])/864 + 
      (-877 + (358*I)*Pi + 210*Pi^2 - (78*I)*Pi^3 + 684*Zeta[3])/(432*x)] + 
    FF[(124 - (111*I)*Pi)/72 - ((I/72)*(-209*I + 9*Pi))/x^2 + 
       ((I/36)*(274*I + 111*Pi))/x]*Log[x]^2 + 
    FF[-31/48 + 3/(8*x^2) + 25/(24*x)]*Log[x]^3 + 
    FF[7/9 - ((I/18)*(20*I + 3*Pi))/x^2 - 14/(9*x)]*PolyLog[2, x] + 
    Log[x]*(FF[(1556 + (864*I)*Pi - 915*Pi^2)/432 - 7/(12*(-1 + x)^2) + 
        5/(6*(-1 + x)) + (1657 + (63*I)*Pi - 12*Pi^2)/(108*x^2) + 
        (-4472 - (1224*I)*Pi + 861*Pi^2)/(216*x) + (4*x)/3 - (3*x^2)/8] + 
      FF[-15/8 + 37/(6*x^2) - 1/(4*x)]*PolyLog[2, x]) + 
    FF[-1/8 + 5/(4*x^2) - 7/(12*x)]*PolyLog[3, 1 - x] + 
    FF[-3/8 + 13/(12*x^2) - 1/(12*x)]*PolyLog[3, x]) + 
  FF[(2398 + (2160*I)*Pi + 201*Pi^2)/72 - 7/(2*(-1 + x)^2) + 5/(-1 + x) + 
     ((58*I)*Pi + 107*Pi^2)/(12*x^2) + (-1786 - (1260*I)*Pi - 327*Pi^2)/
      (36*x) - 12*x + (7*x^2)/2]*PolyLog[4, 1 - x] + 
  Log[x]^2*(FF[(-136 + (51*I)*Pi + 27*Pi^2)/(144*(-1 + x)^2) + 
      (215 - (12*I)*Pi - 30*Pi^2)/(144*(-1 + x)) + 
      ((487 + (12*I)*Pi + 60*Pi^2)*x)/144 - ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/
       144 + (-9*Pi^4 - 44*Zeta[3])/(12*x^2) + 
      ((-945*I)*Pi + (90*I)*Pi^3 - 18*Pi^4 + 170*Zeta[3] + 
        (240*I)*Pi*Zeta[3])/(120*x) + (3790 - (390*I)*Pi - 185*Pi^2 - 
        (270*I)*Pi^3 + 234*Pi^4 - 3030*Zeta[3] - (720*I)*Pi*Zeta[3])/720] + 
    FF[(30 - (11*I)*Pi)/4 - 1/(4*(-1 + x)^2) + 1/(2*(-1 + x)) + 
       (((9*I)/2)*(3*I + Pi))/x - x + x^2/4]*PolyLog[2, x] + 
    FF[9/8 + 27/(4*x^2) - 27/(4*x)]*PolyLog[2, x]^2 + 
    FF[(29 + (24*I)*Pi)/24 + 11/(3*x^2) - ((I/12)*(-17*I + 24*Pi))/x]*
     PolyLog[3, 1 - x] + FF[-9/4 + 9/(2*x)]*PolyLog[3, x] + 
    FF[-117/4 + 135/(2*x^2) + 27/(2*x)]*PolyLog[4, 1 - x]) + 
  FF[(719 + (909*I)*Pi - 24*Pi^2)/36 + (-1613 + (198*I)*Pi + 24*Pi^2)/
      (36*x^2) + (539 - (918*I)*Pi + 48*Pi^2)/(36*x) - 12*x + (7*x^2)/2]*
   PolyLog[4, x] + FF[(-661 + (252*I)*Pi - 24*Pi^2)/36 + 7/(2*(-1 + x)^2) - 
     5/(-1 + x) + (-1613 + (198*I)*Pi + 24*Pi^2)/(36*x^2) + 
     (2687 - (108*I)*Pi + 48*Pi^2)/(36*x)]*PolyLog[4, -(x/(1 - x))] + 
  PolyLog[2, x]*(FF[((-4*I)*Pi - Pi^2)/(4*(-1 + x)^2) + 
      ((5*I)*Pi + Pi^2)/(2*(-1 + x)) + (3*I)*Pi*x + 
      ((147*I)*Pi + 567*Pi^2 - (22*I)*Pi^3 - 58*Pi^4 - 44*Zeta[3] - 
        (2214*I)*Pi*Zeta[3])/(72*x^2) + ((-7320*I)*Pi + 1625*Pi^2 - 
        (360*I)*Pi^3 - 183*Pi^4 + 18330*Zeta[3] - (6390*I)*Pi*Zeta[3])/1080 + 
      ((4665*I)*Pi - 8875*Pi^2 + (1440*I)*Pi^3 + 978*Pi^4 - 36840*Zeta[3] + 
        (31140*I)*Pi*Zeta[3])/(1080*x)] + 
    FF[(43 + (9*I)*Pi)/3 - ((I/3)*(-11*I + 21*Pi))/x^2 - 89/(3*x)]*
     PolyLog[3, 1 - x] + FF[(-1/36*I)*(-185*I + 102*Pi) + 
       ((I/36)*(110*I + 189*Pi))/x^2 + ((I/9)*(-85*I + 33*Pi))/x]*
     PolyLog[3, x] + FF[-15/4 + 5/x^2 + 3/(2*x)]*PolyLog[4, 1 - x] + 
    FF[29/2 + 45/(2*x^2) - 44/x]*PolyLog[4, x] + FF[7 - 45/(2*x^2) + x^(-1)]*
     PolyLog[4, -(x/(1 - x))]) + Log[1 - x]^2*
   (FF[(7*Pi^2)/(24*(-1 + x)^2) + ((3*I)*Pi - 5*Pi^2)/(12*(-1 + x)) + 
      ((475 + (156*I)*Pi + 36*Pi^2)*x)/144 - ((136 + (3*I)*Pi + 12*Pi^2)*x^2)/
       144 + (-3287 - (720*I)*Pi + 777*Pi^2 + (132*I)*Pi^3 - 14*Pi^4 + 
        2544*Zeta[3] + (756*I)*Pi*Zeta[3])/(144*x) + 
      (4902 - (558*I)*Pi - 722*Pi^2 - (18*I)*Pi^3 + 147*Pi^4 - 3132*Zeta[3] - 
        (1512*I)*Pi*Zeta[3])/(432*x^2) + (8620 + (2655*I)*Pi - 2485*Pi^2 - 
        (60*I)*Pi^3 - 66*Pi^4 - 11280*Zeta[3] - (2700*I)*Pi*Zeta[3])/1440] + 
    FF[(365 + (144*I)*Pi)/144 + ((I/18)*(-44*I + 27*Pi))/x^2 - 
       ((I/72)*(-257*I + 216*Pi))/x]*Log[x]^3 + FF[1/8 + 3/(4*x^2) - 3/(4*x)]*
     Log[x]^4 + FF[(60 + (156*I)*Pi + 37*Pi^2)/48 + 
       (63 + (12*I)*Pi - 10*Pi^2)/(8*x^2) + (-221 - (144*I)*Pi - 13*Pi^2)/
        (24*x) + x - x^2/4]*PolyLog[2, x] + FF[-7/16 + 9/(8*x^2) + 1/(8*x)]*
     PolyLog[2, x]^2 + Log[x]^2*(FF[(-1345 + (1161*I)*Pi + 54*Pi^2)/144 + 
        1/(4*(-1 + x)^2) - 1/(2*(-1 + x)) + (-2747 + (462*I)*Pi - 168*Pi^2)/
         (144*x^2) + (4337 - (1926*I)*Pi + 36*Pi^2)/(144*x) + (3*x)/2 - 
        (7*x^2)/16] + FF[27/16 - 81/(8*x^2) + 27/(8*x)]*PolyLog[2, x]) + 
    FF[(89 + (39*I)*Pi)/24 + ((I/4)*(-17*I + 14*Pi))/x^2 - 
       ((I/12)*(-89*I + 57*Pi))/x]*PolyLog[3, 1 - x] + 
    FF[(61 - (7*I)*Pi)/8 - (((11*I)/4)*Pi)/x^2 + ((I/4)*(45*I + 13*Pi))/x]*
     PolyLog[3, x] + Log[x]*(FF[((I/4)*Pi)/(-1 + x)^2 + 
        (7 - (2*I)*Pi)/(4*(-1 + x)) + ((79 + (84*I)*Pi)*x)/24 - 
        (I/48)*(-41*I + 48*Pi)*x^2 - ((I/72)*(300*I + (82*I)*Pi^2 + 
           183*Pi^3 - (2808*I)*Zeta[3]))/x^2 + 
        (I/144)*(981*I - 1287*Pi + (458*I)*Pi^2 + 186*Pi^3 + 
          (4536*I)*Zeta[3]) + (-191 + (954*I)*Pi + 608*Pi^2 - (78*I)*Pi^3 + 
          5760*Zeta[3])/(72*x)] + 
      FF[(194 - (15*I)*Pi)/24 - ((I/12)*(-44*I + 75*Pi))/x^2 + 
         ((I/12)*(194*I + 69*Pi))/x]*PolyLog[2, x] + 
      FF[-21/4 - 5/(2*x^2) + 23/(2*x)]*PolyLog[3, 1 - x] + 
      FF[21/8 - 33/(4*x^2) + 1/(4*x)]*PolyLog[3, x]) + 
    FF[23/8 + 39/(4*x^2) - 41/(4*x)]*PolyLog[4, 1 - x] + 
    FF[229/8 + 159/(4*x^2) - 307/(4*x)]*PolyLog[4, x] + 
    FF[-3/2 - 21/x^2 + 15/x]*PolyLog[4, -(x/(1 - x))]) + 
  FF[((-5*I)/3)*(-2*I + 9*Pi) - ((I/6)*(-211*I + 597*Pi))/x^2 + 
     ((I/3)*(187*I + 252*Pi))/x]*PolyLog[5, 1 - x] + 
  FF[(-1/36*I)*(-1709*I + 66*Pi) - ((I/36)*(-506*I + 2565*Pi))/x^2 + 
     ((I/9)*(-244*I + 393*Pi))/x]*PolyLog[5, x] + 
  FF[(-1/2*I)*(-4*I + 7*Pi) - ((I/6)*(-110*I + 567*Pi))/x^2 + 
     (I*(65*I + 61*Pi))/x]*PolyLog[5, -(x/(1 - x))] + 
  Log[x]*(FF[((244 + (39*I)*Pi - 48*Pi^2 - (60*I)*Pi^3)*x)/72 + 
      ((17 + (12*I)*Pi)*Pi^2*x^2)/48 + ((-136*I)*Pi + 15*Pi^2 - (9*I)*Pi^3 - 
        144*Zeta[3])/(72*(-1 + x)^2) + (244 + (209*I)*Pi - 21*Pi^2 + 
        (18*I)*Pi^3 + 216*Zeta[3])/(72*(-1 + x)) + 
      ((I/1080)*(23805*Pi - (8505*I)*Pi^2 - 1950*Pi^3 + (1198*I)*Pi^4 + 
         684*Pi^5 + (71790*I)*Zeta[3] - 4860*Pi*Zeta[3] - 
         (540*I)*Pi^2*Zeta[3] + (6750*I)*Zeta[5]))/x - 
      ((I/180)*((-22*I)*Pi^4 + 189*Pi^5 + (8065*I)*Zeta[3] + 990*Pi*Zeta[3] + 
         (1230*I)*Pi^2*Zeta[3] - (14175*I)*Zeta[5]))/x^2 + 
      (25020 - (6360*I)*Pi - 3665*Pi^2 + (5340*I)*Pi^3 + 1534*Pi^4 - 
        (36*I)*Pi^5 - 14430*Zeta[3] + (1620*I)*Pi*Zeta[3] - 
        5940*Pi^2*Zeta[3] + 63450*Zeta[5])/2160] + 
    FF[-17/8 + 105/(4*x^2) - 53/(4*x)]*Li[3, 2, 1, x] + 
    FF[41/4 - 45/(2*x^2) - 11/(2*x)]*Li[3, 2, 1 - x, 1] + 
    FF[111/8 - 135/(4*x^2) - 21/(4*x)]*Li[3, 2, x, 1] + 
    FF[(56 + (57*I)*Pi)/24 + ((I/12)*(-44*I + 81*Pi))/x^2 - 
       ((I/12)*(-44*I + 111*Pi))/x]*PolyLog[2, x]^2 + 
    FF[(-1745 + (252*I)*Pi - 171*Pi^2)/72 + 1/(2*(-1 + x)^2) - 
       (-1 + x)^(-1) + (-1613 + (198*I)*Pi + 159*Pi^2)/(36*x^2) + 
       (2393 - (360*I)*Pi + 81*Pi^2)/(36*x) + 5*x - (3*x^2)/2]*
     PolyLog[3, 1 - x] + FF[((-5*I)/12)*(-64*I + 15*Pi) + 2/(-1 + x)^2 - 
       3/(-1 + x) + ((I/6)*(-260*I + 27*Pi))/x + 7*x - 2*x^2]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[-(-1 + x)^(-2) - 1/(2*(-1 + x)) - 
        (I/2)*(-3*I + 4*Pi)*x + ((2 + I*Pi)*x^2)/2 + 
        (-422 + (600*I)*Pi + 38*Pi^2 + (18*I)*Pi^3 - 27*Zeta[3])/72 + 
        (((3*I)/4)*(-21*Pi + 2*Pi^3 + (11*I)*Zeta[3]))/x^2 + 
        (458 + (15*I)*Pi - 2*Pi^2 - (54*I)*Pi^3 + 225*Zeta[3])/(36*x)] + 
      FF[11/2 - 18/x^2 + x^(-1)]*PolyLog[3, 1 - x] + 
      FF[-65/8 - 39/(4*x^2) + 91/(4*x)]*PolyLog[3, x]) + 
    FF[(I/6)*(88*I + 9*Pi) + ((I/2)*(-22*I + 189*Pi))/x^2 - 
       ((I/3)*(97*I + 171*Pi))/x]*PolyLog[4, 1 - x] + 
    FF[(395 + (24*I)*Pi)/12 + 22/(3*x^2) - ((I/6)*(-179*I + 24*Pi))/x]*
     PolyLog[4, x] + FF[(125 + (24*I)*Pi)/12 + 22/(3*x^2) - 
       ((I/6)*(91*I + 24*Pi))/x]*PolyLog[4, -(x/(1 - x))] + 
    FF[27 - 45/x^2 - 24/x]*PolyLog[5, 1 - x] + 
    FF[205/8 - 165/(4*x^2) - 95/(4*x)]*PolyLog[5, x] + 
    FF[111/4 - 135/(2*x^2) - 21/(2*x)]*PolyLog[5, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[(-1/72*I)*(-244*I + 39*Pi - (138*I)*Pi^2 + 84*Pi^3)*x + 
      ((25 + (16*I)*Pi)*Pi^2*x^2)/48 + 
      ((I/24)*(-13*Pi + (18*I)*Pi^2 + 4*Pi^3 + (120*I)*Zeta[3]))/(-1 + x) + 
      ((-I)*Pi^3 + 42*Zeta[3])/(12*(-1 + x)^2) + 
      ((49020*I)*Pi - 8520*Pi^2 + (4770*I)*Pi^3 + 1214*Pi^4 + (1227*I)*Pi^5 - 
        65400*Zeta[3] - (15480*I)*Pi*Zeta[3] + 18720*Pi^2*Zeta[3] - 
        125820*Zeta[5])/(2160*x^2) + (-9100 - (5460*I)*Pi - 2250*Pi^2 + 
        (5370*I)*Pi^3 + 1673*Pi^4 - (72*I)*Pi^5 + 14540*Zeta[3] - 
        (4080*I)*Pi*Zeta[3] + 9960*Pi^2*Zeta[3] - 94320*Zeta[5])/1440 + 
      (3530 - (16340*I)*Pi + 8170*Pi^2 - (4440*I)*Pi^3 - 919*Pi^4 - 
        (168*I)*Pi^5 + 25240*Zeta[3] + (14880*I)*Pi*Zeta[3] - 
        13320*Pi^2*Zeta[3] + 111600*Zeta[5])/(720*x)] + 
    FF[169/24 - 3/x^2 - 127/(12*x)]*Li[3, 2, 1, x] + 
    FF[-12 - 31/(2*x^2) + 30/x]*Li[3, 2, 1 - x, 1] + 
    FF[-143/8 - 27/(2*x^2) + 161/(4*x)]*Li[3, 2, x, 1] + 
    FF[-3/4 + 3/(2*x)]*Log[x]^4 + 
    FF[(86 - (9*I)*Pi)/12 - ((I/6)*(-11*I + 27*Pi))/x^2 + 
       ((I/6)*(89*I + 27*Pi))/x]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(-1/18*I)*(-11*I + 45*Pi) + ((I/9)*(16*I + 27*Pi))/x + x/3 - 
        x^2/8] + FF[1/2 + 3/x^2 - 3/x]*PolyLog[2, x]) + 
    FF[(-112 + (87*I)*Pi - 24*Pi^2)/18 + (1090 + (42*I)*Pi - 153*Pi^2)/
        (36*x^2) + (-391 - (264*I)*Pi + 78*Pi^2)/(18*x) + 7*x - 2*x^2]*
     PolyLog[3, 1 - x] + FF[(63 + (324*I)*Pi - 11*Pi^2)/24 - 
       7/(2*(-1 + x)^2) + 5/(-1 + x) + (189 + 55*Pi^2)/(12*x^2) + 
       (-471 - (324*I)*Pi - 23*Pi^2)/(12*x) + 5*x - (3*x^2)/2]*
     PolyLog[3, x] + PolyLog[2, x]*
     (FF[((I/2)*Pi)/(-1 + x)^2 + (3 - I*Pi)/(-1 + x) + ((9 + (4*I)*Pi)*x)/2 - 
        (I/2)*(-2*I + Pi)*x^2 + (I/72)*(66*I - 630*Pi + (320*I)*Pi^2 + 
          45*Pi^3 + (399*I)*Zeta[3]) + ((I/72)*(-147*I - (82*I)*Pi^2 + 
           150*Pi^3 + (1620*I)*Zeta[3]))/x^2 + 
        (-605 + (1044*I)*Pi + 688*Pi^2 - (198*I)*Pi^3 + 1626*Zeta[3])/
         (72*x)] + FF[-5/2 + 11/x^2 - x^(-1)]*PolyLog[3, 1 - x] + 
      FF[127/24 + 15/x^2 - 229/(12*x)]*PolyLog[3, x]) + 
    Log[x]^2*(FF[-23/(48*(-1 + x)^2) - 7/(24*(-1 + x)) + 
        ((1 + (36*I)*Pi)*x)/24 + ((7 - (24*I)*Pi)*x^2)/48 - 
        ((I/72)*(-109*I - 309*Pi + (81*I)*Pi^2 + 30*Pi^3 - (882*I)*Zeta[3]))/
         x + ((I/72)*(-567*Pi + (44*I)*Pi^2 + 54*Pi^3 + (3402*I)*Zeta[3]))/
         x^2 + (718 - (465*I)*Pi + 123*Pi^2 - (6*I)*Pi^3 + 3150*Zeta[3])/
         144] + FF[(49 + (24*I)*Pi)/12 + ((I/6)*(-22*I + 27*Pi))/x^2 - 
         (((7*I)/6)*(-7*I + 6*Pi))/x]*PolyLog[2, x] + 
      FF[71/8 - 81/(4*x^2) - 17/(4*x)]*PolyLog[3, 1 - x] + 
      FF[3/4 + 9/(2*x^2) - 9/(2*x)]*PolyLog[3, x]) + 
    FF[(-1/6*I)*(-I + 6*Pi) + 29/(6*x^2) + (((2*I)/3)*(-38*I + 3*Pi))/x]*
     PolyLog[4, 1 - x] + FF[(-1/6*I)*(-158*I + 51*Pi) + 
       ((I/6)*(11*I + 315*Pi))/x^2 - ((I/3)*(128*I + 39*Pi))/x]*
     PolyLog[4, x] + FF[(-1/4*I)*(-21*I + 19*Pi) - ((I/2)*(-11*I + 39*Pi))/
        x^2 + ((I/2)*(29*I + 37*Pi))/x]*PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((-23*I)*Pi - 2*Pi^2)/(24*(-1 + x)^2) + 
        (-13 - (2*I)*Pi + 4*Pi^2)/(24*(-1 + x)) - 
        ((481 - (24*I)*Pi + 120*Pi^2)*x)/72 + ((136 + (3*I)*Pi + 36*Pi^2)*
          x^2)/72 + (-64140 - (7860*I)*Pi + 25480*Pi^2 - (13860*I)*Pi^3 - 
          2247*Pi^4 + 171360*Zeta[3] - (4320*I)*Pi*Zeta[3])/4320 + 
        (47610 + (150*I)*Pi - 34960*Pi^2 + (8460*I)*Pi^3 + 3597*Pi^4 - 
          151920*Zeta[3] + (108000*I)*Pi*Zeta[3])/(2160*x) + 
        ((13590*I)*Pi + 33140*Pi^2 - (2640*I)*Pi^3 - 2493*Pi^4 - 
          3960*Zeta[3] - (178200*I)*Pi*Zeta[3])/(2160*x^2)] + 
      FF[(-34 + (40*I)*Pi - 7*Pi^2)/4 + 1/(2*(-1 + x)^2) - (-1 + x)^(-1) + 
         (-189 + (44*I)*Pi + 58*Pi^2)/(12*x^2) + (373 - (228*I)*Pi + 6*Pi^2)/
          (12*x)]*PolyLog[2, x] + FF[1/8 - 27/(4*x^2) + 17/(4*x)]*
       PolyLog[2, x]^2 + FF[(163 - (21*I)*Pi)/12 - ((I/6)*(-55*I + 159*Pi))/
          x^2 + ((I/6)*(199*I + 111*Pi))/x]*PolyLog[3, 1 - x] + 
      FF[(I/4)*(7*I + 3*Pi) + (((9*I)/2)*Pi)/x^2 - (((9*I)/2)*(-I + Pi))/x]*
       PolyLog[3, x] + FF[115/4 + 32/x^2 - 145/(2*x)]*PolyLog[4, 1 - x] + 
      FF[-133/4 + 45/(2*x^2) + 103/(2*x)]*PolyLog[4, x] + 
      FF[2 - 4/x]*PolyLog[4, -(x/(1 - x))]) + FF[-123/4 - 27/x^2 + 141/(2*x)]*
     PolyLog[5, 1 - x] + FF[-113/24 + 15/x^2 - 97/(12*x)]*PolyLog[5, x] + 
    FF[-95/4 - 72/x^2 + 173/(2*x)]*PolyLog[5, -(x/(1 - x))]) + 
  FF[41/4 - 135/(2*x^2) + 49/(2*x)]*PolyLog[6, 1 - x] + 
  FF[3 - 6/x]*PolyLog[6, x] + FF[3 - 6/x]*PolyLog[6, -(x/(1 - x))], 
 FF[(-59*Pi^2*x)/36 + (25*Pi^2*x^2)/72 + 
    ((-31*I)*Pi + 3*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3])/(36*(-1 + x)) + 
    ((-I)*Pi^3 + 6*Zeta[3])/(36*(-1 + x)^2) + 
    ((I/135)*(Pi^5 + (135*I)*Zeta[3] + 285*Pi*Zeta[3]))/x^2 - 
    ((I/810)*(990*Pi + (135*I)*Pi^2 + 375*Pi^3 - (104*I)*Pi^4 + 18*Pi^5 + 
       (3600*I)*Zeta[3] - 3240*Pi*Zeta[3] - (540*I)*Pi^2*Zeta[3] - 
       (4320*I)*Zeta[5]))/x + (1530 - (1935*I)*Pi + 1290*Pi^2 - 
      (465*I)*Pi^3 + 194*Pi^4 + (18*I)*Pi^5 + 1710*Zeta[3] + 
      540*Pi^2*Zeta[3] + 4320*Zeta[5])/1620] + 
  FF[-11/9 - 14/(9*x^2) + 22/(9*x)]*Li[3, 2, 1, x] + 
  FF[4/3 + 4/(3*x^2) - 8/(3*x)]*Li[3, 2, 1 - x, 1] + 
  FF[7/3 + 2/x^2 - 14/(3*x)]*Li[3, 2, x, 1] + 
  FF[1/60 + 1/(180*x^2) - 1/(30*x)]*Log[1 - x]^5 + 
  FF[-1/18 - 1/(18*(-1 + x)^2) + 1/(9*(-1 + x)) + (2*x)/9 - x^2/18]*
   Log[x]^3 + Log[1 - x]^4*(FF[(47 - (3*I)*Pi)/216 - ((I/9)*Pi)/x^2 + 
      ((I/108)*(29*I + 3*Pi))/x] + FF[-13/36 - 7/(18*x^2) + 13/(18*x)]*
     Log[x]) + FF[(((-2*I)/3)*Pi)/x^2]*PolyLog[2, x]^2 + 
  Log[1 - x]^3*(FF[(I/216)*(279*I + 38*Pi) + (9 + (19*I)*Pi - Pi^2)/
       (54*x^2) - ((I/108)*(119*I + 38*Pi))/x + (2*x)/9 - x^2/18] + 
    FF[-7/27 + ((I/27)*(-19*I + 9*Pi))/x^2 - 22/(27*x)]*Log[x] + 
    FF[8/9 + 19/(18*x^2) - 16/(9*x)]*Log[x]^2 + 
    FF[-2/9 - 2/(9*x^2) + 4/(9*x)]*PolyLog[2, x]) + 
  FF[(19 + (5*I)*Pi - 3*Pi^2)/3 + (9 - (19*I)*Pi - 6*Pi^2)/(9*x^2) + 
     (2*(-20 - (21*I)*Pi + 9*Pi^2))/(9*x) - (2*x)/3 + x^2/6]*
   PolyLog[3, 1 - x] + 
  Log[x]^2*(FF[((-1/72*I)*(25*I + 6*Pi))/(-1 + x)^2 + 
      ((I/36)*(31*I + 6*Pi))/(-1 + x) - (14*x)/9 + (25*x^2)/72 + 
      (4*Zeta[3])/(3*x^2) - (4*Zeta[3])/(3*x) + 
      (61 + (6*I)*Pi + 16*Pi^2 + 48*Zeta[3])/72] + 
    FF[-2/3 - 4/(3*x^2) + 4/(3*x)]*PolyLog[3, 1 - x]) + 
  Log[1 - x]^2*(FF[(-31*x)/18 + (25*x^2)/72 + 
      (10 + (63*I)*Pi - 9*Pi^2 - 84*Zeta[3])/(36*x) - 
      ((I/54)*(-6*I - 18*Pi - (19*I)*Pi^2 + 9*Pi^3 + (54*I)*Zeta[3]))/x^2 + 
      (155 - (63*I)*Pi + 25*Pi^2 + 84*Zeta[3])/72] + 
    FF[-13/36 - ((I/18)*(-19*I + 21*Pi))/x^2 + 13/(18*x)]*Log[x]^2 + 
    FF[-4/9 - 8/(9*x^2) + 8/(9*x)]*Log[x]^3 + FF[-1/2 - 1/(3*x)]*
     PolyLog[2, x] + Log[x]*(FF[(207 + (36*I)*Pi - 26*Pi^2)/36 + 
        (9 - 14*Pi^2)/(18*x^2) + (-71 - (36*I)*Pi + 26*Pi^2)/(18*x) - 
        (2*x)/3 + x^2/6] + FF[4/3 + 4/(3*x^2) - 8/(3*x)]*PolyLog[2, x]) + 
    FF[-7/6 - x^(-2) + 7/(3*x)]*PolyLog[3, 1 - x]) + 
  FF[(71 - (18*I)*Pi + 4*Pi^2)/18 - 1/(6*(-1 + x)^2) + 1/(3*(-1 + x)) - 
     (2*(31 + (9*I)*Pi + 2*Pi^2))/(9*x) - (2*x)/3 + x^2/6]*PolyLog[3, x] + 
  PolyLog[2, x]*(FF[((I/6)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) + 
      ((129*I)*Pi - 17*Pi^2 - 42*Zeta[3])/54 + 
      ((I/9)*(9*Pi + Pi^3 - (2*I)*Zeta[3]))/x^2 + 
      ((66*I)*Pi - 19*Pi^2 + 42*Zeta[3])/(27*x)] + 
    FF[4/3 + 4/(3*x^2) - 8/(3*x)]*PolyLog[3, 1 - x] + 
    FF[1/9 + 10/(9*x^2) - 2/(9*x)]*PolyLog[3, x]) + 
  FF[(-1/9*I)*(-52*I + 9*Pi) - (((2*I)/3)*Pi)/x^2 + 
     (((2*I)/9)*(-52*I + 9*Pi))/x]*PolyLog[4, 1 - x] + 
  FF[-19/9 - (((2*I)/9)*(-19*I + 9*Pi))/x^2 + 62/(9*x)]*PolyLog[4, x] + 
  FF[5/9 - (((2*I)/9)*(-19*I + 9*Pi))/x^2 + 14/(9*x)]*
   PolyLog[4, -(x/(1 - x))] + Log[1 - x]*
   (FF[((31 + 16*Pi^2)*x)/36 - (Pi^2*x^2)/9 + 
      (280 + (495*I)*Pi - 435*Pi^2 - (45*I)*Pi^3 + 13*Pi^4 - 560*Zeta[3] - 
        (60*I)*Pi*Zeta[3])/180 + (-110 + (20*I)*Pi + 40*Pi^2 + (45*I)*Pi^3 - 
        13*Pi^4 + 560*Zeta[3] + (60*I)*Pi*Zeta[3])/(90*x) + 
      ((-60*I)*Pi + 7*Pi^4 - 570*Zeta[3] - (180*I)*Pi*Zeta[3])/(270*x^2)] + 
    FF[2/9 - 4/(9*x)]*Log[x]^3 + 
    FF[(57 + (9*I)*Pi - 7*Pi^2)/9 + (9 - 7*Pi^2)/(9*x^2) + 
       (2*(-20 - (9*I)*Pi + 7*Pi^2))/(9*x) - (2*x)/3 + x^2/6]*PolyLog[2, x] + 
    FF[2/3 + 2/(3*x^2) - 4/(3*x)]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(-1/36*I)*(-65*I + 6*Pi) + 1/(12*(-1 + x)^2) - 
        1/(6*(-1 + x)) + (2*Pi^2)/(9*x^2) + (31 - (3*I)*Pi)/(9*x)] + 
      FF[-2/3 - 4/(3*x^2) + 4/(3*x)]*PolyLog[2, x]) + 
    FF[(19 + (3*I)*Pi)/9 + ((I/9)*(-19*I + 6*Pi))/x^2 - 
       (((2*I)/9)*(-31*I + 3*Pi))/x]*PolyLog[3, 1 - x] + 
    Log[x]*(FF[((I/6)*Pi)/(-1 + x)^2 - ((I/3)*Pi)/(-1 + x) + (59*x)/18 - 
        (25*x^2)/36 + ((93*I)*Pi - 47*Pi^2 - 36*Zeta[3])/(27*x) + 
        ((I/27)*((-19*I)*Pi^2 + 12*Pi^3 - (18*I)*Zeta[3]))/x^2 + 
        (-102 + (66*I)*Pi + 41*Pi^2 + 36*Zeta[3])/54] + 
      FF[1 - (((4*I)/3)*Pi)/x^2 - 2/(3*x)]*PolyLog[2, x] + 
      FF[10/3 + 10/(3*x^2) - 20/(3*x)]*PolyLog[3, 1 - x]) + 
    FF[-3 + 2/x]*PolyLog[3, x] + FF[1/3 - 2/(3*x^2) - 2/(3*x)]*
     PolyLog[4, 1 - x] + FF[-4/3 + 2/(3*x^2) + 8/(3*x)]*PolyLog[4, x] + 
    FF[2 + 2/x^2 - 4/x]*PolyLog[4, -(x/(1 - x))]) + 
  Log[x]*(FF[((25*I)*Pi - 3*Pi^2)/(36*(-1 + x)^2) + 
      (-31 - (68*I)*Pi + 6*Pi^2)/(36*(-1 + x)) + ((-31 + 12*Pi^2)*x)/36 - 
      (Pi^2*x^2)/12 + ((15*I)*Pi^3 - 14*Pi^4 - 390*Zeta[3])/(135*x) + 
      (-1575 - (375*I)*Pi - 605*Pi^2 + (30*I)*Pi^3 + 28*Pi^4 + 1500*Zeta[3])/
       540 + (2*(Pi^4 + 95*Zeta[3] + (45*I)*Pi*Zeta[3]))/(45*x^2)] + 
    FF[(-71 + (6*I)*Pi - 4*Pi^2)/18 + 1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + 
       (2*(31 + (3*I)*Pi + 2*Pi^2))/(9*x) + (2*x)/3 - x^2/6]*PolyLog[2, x] + 
    FF[-2/3 - 4/(3*x^2) + 4/(3*x)]*PolyLog[2, x]^2 + 
    FF[-13/9 - (((2*I)/9)*(-19*I + 9*Pi))/x^2 + 26/(9*x)]*PolyLog[3, 1 - x] + 
    FF[4/3 - 8/(3*x)]*PolyLog[3, x] + FF[-14/3 - 4/x^2 + 28/(3*x)]*
     PolyLog[4, 1 - x] + FF[-4/3 - 8/(3*x^2) + 8/(3*x)]*PolyLog[4, x] + 
    FF[-4/3 - 8/(3*x^2) + 8/(3*x)]*PolyLog[4, -(x/(1 - x))]) + 
  FF[14/3 + 22/(3*x^2) - 28/(3*x)]*PolyLog[5, 1 - x] + 
  FF[43/9 + 46/(9*x^2) - 86/(9*x)]*PolyLog[5, x] + 
  FF[6 + 20/(3*x^2) - 12/x]*PolyLog[5, -(x/(1 - x))], 
 FF[(Pi^2*(2430 - (1720*I)*Pi + 537*Pi^2)*x)/1620 - 
    (Pi^2*(-135 + (294*I)*Pi + 329*Pi^2)*x^2)/360 + 
    (7*((7*I)*Pi^3 + 7*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) + ((2181*I)*Pi + 1323*Pi^2 + (84*I)*Pi^3 + 718*Pi^4 - 
      15180*Zeta[3] + (20160*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
    ((660030*I)*Pi - 663810*Pi^2 - (240030*I)*Pi^3 + 60865*Pi^4 + 
      (35469*I)*Pi^5 + 10530*Pi^6 + 2708580*Zeta[3] + (148680*I)*Pi*Zeta[3] + 
      1079820*Pi^2*Zeta[3] + (37800*I)*Pi^3*Zeta[3] - 4082400*Zeta[3]^2 - 
      14878080*Zeta[5])/(56700*x) + ((-2394*I)*Pi^5 - 1395*Pi^6 - 
      325010*Zeta[3] + (122010*I)*Pi*Zeta[3] - 1470*Pi^2*Zeta[3] + 
      680400*Zeta[3]^2 + 369180*Zeta[5])/(9450*x^2) + 
    (223020 - (149730*I)*Pi + 743470*Pi^2 + (97020*I)*Pi^3 - 174195*Pi^4 - 
      (35973*I)*Pi^5 - 4950*Pi^6 - 5436900*Zeta[3] + (1927800*I)*Pi*Zeta[3] - 
      1132740*Pi^2*Zeta[3] - (37800*I)*Pi^3*Zeta[3] + 1360800*Zeta[3]^2 + 
      14560560*Zeta[5])/113400] + FF[-874/45 - 14/(45*x^2) + 1664/(45*x)]*
   Li[3, 2, 1, x] + FF[439/15 + 4/(15*x^2) - 854/(15*x)]*Li[3, 2, 1 - x, 1] + 
  FF[282/5 + 2/(5*x^2) - 552/(5*x)]*Li[3, 2, x, 1] + 
  FF[6 + 36/x^2 - 36/x]*Li[3, 3, 1 - x, 1] + FF[9 + 54/x^2 - 54/x]*
   Li[4, 2, 1 - x, 1] + FF[-1/9 - 11/(16*x^2) + 49/(72*x)]*Log[1 - x]^6 + 
  FF[(-1/180*I)*(-271*I + 2*Pi) - 49/(180*(-1 + x)^2) - 26/(15*(-1 + x)) + 
     ((I/45)*Pi)/x - (I/90)*(-107*I + 30*Pi)*x + ((7*I)/180)*(7*I + 30*Pi)*
      x^2]*Log[x]^3 + FF[5/24 + 7/(24*(-1 + x)^2) + 1/(2*(-1 + x)) - x/12 + 
     (7*x^2)/24]*Log[x]^4 + Log[1 - x]^5*
   (FF[(-1/1200*I)*(-649*I + 200*Pi) - ((I/1800)*(-596*I + 2025*Pi))/x^2 + 
      ((I/600)*(-607*I + 650*Pi))/x] + FF[5/12 + 21/(8*x^2) - 31/(12*x)]*
     Log[x]) + FF[((137*I)/10)*Pi - (((2*I)/15)*Pi)/x^2 - (((141*I)/5)*Pi)/x]*
   PolyLog[2, x]^2 + Log[1 - x]^4*
   (FF[(2420 - (337*I)*Pi - 230*Pi^2)/720 + 7/(12*(-1 + x)^2) + 
      17/(18*(-1 + x)) + (790 - (1296*I)*Pi - 3915*Pi^2)/(2160*x^2) + 
      (-430 + (331*I)*Pi + 665*Pi^2)/(360*x) - (5*x)/36 + (7*x^2)/24] + 
    FF[(253 + (32*I)*Pi)/48 + ((I/36)*(-49*I + 162*Pi))/x^2 - 
       ((I/24)*(-223*I + 104*Pi))/x]*Log[x] + 
    FF[-1/12 - 3/(8*x^2) + 5/(12*x)]*PolyLog[2, x]) + 
  FF[1612/(135*(-1 + x)) + (4*(197 + (165*I)*Pi)*x)/135 - 
     ((7*I)/30)*(-7*I + 60*Pi)*x^2 + (4643 - (1743*I)*Pi + 3*Pi^2 - 
       19440*Zeta[3])/(135*x^2) + (7502 - (2352*I)*Pi - 897*Pi^2 + 
       (45*I)*Pi^3 - 3240*Zeta[3])/135 + (-6449 + (690*I)*Pi + 1272*Pi^2 - 
       (90*I)*Pi^3 + 19440*Zeta[3])/(135*x)]*PolyLog[3, 1 - x] + 
  Log[1 - x]^3*(FF[((309 - (110*I)*Pi)*x)/270 + ((7*I)/180)*(7*I + 30*Pi)*
       x^2 - (I/3240)*(-6422*I - 14196*Pi - (4497*I)*Pi^2 + 720*Pi^3 - 
        (2160*I)*Zeta[3]) - ((I/1620)*(-5641*I - 4572*Pi - (1386*I)*Pi^2 + 
         2835*Pi^3 - (4860*I)*Zeta[3]))/x^2 + 
      (12014 - (6420*I)*Pi + 5091*Pi^2 + (2610*I)*Pi^3 + 5400*Zeta[3])/
       (1620*x)] + FF[-11/30 - 1/(5*x^2) - 7/(15*x)]*Log[x]^2 + 
    FF[(107 - (12*I)*Pi)/36 - ((I/18)*(22*I + 27*Pi))/x^2 + 
       ((I/18)*(101*I + 30*Pi))/x]*PolyLog[2, x] + 
    Log[x]*(FF[(-6368 + (3744*I)*Pi + 225*Pi^2)/540 - 7/(3*(-1 + x)^2) - 
        98/(27*(-1 + x)) + (734 + (972*I)*Pi + 405*Pi^2)/(270*x^2) + 
        (-560 - (3492*I)*Pi - 495*Pi^2)/(270*x) + (7*x)/9 - (7*x^2)/6] + 
      FF[3/2 + 9/x^2 - 9/x]*PolyLog[2, x]) + FF[2/3 + 3/x^2 - 10/(3*x)]*
     PolyLog[3, 1 - x]) + 
  Log[x]^2*(FF[(9 + 28*Pi^2)/(24*(-1 + x)^2) + (828 - (139*I)*Pi + 540*Pi^2)/
       (270*(-1 + x)) + ((1251 - (1648*I)*Pi + 90*Pi^2)*x)/540 - 
      ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/120 + 
      (11475 - (1198*I)*Pi + 918*Pi^2 - 756*Zeta[3])/1080 - Zeta[3]/(5*x^2) + 
      ((95*I)*Pi - 3*Pi^2 + 18*Zeta[3])/(90*x)] + 
    FF[(5 + (14*I)*Pi)/30 + (((2*I)/15)*Pi)/x^2 - ((I/15)*(-5*I + 2*Pi))/x]*
     PolyLog[2, x] + FF[7/10 + 1/(5*x^2) - 1/(5*x)]*PolyLog[3, 1 - x]) + 
  FF[(5701 - (12084*I)*Pi + 189*Pi^2)/270 + (7*(7 - (30*I)*Pi))/
      (30*(-1 + x)^2) + (253 - (288*I)*Pi)/(27*(-1 + x)) + 
     ((-107*I)*Pi + 9*Pi^2)/(45*x^2) + (-1204 + (122*I)*Pi - 9*Pi^2)/(45*x) + 
     ((8*I)/135)*(103*I + 90*Pi)*x - ((7*I)/30)*(-7*I + 60*Pi)*x^2]*
   PolyLog[3, x] + FF[(-1490 + (1152*I)*Pi + 225*Pi^2)/90 - 14/(-1 + x)^2 - 
     208/(9*(-1 + x)) + (3*((38*I)*Pi + 15*Pi^2))/(5*x^2) + 
     (670 - (1116*I)*Pi - 495*Pi^2)/(45*x) - (44*x)/9 + 14*x^2]*
   PolyLog[4, 1 - x] + PolyLog[2, x]*
   (FF[(((-49*I)/30)*Pi)/(-1 + x)^2 + ((347*I)*Pi + 10*Pi^2)/(135*(-1 + x)) + 
      (2*Pi*(806*I + 25*Pi)*x)/135 + ((9303*I)*Pi - 5*Pi^2 + (24*I)*Pi^3 + 
        27*Pi^4 - 9408*Zeta[3] - (1620*I)*Pi*Zeta[3])/270 + 
      ((-2837*I)*Pi - 119*Pi^2 + (318*I)*Pi^3 - 81*Pi^4 + 9444*Zeta[3] + 
        (4860*I)*Pi*Zeta[3])/(135*x) + ((9286*I)*Pi - 321*Pi^2 - 
        (636*I)*Pi^3 + 162*Pi^4 + 12*Zeta[3] - (9720*I)*Pi*Zeta[3])/
       (270*x^2)] + FF[(439 + (90*I)*Pi)/15 + (((4*I)/15)*(-I + 135*Pi))/
        x^2 - (((2*I)/15)*(-427*I + 270*Pi))/x]*PolyLog[3, 1 - x] + 
    FF[-158/9 + 2/(9*x^2) + 328/(9*x)]*PolyLog[3, x] + 
    FF[-9 - 54/x^2 + 54/x]*PolyLog[4, 1 - x]) + 
  FF[(2*(805 + (468*I)*Pi))/45 - 4/(3*(-1 + x)) + ((I/45)*(1055*I + 36*Pi))/
      x^2 + (8*(130 - (207*I)*Pi))/(45*x) - (16*x)/3 + 14*x^2]*
   PolyLog[4, x] + FF[(2045 + (852*I)*Pi)/45 + 14/(-1 + x)^2 + 
     68/(3*(-1 + x)) + ((I/45)*(1055*I + 12*Pi))/x^2 + 
     (2*(535 - (816*I)*Pi))/(45*x) - (4*x)/3]*PolyLog[4, -(x/(1 - x))] + 
  Log[x]*(FF[((7*I)/6)*Pi^3*x^2 + (61995 - (195*I)*Pi - 37070*Pi^2 + 
        (10680*I)*Pi^3 + 7722*Pi^4 - 43200*Zeta[3])/8100 + 
      ((31610*I)*Pi - 1425*Pi^2 - (3360*I)*Pi^3 - 2502*Pi^4 - 32100*Zeta[3])/
       (1350*x) + (2181 + (7290*I)*Pi - 6256*Pi^2 + (120*I)*Pi^3 - 
        16560*Zeta[3])/(1620*(-1 + x)) + ((45*I)*Pi - 49*Pi^2 - 420*Zeta[3])/
       (60*(-1 + x)^2) + (x*(2181 + (2646*I)*Pi + 500*Pi^2 - (660*I)*Pi^3 + 
         2880*Zeta[3]))/1620 + (2*Pi^4 + 5275*Zeta[3])/(225*x^2)] + 
    FF[(-5701 + (534*I)*Pi - 126*Pi^2)/270 - 49/(30*(-1 + x)^2) - 
       ((I/27)*(-253*I + 12*Pi))/(-1 + x) + ((107*I)*Pi - 6*Pi^2)/(45*x^2) + 
       (2*(602 - (61*I)*Pi + 3*Pi^2))/(45*x) + (4*(206 - (15*I)*Pi)*x)/135 + 
       (49*x^2)/30]*PolyLog[2, x] + FF[-14/15 - 4/(15*x^2) + 4/(15*x)]*
     PolyLog[2, x]^2 + FF[-7/3 - 4/(9*(-1 + x)) - 211/(9*x^2) + 214/(9*x) + 
       (14*x)/9 - 7*x^2]*PolyLog[3, 1 - x] + 
    FF[(7*(10 - (3*I)*Pi))/15 + 7/(-1 + x)^2 + 12/(-1 + x) - 
       (((2*I)/5)*Pi)/x^2 + (((2*I)/15)*(-5*I + 3*Pi))/x + 2*x - 7*x^2]*
     PolyLog[3, x] + FF[-429/5 - 4/(5*x^2) + 834/(5*x)]*PolyLog[4, 1 - x] + 
    FF[56/15 + 16/(15*x^2) - 16/(15*x)]*PolyLog[4, x] + 
    FF[56/15 + 16/(15*x^2) - 16/(15*x)]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]^2*(FF[(7*Pi^2)/(6*(-1 + x)^2) + (50*Pi^2)/(27*(-1 + x)) + 
      ((369 + (1576*I)*Pi + 110*Pi^2)*x)/540 - 
      ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/120 + 
      (42978 + (8836*I)*Pi + 3300*Pi^2 - (4602*I)*Pi^3 - 813*Pi^4 - 
        11232*Zeta[3] - (4320*I)*Pi*Zeta[3])/2160 + 
      (23052 + (2430*I)*Pi - 4730*Pi^2 - (2616*I)*Pi^3 - 1701*Pi^4 - 
        4176*Zeta[3] - (9720*I)*Pi*Zeta[3])/(1080*x^2) + 
      (-35696 + (1952*I)*Pi + 4420*Pi^2 + (4926*I)*Pi^3 + 1947*Pi^4 + 
        14256*Zeta[3] + (10800*I)*Pi*Zeta[3])/(1080*x)] + 
    FF[(1 + (3*I)*Pi)/30 - 2/(9*(-1 + x)) - ((I/180)*(-841*I + 12*Pi))/x^2 + 
       (220 - (27*I)*Pi)/(45*x) + (5*x)/18 - (7*x^2)/4]*Log[x]^2 + 
    FF[7/36 + 1/(18*x^2) - 1/(18*x)]*Log[x]^3 + 
    FF[(-116 + (1665*I)*Pi - 15*Pi^2)/180 + 2/(9*(-1 + x)) + 
       (-107 + (330*I)*Pi - 135*Pi^2)/(90*x^2) + (4 - (105*I)*Pi + 7*Pi^2)/
        (6*x) + (2*x)/9]*PolyLog[2, x] + FF[3/4 + 9/(2*x^2) - 9/(2*x)]*
     PolyLog[2, x]^2 + FF[(29 + (12*I)*Pi)/6 + ((I/3)*(11*I + 27*Pi))/x^2 - 
       ((I/3)*(-17*I + 30*Pi))/x]*PolyLog[3, 1 - x] + 
    Log[x]*(FF[806/(135*(-1 + x)) + (11*(59 + (30*I)*Pi)*x)/270 - 
        ((7*I)/60)*(-7*I + 30*Pi)*x^2 + (8071 - 1293*Pi^2 - 4860*Zeta[3])/
         (270*x^2) + (3404 - (970*I)*Pi + 9*Pi^2 + (15*I)*Pi^3 - 270*Zeta[3])/
         90 + (-5984 + (390*I)*Pi + 144*Pi^2 - (45*I)*Pi^3 + 2430*Zeta[3])/
         (135*x)] + FF[(449 + (90*I)*Pi)/30 + (((2*I)/15)*(-I + 135*Pi))/
          x^2 - ((I/15)*(-437*I + 270*Pi))/x]*PolyLog[2, x] + 
      FF[3 + 18/x^2 - 18/x]*PolyLog[3, 1 - x]) + 
    FF[301/30 + 1/(5*x^2) - 283/(15*x)]*PolyLog[3, x] + 
    FF[-1 + 2/x]*PolyLog[4, 1 - x] + FF[-3 - 18/x^2 + 18/x]*PolyLog[4, x] + 
    FF[-3 - 18/x^2 + 18/x]*PolyLog[4, -(x/(1 - x))]) + 
  FF[527/30 - 188/(5*x^2) - 761/(15*x)]*PolyLog[5, 1 - x] + 
  Log[1 - x]*(FF[(7*(7 + (30*I)*Pi)*Pi^2*x^2)/180 - 
      (I/540)*x*(-727*I + 882*Pi - (692*I)*Pi^2 + 220*Pi^3 - 
        (960*I)*Zeta[3]) + (14*Zeta[3])/(-1 + x)^2 + 
      ((-1323*I)*Pi - 1612*Pi^2 + 18360*Zeta[3])/(810*(-1 + x)) + 
      (94290 - (345780*I)*Pi + 168160*Pi^2 + (27060*I)*Pi^3 - 30864*Pi^4 - 
        (2295*I)*Pi^5 + 213840*Zeta[3] + (210600*I)*Pi*Zeta[3] - 
        48600*Pi^2*Zeta[3])/(8100*x) + 
      ((I/8100)*(345780*Pi + (149270*I)*Pi^2 - 34860*Pi^3 - (11319*I)*Pi^4 + 
         2835*Pi^5 + (85320*I)*Zeta[3] - 59400*Pi*Zeta[3] - 
         (48600*I)*Pi^2*Zeta[3]))/x^2 + (-48460 + (100010*I)*Pi - 
        78200*Pi^2 + (14020*I)*Pi^3 + 10906*Pi^4 + (135*I)*Pi^5 + 
        120600*Zeta[3] - (48600*I)*Pi*Zeta[3] + 5400*Pi^2*Zeta[3])/5400] + 
    FF[(4 + (7*I)*Pi)/90 + ((I/45)*Pi)/x^2 - ((I/45)*(-4*I + Pi))/x + x/3 - 
       (7*x^2)/6]*Log[x]^3 + 
    FF[(439 + (45*I)*Pi)/30 + ((I/15)*(-2*I + 135*Pi))/x^2 - 
       ((I/15)*(-427*I + 135*Pi))/x]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(-1287 + (98*I)*Pi - 42*Pi^2)/180 + ((107*I)*Pi - 6*Pi^2)/
         (90*x^2) + (1299 - (122*I)*Pi + 6*Pi^2)/(90*x) + 
        ((107 + (30*I)*Pi)*x)/30 + (7*(7 - (30*I)*Pi)*x^2)/60] + 
      FF[-7/15 - 2/(15*x^2) + 2/(15*x)]*PolyLog[2, x]) + 
    FF[(-679 + (372*I)*Pi - 45*Pi^2)/45 + 4/(9*(-1 + x)) - 
       (2*(-79 + (58*I)*Pi + 45*Pi^2))/(15*x^2) + 
       (2*(-140 - (82*I)*Pi + 45*Pi^2))/(15*x) + (10*x)/3 - 7*x^2]*
     PolyLog[3, 1 - x] + PolyLog[2, x]*
     (FF[1612/(135*(-1 + x)) + (788*x)/135 - (49*x^2)/30 + 
        (15004 + (96*I)*Pi - 1887*Pi^2 - (225*I)*Pi^3 - 1620*Zeta[3])/270 - 
        ((I/135)*(4643*I - (666*I)*Pi^2 + 810*Pi^3 - (4860*I)*Zeta[3]))/x^2 + 
        (-6449 - (96*I)*Pi + 2031*Pi^2 + (765*I)*Pi^3 + 4860*Zeta[3])/
         (135*x)] + FF[6 + 36/x^2 - 36/x]*PolyLog[3, 1 - x]) + 
    FF[((8*I)/45)*(278*I + 105*Pi) - 14/(-1 + x)^2 - 68/(3*(-1 + x)) - 
       107/(45*x^2) + (4*(23 - (420*I)*Pi))/(45*x) + (10*x)/3 - 7*x^2]*
     PolyLog[3, x] + FF[(2*(27 - (5*I)*Pi))/5 + 114/(5*x^2) + 
       (((4*I)/5)*(26*I + 5*Pi))/x]*PolyLog[4, 1 - x] + 
    Log[x]*(FF[(-441 + 20*Pi^2)/(270*(-1 + x)) - 
        ((405 - (824*I)*Pi + 80*Pi^2)*x)/135 + 
        ((-45 + (98*I)*Pi + 140*Pi^2)*x^2)/60 + 
        (3161 - (1622*I)*Pi - 1311*Pi^2 + (336*I)*Pi^3 - 81*Pi^4 - 
          15426*Zeta[3])/(135*x) + ((3428*I)*Pi + 367*Pi^2 - (336*I)*Pi^3 + 
          81*Pi^4 + 126*Zeta[3])/(135*x^2) + (-5744 + (1559*I)*Pi + 
          917*Pi^2 - (192*I)*Pi^3 + 27*Pi^4 + 16182*Zeta[3])/270] + 
      FF[(2*(37 - (6*I)*Pi))/45 - 4/(9*(-1 + x)) - ((I/45)*(107*I + 12*Pi))/
          x^2 - (((4*I)/45)*(-23*I + 12*Pi))/x - (4*x)/9]*PolyLog[2, x] + 
      FF[418/15 - 2/(15*x^2) - 848/(15*x)]*PolyLog[3, 1 - x] + 
      FF[-7/5 - 2/(5*x^2) + 2/(5*x)]*PolyLog[3, x] + 
      FF[-9 - 54/x^2 + 54/x]*PolyLog[4, 1 - x]) + 
    FF[((-2*I)/15)*(-704*I + 45*Pi) - (((4*I)/15)*(-2*I + 135*Pi))/x^2 + 
       (((4*I)/15)*(-692*I + 135*Pi))/x]*PolyLog[4, x] + 
    FF[(2*(38 - (15*I)*Pi))/5 - (((4*I)/5)*(-I + 45*Pi))/x^2 + 
       (((4*I)/5)*(44*I + 45*Pi))/x]*PolyLog[4, -(x/(1 - x))] + 
    FF[0]*PolyLog[5, 1 - x]) + FF[3929/45 - 56/(45*x^2) - 8194/(45*x)]*
   PolyLog[5, x] + FF[1601/15 - 14/(15*x^2) - 3286/(15*x)]*
   PolyLog[5, -(x/(1 - x))] + FF[30 + 135/x^2 - 150/x]*PolyLog[6, 1 - x]}


==> anc/f_+--+_1_HPLs.m <==
{FF[I*(I + Pi) + ((2*I)*Pi)/(-1 + x)] + 
  FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*(I + Pi))/(-1 + x)]*G[0, x] + 
  FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*G[0, 0, x] + 
  eps*(FF[((I/3)*Pi)/x - (2*Pi^2*x)/3 + (Pi^2*x^2)/6 + 
      ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
      (I/6)*(20*I + 12*Pi + Pi^3 + (6*I)*Zeta[3]) + 
      ((I/3)*(17*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/(-1 + x)] + 
    FF[(22 - (6*I)*Pi + 3*Pi^2)/6 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       (17 - (11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) - x/3]*G[0, x] + 
    FF[(I/3)*(2*I + 3*Pi) + ((I/3)*Pi)/x^2 - ((I/3)*(I + 4*Pi))/x + x/3]*
     G[1, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/3)*(17*I + 6*Pi))/(-1 + x) - (4*x)/3 + x^2/3]*G[0, 0, x] + 
    FF[-1 + (4*x)/3 - x^2/3]*G[0, 1, x] + 
    FF[(-I)*(-I + Pi) - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) + 
       (4*x)/3 - x^2/3]*G[1, 0, x] + 
    FF[2 + 1/(3*x^2) - 4/(3*x) - (4*x)/3 + x^2/3]*G[1, 1, x] + 
    FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*G[0, 0, 0, x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*G[1, 0, 0, x]) + 
  eps^2*(FF[(-2960 + (1440*I)*Pi + 30*Pi^2 - (30*I)*Pi^3 - 27*Pi^4)/360 + 
      ((16*I)*Pi - 3*Pi^2)/(18*x) + ((2360*I)*Pi - 510*Pi^2 + (20*I)*Pi^3 - 
        27*Pi^4 - 660*Zeta[3])/(180*(-1 + x)) + 
      ((110*I)*Pi^3 - 27*Pi^4 - 660*Zeta[3])/(180*(-1 + x)^2) + 
      (x^2*(5*Pi^2 + 6*Zeta[3]))/18 - (x*(23*Pi^2 + 24*Zeta[3]))/18] + 
    FF[(2*(-4 + 3*Pi^2)*x)/9 - (Pi^2*x^2)/6 + 
       (328 - (72*I)*Pi - 3*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/36 + 
       (236 - (134*I)*Pi + 30*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x)) + 
       ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x)^2)]*
     G[0, x] + FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + (8 - (23*I)*Pi + 6*Pi^2)/
        (9*x) + (2*(4 + 3*Pi^2)*x)/9 - (Pi^2*x^2)/6 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + 
       (I/18)*(32*I + 36*Pi + (18*I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3])]*
     G[1, x] + FF[(-44 + (12*I)*Pi - 5*Pi^2)/12 + 
       (-134 + (66*I)*Pi - 15*Pi^2)/(18*(-1 + x)^2) + 
       (-236 + (66*I)*Pi - 15*Pi^2)/(18*(-1 + x)) - (20*x)/9 + (5*x^2)/9]*
     G[0, 0, x] + FF[I*(2*I + Pi) + ((I/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x + 
       (23*x)/9 - (5*x^2)/9]*G[0, 1, x] + 
    FF[(-4 - (2*I)*Pi + Pi^2)/2 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     G[1, 0, x] + FF[(14 - (3*I)*Pi)/3 - ((I/9)*(5*I + 3*Pi))/x^2 + 
       (((2*I)/9)*(13*I + 6*Pi))/x - (26*x)/9 + (5*x^2)/9]*G[1, 1, x] + 
    FF[1 - I*Pi + (2*(11 - (3*I)*Pi))/(3*(-1 + x)^2) + 
       (2*(14 - (3*I)*Pi))/(3*(-1 + x)) + (8*x)/3 - (2*x^2)/3]*
     G[0, 0, 0, x] + FF[1 - (4*x)/3 + x^2/3]*G[0, 0, 1, x] + 
    FF[1 + I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[0, 1, 0, x] + FF[1 + 1/(3*x^2) - 4/(3*x)]*G[0, 1, 1, x] + 
    FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/3)*(11*I + 6*Pi))/(-1 + x)]*G[1, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[1, 0, 1, x] + 
    FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[1, 1, 0, x] + FF[-4 - 2/(3*x^2) + 8/(3*x) + (8*x)/3 - 
       (2*x^2)/3]*G[1, 1, 1, x] + FF[-3 - 6/(-1 + x)^2 - 6/(-1 + x)]*
     G[0, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*G[0, 1, 0, 0, x] + 
    FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*G[1, 0, 0, 0, x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*G[1, 1, 0, 0, x]) + 
  eps^3*(FF[((-1/108*I)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3))/x + 
      (x*(-680*Pi^2 + 3*Pi^4 - 690*Zeta[3]))/270 - 
      (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
      ((1340*I)*Pi^3 - 297*Pi^4 - (48*I)*Pi^5 - 8040*Zeta[3] + 
        180*Pi^2*Zeta[3] - 2160*Zeta[5])/(1080*(-1 + x)^2) + 
      ((30320*I)*Pi - 7080*Pi^2 - (190*I)*Pi^3 - 117*Pi^4 - (48*I)*Pi^5 - 
        8040*Zeta[3] - (5040*I)*Pi*Zeta[3] + 180*Pi^2*Zeta[3] - 2160*Zeta[5])/
       (1080*(-1 + x)) + (-9800 + (4320*I)*Pi + 150*Pi^2 - (90*I)*Pi^3 - 
        (12*I)*Pi^5 + 1260*Zeta[3] - (1260*I)*Pi*Zeta[3] + 45*Pi^2*Zeta[3] - 
        540*Zeta[5])/540] + FF[-1/18*(x^2*(5*Pi^2 + 6*Zeta[3])) + 
       (x*(-208 + 141*Pi^2 + 144*Zeta[3]))/108 + 
       (21680 - (4320*I)*Pi - 330*Pi^2 + (90*I)*Pi^3 - 9*Pi^4 - 
         2520*Zeta[3] + (2520*I)*Pi*Zeta[3])/1080 + 
       (15160 - (8080*I)*Pi + 1755*Pi^2 + (165*I)*Pi^3 - 9*Pi^4 - 
         540*Zeta[3] + (2520*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
       ((-8080*I)*Pi + 2010*Pi^2 + (165*I)*Pi^3 - 9*Pi^4 + 1980*Zeta[3] + 
         (2520*I)*Pi*Zeta[3])/(540*(-1 + x)^2)]*G[0, x] + 
    FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/108)*(-208*I - 544*Pi - (135*I)*Pi^2 + 36*Pi^3))/x + 
       (-4160 + (4320*I)*Pi - 2100*Pi^2 - (90*I)*Pi^3 - 81*Pi^4 - 
         2160*Zeta[3])/1080 + ((110*I)*Pi^3 - 27*Pi^4 - 660*Zeta[3])/
        (180*(-1 + x)^2) + ((110*I)*Pi^3 - 27*Pi^4 - 660*Zeta[3])/
        (180*(-1 + x)) - (x^2*(5*Pi^2 + 6*Zeta[3]))/18 + 
       (x*(208 + 135*Pi^2 + 144*Zeta[3]))/108]*G[1, x] + 
    FF[-1/27*((112 + 15*Pi^2)*x) + ((112 + 15*Pi^2)*x^2)/108 + 
       (-328 + (72*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 + 48*Zeta[3])/36 + 
       (-1616 + (804*I)*Pi - 165*Pi^2 - (18*I)*Pi^3 + 288*Zeta[3])/
        (108*(-1 + x)^2) + (-3032 + (804*I)*Pi - 147*Pi^2 - (18*I)*Pi^3 + 
         288*Zeta[3])/(108*(-1 + x))]*G[0, 0, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + ((-23*I)*Pi + 6*Pi^2)/(9*x) - 
       ((-136 + 21*Pi^2)*x)/27 + (7*(-16 + 3*Pi^2)*x^2)/108 + 
       ((-I)*Pi^3 + 6*Zeta[3])/(3*(-1 + x)^2) + ((-I)*Pi^3 + 6*Zeta[3])/
        (3*(-1 + x)) + (-48 + (24*I)*Pi + Pi^2 - (2*I)*Pi^3 + 12*Zeta[3])/12]*
     G[0, 1, x] + FF[-1/27*((-136 + 21*Pi^2)*x) + (7*(-16 + 3*Pi^2)*x^2)/
        108 + (-48 - (24*I)*Pi + 13*Pi^2 + I*Pi^3 + 12*Zeta[3])/12 + 
       ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x)^2) + 
       ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x))]*
     G[1, 0, x] + FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + 
       (-160 + (69*I)*Pi - 15*Pi^2)/(27*x) - (5*(32 + 3*Pi^2)*x)/27 + 
       ((112 + 15*Pi^2)*x^2)/108 + (176 - (36*I)*Pi + 15*Pi^2 + (3*I)*Pi^3 - 
         18*Zeta[3])/18 + ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)]*G[1, 1, x] + 
    FF[(11 - (3*I)*Pi + Pi^2)/3 + (134 - (33*I)*Pi + 6*Pi^2)/(9*(-1 + x)^2) + 
       (185 - (33*I)*Pi + 6*Pi^2)/(9*(-1 + x)) + (43*x)/9 - (10*x^2)/9]*
     G[0, 0, 0, x] + FF[2 + I*Pi + ((I/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x - 
       (23*x)/9 + (5*x^2)/9]*G[0, 0, 1, x] + 
    FF[(4 + (2*I)*Pi - Pi^2)/2 + ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)) - (23*x)/9 + (5*x^2)/9]*
     G[0, 1, 0, x] + FF[2 - I*Pi - ((I/9)*(5*I + 3*Pi))/x^2 + 
       ((I/9)*(23*I + 12*Pi))/x]*G[0, 1, 1, x] + 
    FF[(-24 + (12*I)*Pi - 5*Pi^2)/12 + (-134 + (66*I)*Pi - 15*Pi^2)/
        (18*(-1 + x)^2) + (-134 + (66*I)*Pi - 15*Pi^2)/(18*(-1 + x))]*
     G[1, 0, 0, x] + FF[2 - I*Pi - ((I/3)*Pi)/x^2 + (((4*I)/3)*Pi)/x - 
       (23*x)/9 + (5*x^2)/9]*G[1, 0, 1, x] + 
    FF[(4 - (2*I)*Pi + Pi^2)/2 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) - (23*x)/9 + (5*x^2)/9]*
     G[1, 1, 0, x] + FF[(I/3)*(26*I + 3*Pi) + ((I/9)*(10*I + 3*Pi))/x^2 - 
       ((I/9)*(49*I + 12*Pi))/x + (49*x)/9 - (10*x^2)/9]*G[1, 1, 1, x] + 
    FF[I*(I + Pi) + (I*(11*I + 2*Pi))/(-1 + x)^2 + (I*(13*I + 2*Pi))/
        (-1 + x) - 4*x + x^2]*G[0, 0, 0, 0, x] + FF[-1 + (4*x)/3 - x^2/3]*
     G[0, 0, 0, 1, x] + FF[(-I)*(-I + Pi) - ((2*I)*Pi)/(-1 + x)^2 - 
       ((2*I)*Pi)/(-1 + x) + (4*x)/3 - x^2/3]*G[0, 0, 1, 0, x] + 
    FF[1 + 1/(3*x^2) - 4/(3*x)]*G[0, 0, 1, 1, x] + 
    FF[1 - I*Pi + (11 - (6*I)*Pi)/(3*(-1 + x)^2) + (11 - (6*I)*Pi)/
        (3*(-1 + x))]*G[0, 1, 0, 0, x] + FF[-1 + (4*x)/3 - x^2/3]*
     G[0, 1, 0, 1, x] + FF[I*(I + Pi) + ((2*I)*Pi)/(-1 + x)^2 + 
       ((2*I)*Pi)/(-1 + x) + (4*x)/3 - x^2/3]*G[0, 1, 1, 0, x] + 
    FF[-1 - 2/(3*x^2) + 8/(3*x) - (4*x)/3 + x^2/3]*G[0, 1, 1, 1, x] + 
    FF[3 - I*Pi - (((2*I)/3)*(11*I + 3*Pi))/(-1 + x)^2 + 
       (2*(11 - (3*I)*Pi))/(3*(-1 + x)) - (4*x)/3 + x^2/3]*G[1, 0, 0, 0, x] + 
    FF[-1 + (4*x)/3 - x^2/3]*G[1, 0, 0, 1, x] + 
    FF[I*(I + Pi) + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) + (4*x)/3 - 
       x^2/3]*G[1, 0, 1, 0, x] + FF[-1 - 1/(3*x^2) + 4/(3*x)]*
     G[1, 0, 1, 1, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/3)*(11*I + 6*Pi))/(-1 + x)]*G[1, 1, 0, 0, x] + 
    FF[-1 + (4*x)/3 - x^2/3]*G[1, 1, 0, 1, x] + 
    FF[(-I)*(-I + Pi) - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) + 
       (4*x)/3 - x^2/3]*G[1, 1, 1, 0, x] + FF[6 + x^(-2) - 4/x - 4*x + x^2]*
     G[1, 1, 1, 1, x] + FF[4 + 8/(-1 + x)^2 + 8/(-1 + x)]*
     G[0, 0, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[0, 0, 1, 0, 0, x] + FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*
     G[0, 1, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[0, 1, 1, 0, 0, x] + FF[-3 - 6/(-1 + x)^2 - 6/(-1 + x)]*
     G[1, 0, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[1, 0, 1, 0, 0, x] + FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*
     G[1, 1, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[1, 1, 1, 0, 0, x]) + 
  eps^4*(FF[((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 - 
        (252*I)*Pi*Zeta[3])/(324*x) + (-3456320 + (1451520*I)*Pi + 
        62160*Pi^2 - (30240*I)*Pi^3 + 2961*Pi^4 - (2961*I)*Pi^5 + 405*Pi^6 + 
        705600*Zeta[3] - (423360*I)*Pi*Zeta[3] - (35280*I)*Pi^3*Zeta[3] + 
        211680*Zeta[3]^2)/90720 + ((113120*I)*Pi^3 - 25326*Pi^4 - 
        (3696*I)*Pi^5 + 405*Pi^6 - 678720*Zeta[3] + 13860*Pi^2*Zeta[3] - 
        (35280*I)*Pi^3*Zeta[3] + 211680*Zeta[3]^2 - 166320*Zeta[5])/
       (45360*(-1 + x)^2) + ((2633120*I)*Pi - 636720*Pi^2 - (35560*I)*Pi^3 - 
        3906*Pi^4 - (4641*I)*Pi^5 + 405*Pi^6 - 678720*Zeta[3] - 
        (599760*I)*Pi*Zeta[3] + 119700*Pi^2*Zeta[3] - 
        (35280*I)*Pi^3*Zeta[3] + 211680*Zeta[3]^2 - 166320*Zeta[5])/
       (45360*(-1 + x)) + (x*(-16240*Pi^2 + 69*Pi^4 - 16320*Zeta[3] + 
         5400*Pi^2*Zeta[3] - 4320*Zeta[5]))/3240 - 
      (x^2*(-656*Pi^2 + 3*Pi^4 - 672*Zeta[3] + 270*Pi^2*Zeta[3] - 
         216*Zeta[5]))/648] + 
    FF[-1/810*(x*(3200 - 2100*Pi^2 + 9*Pi^4 - 2700*Zeta[3])) + 
       (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       (544960 - (103680*I)*Pi - 9840*Pi^2 + (2160*I)*Pi^3 - 423*Pi^4 + 
         (423*I)*Pi^5 - 110880*Zeta[3] + (30240*I)*Pi*Zeta[3] - 
         16200*Pi^2*Zeta[3] + 12960*Zeta[5])/12960 + 
       (376160 - (194240*I)*Pi + 41400*Pi^2 + (4020*I)*Pi^3 - 621*Pi^4 + 
         (423*I)*Pi^5 - 37440*Zeta[3] + (55440*I)*Pi*Zeta[3] - 
         16200*Pi^2*Zeta[3] + 12960*Zeta[5])/(6480*(-1 + x)) + 
       ((-194240*I)*Pi + 48480*Pi^2 + (4020*I)*Pi^3 - 198*Pi^4 + 
         (423*I)*Pi^5 + 48240*Zeta[3] + (55440*I)*Pi*Zeta[3] - 
         16200*Pi^2*Zeta[3] + 12960*Zeta[5])/(6480*(-1 + x)^2)]*G[0, x] + 
    FF[-1/810*(x*(-3200 - 1980*Pi^2 + 9*Pi^4 - 1440*Zeta[3])) + 
       (x^2*(-560*Pi^2 + 3*Pi^4 - 600*Zeta[3]))/1080 + 
       ((656*I)*Pi - 168*Pi^2 - (45*I)*Pi^3 + 9*Pi^4 - (252*I)*Pi*Zeta[3])/
        (324*x^2) + (1280 - (3248*I)*Pi + 792*Pi^2 + (207*I)*Pi^3 - 36*Pi^4 - 
         252*Zeta[3] + (1008*I)*Pi*Zeta[3])/(324*x) + 
       ((1340*I)*Pi^3 - 297*Pi^4 - (48*I)*Pi^5 - 8040*Zeta[3] + 
         180*Pi^2*Zeta[3] - 2160*Zeta[5])/(1080*(-1 + x)^2) + 
       ((1340*I)*Pi^3 - 297*Pi^4 - (48*I)*Pi^5 - 8040*Zeta[3] + 
         180*Pi^2*Zeta[3] - 2160*Zeta[5])/(1080*(-1 + x)) + 
       (-12800 + (12960*I)*Pi - 6240*Pi^2 - (270*I)*Pi^3 + 27*Pi^4 - 
         (36*I)*Pi^5 - 3960*Zeta[3] - (3780*I)*Pi*Zeta[3] + 
         135*Pi^2*Zeta[3] - 1620*Zeta[5])/1620]*G[1, x] + 
    FF[-1/162*(x*(1312 + 177*Pi^2 - 288*Zeta[3])) + 
       (x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 + 
       (-86720 + (17280*I)*Pi + 1320*Pi^2 - (360*I)*Pi^3 + 177*Pi^4 + 
         10080*Zeta[3] - (10080*I)*Pi*Zeta[3])/4320 + 
       (-194240 + (96960*I)*Pi - 20100*Pi^2 - (1980*I)*Pi^3 + 531*Pi^4 + 
         31680*Zeta[3] - (30240*I)*Pi*Zeta[3])/(6480*(-1 + x)^2) + 
       (-376160 + (96960*I)*Pi - 17040*Pi^2 - (1980*I)*Pi^3 + 531*Pi^4 + 
         61920*Zeta[3] - (30240*I)*Pi*Zeta[3])/(6480*(-1 + x))]*G[0, 0, x] + 
    FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 + 
       ((I/54)*(-272*Pi - (69*I)*Pi^2 + 18*Pi^3))/x + 
       (x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/324 + 
       (-960 + (480*I)*Pi + 20*Pi^2 - (50*I)*Pi^3 + 9*Pi^4 + 520*Zeta[3])/
        120 + ((-110*I)*Pi^3 + 27*Pi^4 + 660*Zeta[3])/(180*(-1 + x)^2) + 
       ((-110*I)*Pi^3 + 27*Pi^4 + 660*Zeta[3])/(180*(-1 + x)) - 
       (x*(-3248 + 483*Pi^2 + 1440*Zeta[3]))/324]*G[0, 1, x] + 
    FF[(x^2*(-656 + 105*Pi^2 + 360*Zeta[3]))/324 - 
       (x*(-3248 + 483*Pi^2 + 1440*Zeta[3]))/324 + 
       (-960 - (480*I)*Pi + 260*Pi^2 + (10*I)*Pi^3 - Pi^4 + 520*Zeta[3] + 
         (280*I)*Pi*Zeta[3])/120 + ((-8080*I)*Pi + 2010*Pi^2 + (165*I)*Pi^3 - 
         9*Pi^4 + 1980*Zeta[3] + (2520*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
       ((-8080*I)*Pi + 2010*Pi^2 + (165*I)*Pi^3 - 9*Pi^4 + 1980*Zeta[3] + 
         (2520*I)*Pi*Zeta[3])/(540*(-1 + x))]*G[1, 0, x] + 
    FF[(21440 - (4320*I)*Pi + 1740*Pi^2 + (450*I)*Pi^3 - 81*Pi^4 - 
         5040*Zeta[3])/1080 + ((110*I)*Pi^3 - 27*Pi^4 - 660*Zeta[3])/
        (180*(-1 + x)^2) + ((110*I)*Pi^3 - 27*Pi^4 - 660*Zeta[3])/
        (180*(-1 + x)) + (x^2*(656 + 75*Pi^2 - 144*Zeta[3]))/324 - 
       (4*x*(242 + 21*Pi^2 - 36*Zeta[3]))/81 + 
       ((I/324)*(-656*I - 336*Pi - (75*I)*Pi^2 + 27*Pi^3 + (252*I)*Zeta[3]))/
        x^2 + (-968 + (408*I)*Pi - 84*Pi^2 - (27*I)*Pi^3 + 252*Zeta[3])/
        (81*x)]*G[1, 1, x] + 
    FF[(4*(62 + 3*Pi^2)*x)/27 - ((56 + 3*Pi^2)*x^2)/27 + 
       (2324 - (402*I)*Pi + 57*Pi^2 + (9*I)*Pi^3 - 396*Zeta[3])/
        (54*(-1 + x)) + (1616 - (402*I)*Pi + 66*Pi^2 + (9*I)*Pi^3 - 
         396*Zeta[3])/(54*(-1 + x)^2) + (328 - (72*I)*Pi - 3*Pi^2 + 
         (3*I)*Pi^3 - 132*Zeta[3])/36]*G[0, 0, 0, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + ((-23*I)*Pi + 6*Pi^2)/(9*x) + 
       ((-136 + 21*Pi^2)*x)/27 - (7*(-16 + 3*Pi^2)*x^2)/108 + 
       (48 + (24*I)*Pi - 13*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3])/12 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)]*G[0, 0, 1, x] + 
    FF[((-136 + 21*Pi^2)*x)/27 - (7*(-16 + 3*Pi^2)*x^2)/108 + 
       (48 + (24*I)*Pi - 13*Pi^2 - I*Pi^3 - 12*Zeta[3])/12 - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 - ((I/18)*(-134*Pi - (33*I)*Pi^2 + 3*Pi^3 - 
          (36*I)*Zeta[3]))/(-1 + x)]*G[0, 1, 0, x] + 
    FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + (-136 + (69*I)*Pi - 15*Pi^2)/
        (27*x) + (2*Pi^2*x)/3 - (Pi^2*x^2)/6 + ((-I)*Pi^3 + 6*Zeta[3])/
        (3*(-1 + x)^2) + ((-I)*Pi^3 + 6*Zeta[3])/(3*(-1 + x)) + 
       (48 - (24*I)*Pi - Pi^2 - (2*I)*Pi^3 + 12*Zeta[3])/12]*G[0, 1, 1, x] + 
    FF[(2*Pi^2*x)/3 - (Pi^2*x^2)/6 + (-48 + (24*I)*Pi - 11*Pi^2 - I*Pi^3 + 
         16*Zeta[3])/12 + (-1616 + (804*I)*Pi - 165*Pi^2 - (18*I)*Pi^3 + 
         288*Zeta[3])/(108*(-1 + x)^2) + (-1616 + (804*I)*Pi - 165*Pi^2 - 
         (18*I)*Pi^3 + 288*Zeta[3])/(108*(-1 + x))]*G[1, 0, 0, x] + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*x^2) + ((23*I)*Pi - 6*Pi^2)/(9*x) + 
       ((-136 + 21*Pi^2)*x)/27 - (7*(-16 + 3*Pi^2)*x^2)/108 + 
       ((-I)*Pi^3 + 6*Zeta[3])/(3*(-1 + x)^2) + ((-I)*Pi^3 + 6*Zeta[3])/
        (3*(-1 + x)) + (48 - (24*I)*Pi - Pi^2 - (2*I)*Pi^3 + 12*Zeta[3])/12]*
     G[1, 0, 1, x] + FF[((-136 + 21*Pi^2)*x)/27 - (7*(-16 + 3*Pi^2)*x^2)/
        108 + (48 - (24*I)*Pi - Pi^2 + I*Pi^3 + 12*Zeta[3])/12 + 
       ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x)^2) + 
       ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(18*(-1 + x))]*
     G[1, 1, 0, x] + FF[(-56 + (15*I)*Pi - 3*Pi^2)/(27*x^2) + 
       (296 - (69*I)*Pi + 12*Pi^2)/(27*x) + (4*(74 + 3*Pi^2)*x)/27 - 
       ((56 + 3*Pi^2)*x^2)/27 + ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + 
       (I/18)*(320*I + 36*Pi + (12*I)*Pi^2 + 3*Pi^3 + (18*I)*Zeta[3])]*
     G[1, 1, 1, x] + FF[(-44 + (12*I)*Pi - 3*Pi^2)/12 + 
       (-134 + (22*I)*Pi - 3*Pi^2)/(6*(-1 + x)^2) + 
       (-168 + (22*I)*Pi - 3*Pi^2)/(6*(-1 + x)) - (22*x)/3 + (5*x^2)/3]*
     G[0, 0, 0, 0, x] + FF[I*(2*I + Pi) + ((I/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x + 
       (23*x)/9 - (5*x^2)/9]*G[0, 0, 0, 1, x] + 
    FF[(-4 - (2*I)*Pi + Pi^2)/2 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     G[0, 0, 1, 0, x] + FF[2 - I*Pi - ((I/9)*(5*I + 3*Pi))/x^2 + 
       ((I/9)*(23*I + 12*Pi))/x]*G[0, 0, 1, 1, x] + 
    FF[(24 - (12*I)*Pi + 5*Pi^2)/12 + (134 - (66*I)*Pi + 15*Pi^2)/
        (18*(-1 + x)^2) + (134 - (66*I)*Pi + 15*Pi^2)/(18*(-1 + x))]*
     G[0, 1, 0, 0, x] + FF[(-I)*(-2*I + Pi) - ((I/3)*Pi)/x^2 + 
       (((4*I)/3)*Pi)/x + (23*x)/9 - (5*x^2)/9]*G[0, 1, 0, 1, x] + 
    FF[(-4 + (2*I)*Pi - Pi^2)/2 + ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     G[0, 1, 1, 0, x] + FF[I*(2*I + Pi) + ((I/9)*(10*I + 3*Pi))/x^2 - 
       (((2*I)/9)*(23*I + 6*Pi))/x - (23*x)/9 + (5*x^2)/9]*G[0, 1, 1, 1, x] + 
    FF[(18 - (3*I)*Pi + Pi^2)/3 + (134 - (33*I)*Pi + 6*Pi^2)/(9*(-1 + x)^2) + 
       (134 - (33*I)*Pi + 6*Pi^2)/(9*(-1 + x)) - (23*x)/9 + (5*x^2)/9]*
     G[1, 0, 0, 0, x] + FF[(-I)*(-2*I + Pi) - ((I/3)*Pi)/x^2 + 
       (((4*I)/3)*Pi)/x + (23*x)/9 - (5*x^2)/9]*G[1, 0, 0, 1, x] + 
    FF[(-4 + (2*I)*Pi - Pi^2)/2 + ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     G[1, 0, 1, 0, x] + FF[I*(2*I + Pi) + ((I/9)*(5*I + 3*Pi))/x^2 - 
       ((I/9)*(23*I + 12*Pi))/x]*G[1, 0, 1, 1, x] + 
    FF[(-24 + (12*I)*Pi - 5*Pi^2)/12 + (-134 + (66*I)*Pi - 15*Pi^2)/
        (18*(-1 + x)^2) + (-134 + (66*I)*Pi - 15*Pi^2)/(18*(-1 + x))]*
     G[1, 1, 0, 0, x] + FF[I*(2*I + Pi) + ((I/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x + 
       (23*x)/9 - (5*x^2)/9]*G[1, 1, 0, 1, x] + 
    FF[(-4 - (2*I)*Pi + Pi^2)/2 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     G[1, 1, 1, 0, x] + FF[(38 - (3*I)*Pi)/3 - ((I/3)*(5*I + Pi))/x^2 + 
       (((4*I)/3)*(6*I + Pi))/x - 8*x + (5*x^2)/3]*G[1, 1, 1, 1, x] + 
    FF[1 - I*Pi + (2*(22 - (3*I)*Pi))/(3*(-1 + x)^2) + 
       (2*(25 - (3*I)*Pi))/(3*(-1 + x)) + (16*x)/3 - (4*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[1 - (4*x)/3 + x^2/3]*G[0, 0, 0, 0, 1, x] + 
    FF[1 + I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[0, 0, 0, 1, 0, x] + FF[1 + 1/(3*x^2) - 4/(3*x)]*
     G[0, 0, 0, 1, 1, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/3)*(11*I + 6*Pi))/(-1 + x)]*G[0, 0, 1, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[0, 0, 1, 0, 1, x] + 
    FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[0, 0, 1, 1, 0, x] + 
    FF[-3 - 2/(3*x^2) + 8/(3*x) + (4*x)/3 - x^2/3]*G[0, 0, 1, 1, 1, x] + 
    FF[I*(3*I + Pi) + (((2*I)/3)*(11*I + 3*Pi))/(-1 + x)^2 + 
       (((2*I)/3)*(11*I + 3*Pi))/(-1 + x) + (4*x)/3 - x^2/3]*
     G[0, 1, 0, 0, 0, x] + FF[1 - (4*x)/3 + x^2/3]*G[0, 1, 0, 0, 1, x] + 
    FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[0, 1, 0, 1, 0, x] + FF[-1 - 1/(3*x^2) + 4/(3*x)]*
     G[0, 1, 0, 1, 1, x] + FF[1 - I*Pi + (11 - (6*I)*Pi)/(3*(-1 + x)^2) + 
       (11 - (6*I)*Pi)/(3*(-1 + x))]*G[0, 1, 1, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[0, 1, 1, 0, 1, x] + 
    FF[1 + I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[0, 1, 1, 1, 0, x] + 
    FF[1 + x^(-2) - 4/x + (8*x)/3 - (2*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[I*(5*I + Pi) + (I*(11*I + 2*Pi))/(-1 + x)^2 + (I*(11*I + 2*Pi))/
        (-1 + x) + (8*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[1, 0, 0, 0, 1, x] + 
    FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[1, 0, 0, 1, 0, x] + FF[-1 - 1/(3*x^2) + 4/(3*x)]*
     G[1, 0, 0, 1, 1, x] + FF[1 - I*Pi + (11 - (6*I)*Pi)/(3*(-1 + x)^2) + 
       (11 - (6*I)*Pi)/(3*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[1, 0, 1, 0, 1, x] + 
    FF[1 + I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[1, 0, 1, 1, 0, x] + 
    FF[1 + 2/(3*x^2) - 8/(3*x) + (4*x)/3 - x^2/3]*G[1, 0, 1, 1, 1, x] + 
    FF[1 - I*Pi - (((2*I)/3)*(11*I + 3*Pi))/(-1 + x)^2 + 
       (2*(11 - (3*I)*Pi))/(3*(-1 + x)) + (4*x)/3 - x^2/3]*
     G[1, 1, 0, 0, 0, x] + FF[1 - (4*x)/3 + x^2/3]*G[1, 1, 0, 0, 1, x] + 
    FF[1 + I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[1, 1, 0, 1, 0, x] + FF[1 + 1/(3*x^2) - 4/(3*x)]*
     G[1, 1, 0, 1, 1, x] + FF[I*(I + Pi) + ((I/3)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/3)*(11*I + 6*Pi))/(-1 + x)]*G[1, 1, 1, 0, 0, x] + 
    FF[1 - (4*x)/3 + x^2/3]*G[1, 1, 1, 0, 1, x] + 
    FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) - (4*x)/3 + 
       x^2/3]*G[1, 1, 1, 1, 0, x] + 
    FF[-8 - 4/(3*x^2) + 16/(3*x) + (16*x)/3 - (4*x^2)/3]*
     G[1, 1, 1, 1, 1, x] + FF[-5 - 10/(-1 + x)^2 - 10/(-1 + x)]*
     G[0, 0, 0, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[0, 0, 0, 1, 0, 0, x] + FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*
     G[0, 0, 1, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[0, 0, 1, 1, 0, 0, x] + FF[3 + 6/(-1 + x)^2 + 6/(-1 + x)]*
     G[0, 1, 0, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[0, 1, 0, 1, 0, 0, x] + FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*
     G[0, 1, 1, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[0, 1, 1, 1, 0, 0, x] + FF[4 + 8/(-1 + x)^2 + 8/(-1 + x)]*
     G[1, 0, 0, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[1, 0, 0, 1, 0, 0, x] + FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*
     G[1, 0, 1, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[1, 0, 1, 1, 0, 0, x] + FF[-3 - 6/(-1 + x)^2 - 6/(-1 + x)]*
     G[1, 1, 0, 0, 0, 0, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[1, 1, 0, 1, 0, 0, x] + FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*
     G[1, 1, 1, 0, 0, 0, x] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     G[1, 1, 1, 1, 0, 0, x])}


==> anc/f_+--+_1_Lis.m <==
{FF[I*(I + Pi) + ((2*I)*Pi)/(-1 + x)] + 
  FF[1 - I*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*(I + Pi))/(-1 + x)]*Log[x] + 
  FF[-1/2 - (-1 + x)^(-2) - (-1 + x)^(-1)]*Log[x]^2 + 
  eps*(FF[((I/3)*Pi)/x - (2*Pi^2*x)/3 + (Pi^2*x^2)/6 + 
      ((I/3)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
      (I/6)*(20*I + 12*Pi + Pi^3 + (6*I)*Zeta[3]) + 
      ((I/3)*(17*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/(-1 + x)] + 
    FF[1 + 1/(6*x^2) - 2/(3*x) - (2*x)/3 + x^2/6]*Log[1 - x]^2 + 
    FF[(I/2)*(I + Pi) + ((I/6)*(11*I + 6*Pi))/(-1 + x)^2 + 
       ((I/6)*(17*I + 6*Pi))/(-1 + x) - (2*x)/3 + x^2/6]*Log[x]^2 + 
    FF[1/3 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*Log[x]^3 + 
    Log[1 - x]*(FF[(I/3)*(2*I + 3*Pi) + ((I/3)*Pi)/x^2 - 
        ((I/3)*(I + 4*Pi))/x + x/3] + 
      FF[(-I)*(-I + Pi) - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x) + 
         (4*x)/3 - x^2/3]*Log[x] + FF[-1/2 - (-1 + x)^(-2) - (-1 + x)^(-1)]*
       Log[x]^2) + FF[(-I)*Pi - ((2*I)*Pi)/(-1 + x)^2 - ((2*I)*Pi)/(-1 + x)]*
     PolyLog[2, x] + Log[x]*(FF[(22 - (6*I)*Pi + 3*Pi^2)/6 + 
        ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + (17 - (11*I)*Pi + 3*Pi^2)/
         (3*(-1 + x)) - x/3] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
       PolyLog[2, x]) + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*PolyLog[3, x]) + 
  eps^2*(FF[(-23*Pi^2*x)/18 + (5*Pi^2*x^2)/18 + 
      ((16*I)*Pi - 3*Pi^2 - 24*Zeta[3])/(18*x) + Zeta[3]/(3*x^2) + 
      (-2960 + (1440*I)*Pi + 30*Pi^2 - (30*I)*Pi^3 - 23*Pi^4 - 
        (360*I)*Pi*Zeta[3])/360 + ((2360*I)*Pi - 510*Pi^2 + (20*I)*Pi^3 - 
        23*Pi^4 - 660*Zeta[3] - (360*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
      ((110*I)*Pi^3 - 23*Pi^4 - 660*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (180*(-1 + x)^2)] + FF[1/24 + 1/(12*(-1 + x)^2) + 1/(12*(-1 + x))]*
     Log[1 - x]^4 + FF[(1 - I*Pi)/6 + (11 - (3*I)*Pi)/(9*(-1 + x)^2) + 
       (14 - (3*I)*Pi)/(9*(-1 + x)) + (4*x)/9 - x^2/9]*Log[x]^3 + 
    FF[-1/8 - 1/(4*(-1 + x)^2) - 1/(4*(-1 + x))]*Log[x]^4 + 
    Log[1 - x]^3*(FF[-2/3 - 1/(9*x^2) + 4/(9*x) + (4*x)/9 - x^2/9] + 
      FF[-1/6 - 1/(3*(-1 + x)^2) - 1/(3*(-1 + x))]*Log[x]) + 
    Log[1 - x]^2*(FF[(28 - (6*I)*Pi + Pi^2)/12 + Pi^2/(6*(-1 + x)^2) + 
        Pi^2/(6*(-1 + x)) - ((I/18)*(5*I + 3*Pi))/x^2 + 
        ((I/9)*(13*I + 6*Pi))/x - (13*x)/9 + (5*x^2)/18] + 
      FF[1/2 - 1/(6*x^2) + 2/(3*x) - (4*x)/3 + x^2/3]*Log[x] + 
      FF[1/4 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x))]*Log[x]^2) + 
    FF[(Pi*(-4*I + Pi))/2 + ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) + 
       ((-11*I)*Pi + 3*Pi^2)/(3*(-1 + x)) - ((I/3)*Pi)/x^2 + 
       (((4*I)/3)*Pi)/x]*PolyLog[2, x] + 
    Log[x]^2*(FF[(-44 + (12*I)*Pi - 5*Pi^2)/24 + (-134 + (66*I)*Pi - 15*Pi^2)/
         (36*(-1 + x)^2) + (-236 + (66*I)*Pi - 15*Pi^2)/(36*(-1 + x)) - 
        (10*x)/9 + (5*x^2)/18] + FF[1/2 + (-1 + x)^(-2) + (-1 + x)^(-1)]*
       PolyLog[2, x]) + Log[1 - x]*
     (FF[(-16 + (18*I)*Pi - 9*Pi^2)/9 + ((5*I)*Pi - Pi^2)/(9*x^2) + 
        (8 - (23*I)*Pi + 4*Pi^2)/(9*x) + (8*(1 + Pi^2)*x)/9 - 
        (2*Pi^2*x^2)/9] + FF[(-6 - (3*I)*Pi + Pi^2)/3 + ((-11*I)*Pi + 2*Pi^2)/
          (3*(-1 + x)^2) + ((-11*I)*Pi + 2*Pi^2)/(3*(-1 + x)) + (23*x)/9 - 
         (5*x^2)/9]*Log[x] + FF[(I/2)*(I + Pi) + ((I/6)*(11*I + 6*Pi))/
          (-1 + x)^2 + ((I/6)*(11*I + 6*Pi))/(-1 + x)]*Log[x]^2 + 
      FF[1/3 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*Log[x]^3 + 
      FF[-1/3*1/x^2 + 4/(3*x) - (4*x)/3 + x^2/3]*PolyLog[2, x]) + 
    FF[I*Pi + ((2*I)*Pi)/(-1 + x)^2 + ((2*I)*Pi)/(-1 + x) - 1/(3*x^2) + 
       4/(3*x) - (4*x)/3 + x^2/3]*PolyLog[3, 1 - x] + 
    Log[x]*(FF[(328 - (72*I)*Pi - 3*Pi^2 + (3*I)*Pi^3)/36 + 
        ((-134*I)*Pi + 33*Pi^2 + (3*I)*Pi^3)/(18*(-1 + x)^2) + 
        (236 - (134*I)*Pi + 30*Pi^2 + (3*I)*Pi^3)/(18*(-1 + x)) + 
        (2*(-4 + 3*Pi^2)*x)/9 - (Pi^2*x^2)/6] + 
      FF[-2 - 11/(3*(-1 + x)^2) - 11/(3*(-1 + x)) + (4*x)/3 - x^2/3]*
       PolyLog[2, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*PolyLog[3, 1 - x]) + 
    FF[2 + I*Pi + (11 + (6*I)*Pi)/(3*(-1 + x)^2) + (11 + (6*I)*Pi)/
        (3*(-1 + x)) - (4*x)/3 + x^2/3]*PolyLog[3, x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
  eps^3*(FF[-1/270*(Pi^2*(680 + Pi^2)*x) + (Pi^2*(560 + Pi^2)*x^2)/1080 + 
      ((I/9)*((-5*I)*Zeta[3] + 3*Pi*Zeta[3]))/x^2 - 
      ((I/108)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3 - (276*I)*Zeta[3] + 
         144*Pi*Zeta[3]))/x + (-9800 + (4320*I)*Pi + 150*Pi^2 - (90*I)*Pi^3 + 
        12*Pi^4 - (12*I)*Pi^5 + 1260*Zeta[3] - (1260*I)*Pi*Zeta[3] + 
        315*Pi^2*Zeta[3])/540 + ((1340*I)*Pi^3 - 253*Pi^4 - (48*I)*Pi^5 - 
        8040*Zeta[3] - (3960*I)*Pi*Zeta[3] + 1260*Pi^2*Zeta[3])/
       (1080*(-1 + x)^2) + ((30320*I)*Pi - 7080*Pi^2 - (190*I)*Pi^3 - 
        73*Pi^4 - (48*I)*Pi^5 - 8040*Zeta[3] - (9000*I)*Pi*Zeta[3] + 
        1260*Pi^2*Zeta[3])/(1080*(-1 + x))] + 
    FF[1/120 + 1/(60*(-1 + x)^2) + 1/(60*(-1 + x))]*Log[1 - x]^5 + 
    FF[(I/24)*(I + Pi) + ((I/24)*(11*I + 2*Pi))/(-1 + x)^2 + 
       ((I/24)*(13*I + 2*Pi))/(-1 + x) - x/6 + x^2/24]*Log[x]^4 + 
    FF[1/30 + 1/(15*(-1 + x)^2) + 1/(15*(-1 + x))]*Log[x]^5 + 
    Log[1 - x]^4*(FF[(8 + I*Pi)/24 + (11 + (6*I)*Pi)/(72*(-1 + x)^2) + 
        (11 + (6*I)*Pi)/(72*(-1 + x)) + 1/(18*x^2) - 2/(9*x) - x/6 + 
        x^2/24] + FF[-1/24 - 1/(12*(-1 + x)^2) - 1/(12*(-1 + x))]*Log[x]) + 
    Log[1 - x]^3*(FF[(-52 + (6*I)*Pi + Pi^2)/36 + Pi^2/(18*(-1 + x)^2) + 
        Pi^2/(18*(-1 + x)) + ((I/54)*(10*I + 3*Pi))/x^2 - 
        ((I/54)*(49*I + 12*Pi))/x + (49*x)/54 - (5*x^2)/27] + 
      FF[(-1/6*I)*(-3*I + Pi) - ((I/18)*(-11*I + 6*Pi))/(-1 + x)^2 - 
         ((I/18)*(-11*I + 6*Pi))/(-1 + x) + (4*x)/9 - x^2/9]*Log[x] + 
      FF[1/12 + 1/(6*(-1 + x)^2) + 1/(6*(-1 + x))]*Log[x]^2) + 
    FF[((-16*I)*Pi + 4*Pi^2 + I*Pi^3)/4 + ((-134*I)*Pi + 33*Pi^2 + 
         (9*I)*Pi^3)/(18*(-1 + x)^2) + ((-134*I)*Pi + 33*Pi^2 + (9*I)*Pi^3)/
        (18*(-1 + x)) + ((-10*I)*Pi + 3*Pi^2)/(18*x^2) + 
       ((23*I)*Pi - 6*Pi^2)/(9*x)]*PolyLog[2, x] + 
    Log[x]^3*(FF[(11 - (3*I)*Pi + Pi^2)/18 + (134 - (33*I)*Pi + 6*Pi^2)/
         (54*(-1 + x)^2) + (185 - (33*I)*Pi + 6*Pi^2)/(54*(-1 + x)) + 
        (43*x)/54 - (5*x^2)/27] + FF[-1/6 - 1/(3*(-1 + x)^2) - 
         1/(3*(-1 + x))]*PolyLog[2, x]) + Log[1 - x]^2*
     (FF[(176 - (36*I)*Pi + 21*Pi^2 + (3*I)*Pi^3)/36 + (11*Pi^2 + (6*I)*Pi^3)/
         (36*(-1 + x)^2) + (11*Pi^2 + (6*I)*Pi^3)/(36*(-1 + x)) + 
        (112 - (60*I)*Pi + 15*Pi^2)/(216*x^2) + (-160 + (69*I)*Pi - 15*Pi^2)/
         (54*x) - ((160 + 21*Pi^2)*x)/54 + (7*(16 + 3*Pi^2)*x^2)/216] + 
      FF[(12 - (6*I)*Pi - Pi^2)/12 - Pi^2/(6*(-1 + x)^2) - 
         Pi^2/(6*(-1 + x)) - ((I/18)*(-5*I + 3*Pi))/x^2 + 
         ((I/18)*(-23*I + 12*Pi))/x - (23*x)/9 + (5*x^2)/9]*Log[x] + 
      FF[(I/4)*(I + Pi) + (11 + (6*I)*Pi)/(12*(-1 + x)^2) + 
         (11 + (6*I)*Pi)/(12*(-1 + x)) + (2*x)/3 - x^2/6]*Log[x]^2 + 
      FF[-1/12 - 1/(6*(-1 + x)^2) - 1/(6*(-1 + x))]*Log[x]^3 + 
      FF[1/(6*x^2) - 2/(3*x) + (2*x)/3 - x^2/6]*PolyLog[2, x]) + 
    FF[-1/2*Pi^2 + ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)^2) + 
       ((11*I)*Pi - 3*Pi^2)/(3*(-1 + x)) - ((I/9)*(-5*I + 3*Pi))/x^2 + 
       ((I/9)*(-23*I + 12*Pi))/x - (23*x)/9 + (5*x^2)/9]*PolyLog[3, 1 - x] + 
    Log[x]^2*(FF[-1/54*((112 + 15*Pi^2)*x) + ((112 + 15*Pi^2)*x^2)/216 + 
        (-328 + (72*I)*Pi + 3*Pi^2 - (3*I)*Pi^3 + 84*Zeta[3])/72 + 
        (-1616 + (804*I)*Pi - 165*Pi^2 - (18*I)*Pi^3 + 504*Zeta[3])/
         (216*(-1 + x)^2) + (-3032 + (804*I)*Pi - 147*Pi^2 - (18*I)*Pi^3 + 
          504*Zeta[3])/(216*(-1 + x))] + 
      FF[1 + 11/(6*(-1 + x)^2) + 11/(6*(-1 + x)) - (2*x)/3 + x^2/6]*
       PolyLog[2, x] + FF[-1/2 - (-1 + x)^(-2) - (-1 + x)^(-1)]*
       PolyLog[3, 1 - x]) + 
    FF[(48 - 7*Pi^2)/12 + (134 + (66*I)*Pi - 21*Pi^2)/(18*(-1 + x)^2) + 
       (134 + (66*I)*Pi - 21*Pi^2)/(18*(-1 + x)) - ((I/3)*Pi)/x^2 + 
       (((4*I)/3)*Pi)/x - (23*x)/9 + (5*x^2)/9]*PolyLog[3, x] + 
    Log[1 - x]*(FF[(-4160 + (4320*I)*Pi - 2100*Pi^2 - (90*I)*Pi^3 + 21*Pi^4)/
         1080 + (7*Pi^4)/(180*(-1 + x)^2) + (7*Pi^4)/(180*(-1 + x)) - 
        ((I/108)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/x^2 + 
        ((I/108)*(-208*I - 544*Pi - (89*I)*Pi^2 + 12*Pi^3))/x + 
        ((208 + 181*Pi^2)*x)/108 - (10*Pi^2*x^2)/27] + 
      FF[(-48 - (24*I)*Pi + 13*Pi^2 + I*Pi^3)/12 + 
         ((-134*I)*Pi + 22*Pi^2 + (3*I)*Pi^3)/(18*(-1 + x)^2) + 
         ((-134*I)*Pi + 22*Pi^2 + (3*I)*Pi^3)/(18*(-1 + x)) - 
         ((-136 + 27*Pi^2)*x)/27 + ((-112 + 27*Pi^2)*x^2)/108]*Log[x] + 
      FF[(-8 + (4*I)*Pi - Pi^2)/8 + (-134 + (66*I)*Pi - 9*Pi^2)/
          (36*(-1 + x)^2) + (-134 + (66*I)*Pi - 9*Pi^2)/(36*(-1 + x))]*
       Log[x]^2 + FF[(3 - I*Pi)/6 - ((I/9)*(11*I + 3*Pi))/(-1 + x)^2 - 
         ((I/9)*(11*I + 3*Pi))/(-1 + x) - (2*x)/9 + x^2/18]*Log[x]^3 + 
      FF[-1/8 - 1/(4*(-1 + x)^2) - 1/(4*(-1 + x))]*Log[x]^4 + 
      FF[-5/(9*x^2) + 23/(9*x) - (23*x)/9 + (5*x^2)/9]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-2 - 1/(3*x^2) + 4/(3*x) + (4*x)/3 - 
         x^2/3]*PolyLog[3, x]) + 
    FF[-2 - 11/(3*(-1 + x)^2) - 11/(3*(-1 + x)) + (4*x)/3 - x^2/3]*
     PolyLog[4, 1 - x] + 
    Log[x]*(FF[((-208 + 141*Pi^2)*x)/108 - (5*Pi^2*x^2)/18 + 
        ((-8080*I)*Pi + 2010*Pi^2 + (165*I)*Pi^3 - 21*Pi^4 + 
          (2520*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
        (21680 - (4320*I)*Pi - 330*Pi^2 + (90*I)*Pi^3 - 21*Pi^4 - 
          2520*Zeta[3] + (2520*I)*Pi*Zeta[3])/1080 + 
        (15160 - (8080*I)*Pi + 1755*Pi^2 + (165*I)*Pi^3 - 21*Pi^4 - 
          2520*Zeta[3] + (2520*I)*Pi*Zeta[3])/(540*(-1 + x))] + 
      FF[(-48 + Pi^2)/12 + (-134 + 3*Pi^2)/(18*(-1 + x)^2) + 
         (-134 + 3*Pi^2)/(18*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
       PolyLog[2, x] + FF[11/(3*(-1 + x)^2) + 11/(3*(-1 + x)) + (4*x)/3 - 
         x^2/3]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*PolyLog[4, 1 - x]) + 
    FF[1/(3*x^2) - 4/(3*x) + (4*x)/3 - x^2/3]*PolyLog[4, x] + 
    FF[2 + I*Pi + (11 + (6*I)*Pi)/(3*(-1 + x)^2) + (11 + (6*I)*Pi)/
        (3*(-1 + x)) + 1/(3*x^2) - 4/(3*x)]*PolyLog[4, -(x/(1 - x))] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  eps^4*(FF[-1/3240*(Pi^2*x*(16240 + 23*Pi^2 - 5040*Zeta[3])) + 
      (Pi^2*x^2*(656 + Pi^2 - 252*Zeta[3]))/648 + 
      (112*Zeta[3] + (60*I)*Pi*Zeta[3] - 21*Pi^2*Zeta[3])/(108*x^2) + 
      ((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 - 1632*Zeta[3] - 
        (1080*I)*Pi*Zeta[3] + 252*Pi^2*Zeta[3])/(324*x) + 
      (-3456320 + (1451520*I)*Pi + 62160*Pi^2 - (30240*I)*Pi^3 + 6993*Pi^4 - 
        (2961*I)*Pi^5 + 417*Pi^6 + 705600*Zeta[3] - (423360*I)*Pi*Zeta[3] - 
        (12600*I)*Pi^3*Zeta[3] + 211680*Zeta[3]^2)/90720 + 
      ((113120*I)*Pi^3 - 21574*Pi^4 - (3696*I)*Pi^5 + 417*Pi^6 - 
        678720*Zeta[3] - (337680*I)*Pi*Zeta[3] + 97020*Pi^2*Zeta[3] - 
        (12600*I)*Pi^3*Zeta[3] + 211680*Zeta[3]^2)/(45360*(-1 + x)^2) + 
      ((2633120*I)*Pi - 636720*Pi^2 - (35560*I)*Pi^3 - 154*Pi^4 - 
        (4641*I)*Pi^5 + 417*Pi^6 - 678720*Zeta[3] - (937440*I)*Pi*Zeta[3] + 
        202860*Pi^2*Zeta[3] - (12600*I)*Pi^3*Zeta[3] + 211680*Zeta[3]^2)/
       (45360*(-1 + x))] + FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
    FF[1/720 + 1/(360*(-1 + x)^2) + 1/(360*(-1 + x))]*Log[1 - x]^6 + 
    FF[(1 - I*Pi)/120 + (22 - (3*I)*Pi)/(180*(-1 + x)^2) + 
       (25 - (3*I)*Pi)/(180*(-1 + x)) + (2*x)/45 - x^2/90]*Log[x]^5 + 
    FF[-1/144 - 1/(72*(-1 + x)^2) - 1/(72*(-1 + x))]*Log[x]^6 + 
    Log[1 - x]^5*(FF[(I/120)*(8*I + Pi) + (11 + (6*I)*Pi)/(360*(-1 + x)^2) + 
        (11 + (6*I)*Pi)/(360*(-1 + x)) - 1/(72*x^2) + 1/(18*x) + (2*x)/45 - 
        x^2/90] + FF[-1/120 - 1/(60*(-1 + x)^2) - 1/(60*(-1 + x))]*Log[x]) + 
    Log[1 - x]^4*(FF[(200 + (12*I)*Pi - 5*Pi^2)/288 + 
        (134 + (66*I)*Pi - 15*Pi^2)/(432*(-1 + x)^2) + 
        (134 + (66*I)*Pi - 15*Pi^2)/(432*(-1 + x)) + 5/(54*x^2) - 
        95/(216*x) - x/3 + (5*x^2)/72] + 
      FF[(1 - I*Pi)/24 - ((I/72)*(-11*I + 6*Pi))/(-1 + x)^2 - 
         ((I/72)*(-11*I + 6*Pi))/(-1 + x) - x/9 + x^2/36]*Log[x] + 
      FF[1/48 + 1/(24*(-1 + x)^2) + 1/(24*(-1 + x))]*Log[x]^2) + 
    Log[x]^4*(FF[(-44 + (12*I)*Pi - 3*Pi^2)/288 + (-134 + (22*I)*Pi - 3*Pi^2)/
         (144*(-1 + x)^2) + (-168 + (22*I)*Pi - 3*Pi^2)/(144*(-1 + x)) - 
        (11*x)/36 + (5*x^2)/72] + FF[1/24 + 1/(12*(-1 + x)^2) + 
         1/(12*(-1 + x))]*PolyLog[2, x]) + 
    Log[1 - x]^3*(FF[(I/108)*(320*I + 36*Pi + (12*I)*Pi^2 + 3*Pi^3) + 
        (11*Pi^2 + (6*I)*Pi^3)/(108*(-1 + x)^2) + (11*Pi^2 + (6*I)*Pi^3)/
         (108*(-1 + x)) + (-56 + (15*I)*Pi - 3*Pi^2)/(162*x^2) + 
        (296 - (69*I)*Pi + 12*Pi^2)/(162*x) + ((148 + 9*Pi^2)*x)/81 - 
        ((112 + 9*Pi^2)*x^2)/324] + FF[(-72 - (12*I)*Pi + 5*Pi^2)/72 + 
         (-134 - (66*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
         (-134 - (66*I)*Pi + 15*Pi^2)/(108*(-1 + x)) + (23*x)/27 - 
         (5*x^2)/27]*Log[x] + 
      FF[(3 + I*Pi)/12 + (11 + (6*I)*Pi)/(36*(-1 + x)^2) + 
         (11 + (6*I)*Pi)/(36*(-1 + x)) - (2*x)/9 + x^2/18]*Log[x]^2 + 
      FF[-1/36 - 1/(18*(-1 + x)^2) - 1/(18*(-1 + x))]*Log[x]^3 + 
      FF[-1/18*1/x^2 + 2/(9*x) - (2*x)/9 + x^2/18]*PolyLog[2, x]) + 
    FF[(-1/4*I)*Pi^3 - ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/(-1 + x)^2 - 
       ((I/18)*(-134*Pi - (33*I)*Pi^2 + 9*Pi^3))/(-1 + x) + 
       (-112 - (60*I)*Pi + 21*Pi^2)/(108*x^2) + (136 + (69*I)*Pi - 21*Pi^2)/
        (27*x) + ((-136 + 3*Pi^2)*x)/27 - ((-112 + 3*Pi^2)*x^2)/108]*
     PolyLog[3, 1 - x] + Log[x]^3*
     (FF[(2*(62 + 3*Pi^2)*x)/81 - ((56 + 3*Pi^2)*x^2)/162 + 
        (2324 - (402*I)*Pi + 57*Pi^2 + (9*I)*Pi^3 - 504*Zeta[3])/
         (324*(-1 + x)) + (1616 - (402*I)*Pi + 66*Pi^2 + (9*I)*Pi^3 - 
          504*Zeta[3])/(324*(-1 + x)^2) + (328 - (72*I)*Pi - 3*Pi^2 + 
          (3*I)*Pi^3 - 168*Zeta[3])/216] + 
      FF[-1/3 - 11/(18*(-1 + x)^2) - 11/(18*(-1 + x)) + (2*x)/9 - x^2/18]*
       PolyLog[2, x] + FF[1/6 + 1/(3*(-1 + x)^2) + 1/(3*(-1 + x))]*
       PolyLog[3, 1 - x]) + FF[((-10*I)*Pi + 3*Pi^2)/(18*x^2) + 
       ((23*I)*Pi - 6*Pi^2)/(9*x) + ((-136 + 3*Pi^2)*x)/27 - 
       ((-112 + 3*Pi^2)*x^2)/108 + (1616 + (804*I)*Pi - 231*Pi^2 - 
         (54*I)*Pi^3 - 504*Zeta[3])/(108*(-1 + x)^2) + 
       (1616 + (804*I)*Pi - 231*Pi^2 - (54*I)*Pi^3 - 504*Zeta[3])/
        (108*(-1 + x)) + (96 - 2*Pi^2 - (3*I)*Pi^3 - 28*Zeta[3])/12]*
     PolyLog[3, x] + PolyLog[2, x]*
     (FF[((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 - 
        ((I/54)*(-272*Pi - (69*I)*Pi^2 + 18*Pi^3))/x - 
        (Pi*(96*I - 24*Pi - (6*I)*Pi^2 + Pi^3 - (28*I)*Zeta[3]))/12 + 
        ((-1616*I)*Pi + 402*Pi^2 + (99*I)*Pi^3 - 18*Pi^4 + 
          (504*I)*Pi*Zeta[3])/(108*(-1 + x)^2) + 
        ((-1616*I)*Pi + 402*Pi^2 + (99*I)*Pi^3 - 18*Pi^4 + 
          (504*I)*Pi*Zeta[3])/(108*(-1 + x))] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[(335*Pi^2 + (165*I)*Pi^3 - 42*Pi^4)/(540*(-1 + x)^2) + 
        (335*Pi^2 + (165*I)*Pi^3 - 42*Pi^4)/(540*(-1 + x)) + 
        (10720 - (2160*I)*Pi + 1230*Pi^2 + (225*I)*Pi^3 - 42*Pi^4 - 
          2520*Zeta[3])/1080 - (x*(1936 + 237*Pi^2 - 504*Zeta[3]))/324 + 
        (x^2*(656 + 105*Pi^2 - 252*Zeta[3]))/648 + 
        ((I/648)*(-656*I - 336*Pi - (75*I)*Pi^2 + 27*Pi^3 + (252*I)*Zeta[3]))/
         x^2 + (-968 + (408*I)*Pi - 84*Pi^2 - (27*I)*Pi^3 + 252*Zeta[3])/
         (162*x)] + FF[(48 - (24*I)*Pi - 5*Pi^2 - (2*I)*Pi^3)/24 - 
         ((I/36)*((-11*I)*Pi^2 + 6*Pi^3))/(-1 + x)^2 - 
         ((I/36)*((-11*I)*Pi^2 + 6*Pi^3))/(-1 + x) + 
         (-112 - (60*I)*Pi + 21*Pi^2)/(216*x^2) + (136 + (69*I)*Pi - 21*Pi^2)/
          (54*x) + ((-136 + 15*Pi^2)*x)/27 - ((-112 + 15*Pi^2)*x^2)/108]*
       Log[x] + FF[(-24 + (12*I)*Pi - 5*Pi^2)/48 + 
         (134 + (66*I)*Pi - 15*Pi^2)/(72*(-1 + x)^2) + 
         (134 + (66*I)*Pi - 15*Pi^2)/(72*(-1 + x)) + (23*x)/18 - (5*x^2)/18]*
       Log[x]^2 + FF[(1 - I*Pi)/12 - ((I/36)*(-11*I + 6*Pi))/(-1 + x)^2 - 
         ((I/36)*(-11*I + 6*Pi))/(-1 + x) - (2*x)/9 + x^2/18]*Log[x]^3 + 
      FF[1/48 + 1/(24*(-1 + x)^2) + 1/(24*(-1 + x))]*Log[x]^4 + 
      FF[5/(18*x^2) - 23/(18*x) + (23*x)/18 - (5*x^2)/18]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[1 + 1/(6*x^2) - 2/(3*x) - (2*x)/3 + x^2/6]*
       PolyLog[3, x]) + 
    FF[(-48 + Pi^2)/12 + (-134 + 3*Pi^2)/(18*(-1 + x)^2) + 
       (-134 + 3*Pi^2)/(18*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
     PolyLog[4, 1 - x] + Log[x]^2*
     (FF[-1/324*(x*(1312 + 177*Pi^2 - 504*Zeta[3])) + 
        (x^2*(656 + 75*Pi^2 - 252*Zeta[3]))/648 + 
        (-17344 + (3456*I)*Pi + 264*Pi^2 - (72*I)*Pi^3 + 45*Pi^4 + 
          2016*Zeta[3] - (2016*I)*Pi*Zeta[3])/1728 + 
        (-38848 + (19392*I)*Pi - 4020*Pi^2 - (396*I)*Pi^3 + 135*Pi^4 + 
          11088*Zeta[3] - (6048*I)*Pi*Zeta[3])/(2592*(-1 + x)^2) + 
        (-75232 + (19392*I)*Pi - 3408*Pi^2 - (396*I)*Pi^3 + 135*Pi^4 + 
          17136*Zeta[3] - (6048*I)*Pi*Zeta[3])/(2592*(-1 + x))] + 
      FF[(48 - Pi^2)/24 + (134 - 3*Pi^2)/(36*(-1 + x)^2) + 
         (134 - 3*Pi^2)/(36*(-1 + x)) - (23*x)/18 + (5*x^2)/18]*
       PolyLog[2, x] + FF[-11/(6*(-1 + x)^2) - 11/(6*(-1 + x)) - (2*x)/3 + 
         x^2/6]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[-1/2 - (-1 + x)^(-2) - (-1 + x)^(-1)]*PolyLog[4, 1 - x]) + 
    FF[5/(9*x^2) - 23/(9*x) + (23*x)/9 - (5*x^2)/9]*PolyLog[4, x] + 
    FF[(48 + (24*I)*Pi - 7*Pi^2)/12 + (134 + (66*I)*Pi - 21*Pi^2)/
        (18*(-1 + x)^2) + (134 + (66*I)*Pi - 21*Pi^2)/(18*(-1 + x)) + 
       ((I/9)*(-5*I + 3*Pi))/x^2 - ((I/9)*(-23*I + 12*Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + Log[1 - x]*
     (FF[(7*(11*Pi^4 + (6*I)*Pi^5))/(1080*(-1 + x)^2) + 
        (7*(11*Pi^4 + (6*I)*Pi^5))/(1080*(-1 + x)) + 
        (Pi^2*(-560 + 3*Pi^2)*x^2)/810 - 
        (x*(-1600 - 1330*Pi^2 + 6*Pi^4 + 315*Zeta[3]))/405 + 
        ((1312*I)*Pi - 224*Pi^2 - (30*I)*Pi^3 - 3*Pi^4 - (504*I)*Pi*Zeta[3])/
         (648*x^2) + (1280 - (3248*I)*Pi + 520*Pi^2 + (69*I)*Pi^3 + 6*Pi^4 - 
          252*Zeta[3] + (1008*I)*Pi*Zeta[3])/(324*x) + 
        (-25600 + (25920*I)*Pi - 12480*Pi^2 - (540*I)*Pi^3 + 54*Pi^4 + 
          (63*I)*Pi^5 + 5040*Zeta[3] - (7560*I)*Pi*Zeta[3])/3240] + 
      FF[(x^2*(-656 + 135*Pi^2 + 252*Zeta[3]))/324 - 
         (x*(-3248 + 621*Pi^2 + 1008*Zeta[3]))/324 + 
         (-1440 - (720*I)*Pi + 390*Pi^2 + (15*I)*Pi^3 - Pi^4 + 420*Zeta[3] + 
           (420*I)*Pi*Zeta[3])/180 + ((-8080*I)*Pi + 1340*Pi^2 + 
           (165*I)*Pi^3 - 6*Pi^4 + (2520*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
         ((-8080*I)*Pi + 1340*Pi^2 + (165*I)*Pi^3 - 6*Pi^4 + 
           (2520*I)*Pi*Zeta[3])/(540*(-1 + x))]*Log[x] + 
      FF[(4*Pi^2*x)/9 - (Pi^2*x^2)/9 + (-48 + (24*I)*Pi - 11*Pi^2 - I*Pi^3 + 
           28*Zeta[3])/24 + (-1616 + (804*I)*Pi - 99*Pi^2 - (18*I)*Pi^3 + 
           504*Zeta[3])/(216*(-1 + x)^2) + (-1616 + (804*I)*Pi - 99*Pi^2 - 
           (18*I)*Pi^3 + 504*Zeta[3])/(216*(-1 + x))]*Log[x]^2 + 
      FF[(36 - (6*I)*Pi + Pi^2)/36 + (134 - (33*I)*Pi + 3*Pi^2)/
          (54*(-1 + x)^2) + (134 - (33*I)*Pi + 3*Pi^2)/(54*(-1 + x)) - 
         (23*x)/54 + (5*x^2)/54]*Log[x]^3 + 
      FF[(I/24)*(5*I + Pi) + ((I/24)*(11*I + 2*Pi))/(-1 + x)^2 + 
         ((I/24)*(11*I + 2*Pi))/(-1 + x) + x/9 - x^2/36]*Log[x]^4 + 
      FF[1/30 + 1/(15*(-1 + x)^2) + 1/(15*(-1 + x))]*Log[x]^5 + 
      FF[(-112 + 3*Pi^2)/(108*x^2) + (136 - 3*Pi^2)/(27*x) + 
         ((-136 + 3*Pi^2)*x)/27 - ((-112 + 3*Pi^2)*x^2)/108]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-4 - 5/(9*x^2) + 23/(9*x) + (23*x)/9 - 
         (5*x^2)/9]*PolyLog[3, x] + FF[0]*PolyLog[4, 1 - x] + 
      FF[-1/3*1/x^2 + 4/(3*x) - (4*x)/3 + x^2/3]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-11/(3*(-1 + x)^2) - 11/(3*(-1 + x)) - (4*x)/3 + x^2/3]*
     PolyLog[5, 1 - x] + Log[x]*(FF[-1/1080*(Pi^2*(560 + Pi^2)*x^2) + 
        (x*(-3200 + 2100*Pi^2 + 3*Pi^4 + 630*Zeta[3]))/810 + 
        (544960 - (103680*I)*Pi - 9840*Pi^2 + (2160*I)*Pi^3 - 711*Pi^4 + 
          (423*I)*Pi^5 - 110880*Zeta[3] + (30240*I)*Pi*Zeta[3] - 
          15120*Pi^2*Zeta[3])/12960 + ((-194240*I)*Pi + 48480*Pi^2 + 
          (4020*I)*Pi^3 - 462*Pi^4 + (423*I)*Pi^5 + (55440*I)*Pi*Zeta[3] - 
          15120*Pi^2*Zeta[3])/(6480*(-1 + x)^2) + 
        (376160 - (194240*I)*Pi + 41400*Pi^2 + (4020*I)*Pi^3 - 885*Pi^4 + 
          (423*I)*Pi^5 - 85680*Zeta[3] + (55440*I)*Pi*Zeta[3] - 
          15120*Pi^2*Zeta[3])/(6480*(-1 + x))] + 
      FF[-1/27*((-136 + 3*Pi^2)*x) + ((-112 + 3*Pi^2)*x^2)/108 + 
         (-48 + Pi^2 + 14*Zeta[3])/6 + (-1616 + 33*Pi^2 + 504*Zeta[3])/
          (108*(-1 + x)^2) + (-1616 + 33*Pi^2 + 504*Zeta[3])/(108*(-1 + x))]*
       PolyLog[2, x] + FF[-1/12*Pi^2 + (134 - 3*Pi^2)/(18*(-1 + x)^2) + 
         (134 - 3*Pi^2)/(18*(-1 + x)) + (23*x)/9 - (5*x^2)/9]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[2 + 11/(3*(-1 + x)^2) + 11/(3*(-1 + x)) - (4*x)/3 + x^2/3]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
       PolyLog[5, 1 - x]) + FF[2 + 1/(3*x^2) - 4/(3*x) - (4*x)/3 + x^2/3]*
     PolyLog[5, x] + FF[(-I)*Pi - ((I/3)*(-11*I + 6*Pi))/(-1 + x)^2 - 
       ((I/3)*(-11*I + 6*Pi))/(-1 + x) + 1/(3*x^2) - 4/(3*x)]*
     PolyLog[5, -(x/(1 - x))] + FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*
     PolyLog[6, 1 - x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     PolyLog[6, -(x/(1 - x))])}


==> anc/f_+--+_2_HPLs.m <==
{FF[((-1/2*I)*Pi)/x - (Pi^2*x)/2 - (Pi^2*x^2)/4 + 
    (-90 + (90*I)*Pi + 75*Pi^2 - 17*Pi^4 - 540*Zeta[3])/180 + 
    ((-90*I)*Pi - 17*Pi^4 - 180*Zeta[3])/(90*(-1 + x)) + 
    (-Pi^4 - (60*I)*Pi*Zeta[3])/(30*(-1 + x)^2)] + 
  FF[x/2 + (I*Pi + 2*Zeta[3])/(-1 + x)^2 + (-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3])/
      2 + (-3 + (3*I)*Pi - Pi^2 + 12*Zeta[3])/(3*(-1 + x))]*G[0, x] + 
  FF[(12 + (3*I)*Pi + 4*Pi^2)/6 - ((I/2)*Pi)/x^2 - ((I/2)*(-I + 2*Pi))/x - 
     x/2]*G[1, x] + FF[(-6 + (9*I)*Pi - 2*Pi^2)/6 + (-1 + x)^(-2) + 
     (3 + (9*I)*Pi - 2*Pi^2)/(3*(-1 + x)) - x - x^2/2]*G[0, 0, x] + 
  FF[(-3 - (6*I)*Pi - 2*Pi^2)/6 - (2*((-3*I)*Pi + Pi^2))/(3*(-1 + x)) + x + 
     x^2/2]*G[0, 1, x] + FF[-1/2 + x + x^2/2]*G[1, 0, x] + 
  FF[1 - 1/(2*x^2) - x^(-1) - x - x^2/2]*G[1, 1, x] + 
  FF[(9 - (2*I)*Pi)/2 - ((2*I)*Pi)/(-1 + x)^2 + (5 - (2*I)*Pi)/(-1 + x)]*
   G[0, 0, 0, x] + FF[-3 - ((2*I)*Pi)/(-1 + x)^2 - 2/(-1 + x)]*
   G[0, 0, 1, x] + FF[-3 - 2/(-1 + x)]*G[0, 1, 0, x] + 
  FF[2 + 4/(-1 + x)]*G[0, 1, 1, x] + FF[-3 - 4/(-1 + x)^2 - 6/(-1 + x)]*
   G[0, 0, 0, 0, x] + FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[0, 0, 0, 1, x] + 
  FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[0, 0, 1, 0, x] + 
  FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*G[0, 0, 1, 1, x] + 
  eps*(FF[((-1/36*I)*(51*Pi + (18*I)*Pi^2 + 2*Pi^3))/x - 
      (x^2*(75*Pi^2 + 8*Pi^4 + 360*Zeta[3] + (240*I)*Pi*Zeta[3]))/360 + 
      (x*(-1065*Pi^2 - (10*I)*Pi^3 + 16*Pi^4 - 660*Zeta[3] + 
         (480*I)*Pi*Zeta[3]))/180 + (-900 + (510*I)*Pi + 1605*Pi^2 + 
        (160*I)*Pi^3 - 19*Pi^4 - (8*I)*Pi^5 - 2760*Zeta[3] - 
        (540*I)*Pi*Zeta[3] - 2040*Pi^2*Zeta[3] - 3960*Zeta[5])/360 + 
      ((-780*I)*Pi + 180*Pi^2 + (90*I)*Pi^3 + 5*Pi^4 - (8*I)*Pi^5 - 
        300*Zeta[3] + (1500*I)*Pi*Zeta[3] - 2040*Pi^2*Zeta[3] - 3960*Zeta[5])/
       (180*(-1 + x)) + ((-15*I)*Pi^3 + 8*Pi^4 - (8*I)*Pi^5 + 90*Zeta[3] + 
        (480*I)*Pi*Zeta[3] - 240*Pi^2*Zeta[3] - 1260*Zeta[5])/
       (90*(-1 + x)^2)] + FF[(x^2*(9*Pi^2 + I*Pi^3 - 6*Zeta[3]))/18 + 
       (x*(51 + 54*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/36 + 
       (-130 + (100*I)*Pi - 120*Pi^2 - (25*I)*Pi^3 + 6*Pi^4 + 170*Zeta[3] + 
         (240*I)*Pi*Zeta[3])/(30*(-1 + x)) + (-345 - (635*I)*Pi + 150*Pi^2 - 
         (15*I)*Pi^3 + 6*Pi^4 + 810*Zeta[3] + (240*I)*Pi*Zeta[3])/60 + 
       ((150*I)*Pi - 45*Pi^2 - Pi^4 - 240*Zeta[3] + (360*I)*Pi*Zeta[3])/
        (45*(-1 + x)^2)]*G[0, x] + 
    FF[((-1/36*I)*(15*Pi + (18*I)*Pi^2 + 2*Pi^3))/x^2 + 
       ((I/36)*(51*I - 426*Pi - (36*I)*Pi^2 + 8*Pi^3))/x + 
       (x*(-51 + 54*Pi^2 + (8*I)*Pi^3 - 48*Zeta[3]))/36 + 
       (x^2*(9*Pi^2 - I*Pi^3 + 6*Zeta[3]))/18 + 
       (1470 + (1695*I)*Pi + 390*Pi^2 - 17*Pi^4 + 360*Zeta[3])/180 + 
       ((-60*I)*Pi^3 - 17*Pi^4 + 540*Zeta[3])/(90*(-1 + x)) + 
       (-Pi^4 - (60*I)*Pi*Zeta[3])/(30*(-1 + x)^2)]*G[1, x] + 
    FF[(-1/6*I)*(-77*I + 2*Pi)*x - (5*x^2)/12 + 
       (22 + (98*I)*Pi - 27*Pi^2 + (6*I)*Pi^3 - 120*Zeta[3])/12 + 
       (32 + (73*I)*Pi + 7*Pi^2 + (6*I)*Pi^3 - 120*Zeta[3])/(6*(-1 + x)) + 
       (20 - (9*I)*Pi + 24*Pi^2 + (6*I)*Pi^3 - 36*Zeta[3])/(6*(-1 + x)^2)]*
     G[0, 0, x] + FF[((-I)*Pi)/x^2 - ((4*I)*Pi)/x + ((71 - (2*I)*Pi)*x)/6 + 
       (5*x^2)/12 + (-113 - (76*I)*Pi - 30*Pi^2 - 24*Zeta[3])/12 + 
       ((8*I)*Pi - 17*Pi^2 - 12*Zeta[3])/(3*(-1 + x)) + 
       (((2*I)/3)*(Pi^3 + (9*I)*Zeta[3]))/(-1 + x)^2]*G[0, 1, x] + 
    FF[((I/3)*Pi)/x + ((71 + (2*I)*Pi)*x)/6 + (5*x^2)/12 + 
       (I*Pi + 2*Zeta[3])/(-1 + x)^2 + ((3*I)*Pi - 13*Pi^2 + 12*Zeta[3])/
        (3*(-1 + x)) + (-113 + (4*I)*Pi - 58*Pi^2 + 24*Zeta[3])/12]*
     G[1, 0, x] + FF[(89 - (16*I)*Pi - 12*Pi^2)/6 + ((I/12)*(5*I + 12*Pi))/
        x^2 + (((5*I)/6)*(13*I + 4*Pi))/x + (I/6)*(65*I + 2*Pi)*x - 
       (5*x^2)/12]*G[1, 1, x] + 
    FF[(125 - (33*I)*Pi + 17*Pi^2)/6 + (-21 - (40*I)*Pi + 14*Pi^2)/
        (6*(-1 + x)^2) + (77 - (88*I)*Pi + 34*Pi^2)/(6*(-1 + x)) + 
       ((13 - (4*I)*Pi)*x)/3 + ((6 + I*Pi)*x^2)/3]*G[0, 0, 0, x] + 
    FF[(-32 - (3*I)*Pi + 9*Pi^2)/3 + (16*(I*Pi + Pi^2))/(3*(-1 + x)^2) + 
       (2*(-4 + (23*I)*Pi + 9*Pi^2))/(3*(-1 + x)) - ((4*I)/3)*(-2*I + Pi)*x + 
       (I/3)*(3*I + Pi)*x^2]*G[0, 0, 1, x] + 
    FF[(-64 - (9*I)*Pi + 20*Pi^2)/6 + (4*Pi^2)/(-1 + x)^2 + 
       (-8 - (3*I)*Pi + 20*Pi^2)/(3*(-1 + x)) + ((4*I)/3)*(2*I + Pi)*x - 
       (I/3)*(-3*I + Pi)*x^2]*G[0, 1, 0, x] + 
    FF[(16 + (3*I)*Pi + 3*Pi^2)/3 + (2*(8 - (6*I)*Pi + 3*Pi^2))/
        (3*(-1 + x)) - x^(-2) - 4/x + ((1 + (4*I)*Pi)*x)/3 - (I/3)*Pi*x^2]*
     G[0, 1, 1, x] + FF[(-8 + (9*I)*Pi - 2*Pi^2)/6 + (-1 + x)^(-2) + 
       (3 + (15*I)*Pi - 2*Pi^2)/(3*(-1 + x)) + 2/(3*x) + 
       ((5 + (4*I)*Pi)*x)/3 - (I/3)*Pi*x^2]*G[1, 0, 0, x] + 
    FF[(8 + (6*I)*Pi - Pi^2)/3 - (2*((9*I)*Pi + Pi^2))/(3*(-1 + x)) - 
       1/(3*x) + ((2*I)/3)*(5*I + 2*Pi)*x - (I/3)*(-3*I + Pi)*x^2]*
     G[1, 0, 1, x] + FF[(2*(4 + (3*I)*Pi))/3 + ((I/3)*Pi)/x^2 - 
       ((I/3)*(-I + 4*Pi))/x - ((2*I)/3)*(-5*I + 2*Pi)*x + 
       (I/3)*(3*I + Pi)*x^2]*G[1, 1, 0, x] + 
    FF[((2*I)/3)*(11*I + 3*Pi) + ((I/3)*(-6*I + Pi))/x^2 - 
       ((I/3)*(17*I + 4*Pi))/x + ((17 - (4*I)*Pi)*x)/3 + ((6 + I*Pi)*x^2)/3]*
     G[1, 1, 1, x] + FF[((5*I)/2)*(9*I + 2*Pi) + (((2*I)/3)*(2*I + 15*Pi))/
        (-1 + x)^2 + (((2*I)/3)*(41*I + 15*Pi))/(-1 + x) - (8*x)/3 + 
       (2*x^2)/3]*G[0, 0, 0, 0, x] + 
    FF[8 - (((2*I)/3)*(-8*I + 9*Pi))/(-1 + x)^2 + 8/(3*(-1 + x)) + (4*x)/3 - 
       x^2/3]*G[0, 0, 0, 1, x] + 
    FF[8 - I*Pi - (((2*I)/3)*(-8*I + 3*Pi))/(-1 + x)^2 + 
       (2*(4 - (3*I)*Pi))/(3*(-1 + x)) + (4*x)/3 - x^2/3]*G[0, 0, 1, 0, x] + 
    FF[-3 + (4*(8 + (3*I)*Pi))/(3*(-1 + x)^2) + 50/(3*(-1 + x)) - (8*x)/3 + 
       (2*x^2)/3]*G[0, 0, 1, 1, x] + 
    FF[(-1/2*I)*(-5*I + 4*Pi) - ((4*I)*Pi)/(-1 + x)^2 - 
       (I*(-I + 4*Pi))/(-1 + x) + (8*x)/3 - (2*x^2)/3]*G[0, 1, 0, 0, x] + 
    FF[7 + ((6*I)*Pi)/(-1 + x)^2 + 4/(-1 + x) - (4*x)/3 + x^2/3]*
     G[0, 1, 0, 1, x] + FF[7 + 4/(-1 + x) - (4*x)/3 + x^2/3]*
     G[0, 1, 1, 0, x] + FF[-10 - 16/(-1 + x) + (8*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 1, x] + FF[(-1/2*I)*(-17*I + 2*Pi) - ((2*I)*Pi)/(-1 + x)^2 - 
       (I*(-I + 2*Pi))/(-1 + x) + (8*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, x] + 
    FF[10 - ((2*I)*Pi)/(-1 + x)^2 + 6/(-1 + x) - (4*x)/3 + x^2/3]*
     G[1, 0, 0, 1, x] + FF[10 + 6/(-1 + x) - (4*x)/3 + x^2/3]*
     G[1, 0, 1, 0, x] + FF[-8 - 12/(-1 + x) + (8*x)/3 - (2*x^2)/3]*
     G[1, 0, 1, 1, x] + FF[4 + 2/(3*x^2) - 8/(3*x) - (8*x)/3 + (2*x^2)/3]*
     G[1, 1, 0, 0, x] + FF[-2 - 1/(3*x^2) + 4/(3*x) + (4*x)/3 - x^2/3]*
     G[1, 1, 0, 1, x] + FF[-2 - 1/(3*x^2) + 4/(3*x) + (4*x)/3 - x^2/3]*
     G[1, 1, 1, 0, x] + FF[4 + 2/(3*x^2) - 8/(3*x) - (8*x)/3 + (2*x^2)/3]*
     G[1, 1, 1, 1, x] + FF[21 + 28/(-1 + x)^2 + 42/(-1 + x)]*
     G[0, 0, 0, 0, 0, x] + FF[-10 - 10/(-1 + x)^2 - 20/(-1 + x)]*
     G[0, 0, 0, 0, 1, x] + FF[-10 - 10/(-1 + x)^2 - 20/(-1 + x)]*
     G[0, 0, 0, 1, 0, x] + FF[6 + 12/(-1 + x)]*G[0, 0, 0, 1, 1, x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*G[0, 0, 1, 0, 0, x] + 
    FF[-4 - 4/(-1 + x)^2 - 8/(-1 + x)]*G[0, 0, 1, 0, 1, x] + 
    FF[-4 - 4/(-1 + x)^2 - 8/(-1 + x)]*G[0, 0, 1, 1, 0, x] + 
    FF[8 + 16/(-1 + x)^2 + 16/(-1 + x)]*G[0, 0, 1, 1, 1, x] + 
    FF[4 + 2/(-1 + x)^2 + 8/(-1 + x)]*G[0, 1, 0, 0, 0, x] + 
    FF[-6 - 6/(-1 + x)^2 - 12/(-1 + x)]*G[0, 1, 0, 0, 1, x] + 
    FF[-6 - 6/(-1 + x)^2 - 12/(-1 + x)]*G[0, 1, 0, 1, 0, x] + 
    FF[6 + 12/(-1 + x)^2 + 12/(-1 + x)]*G[0, 1, 0, 1, 1, x] + 
    FF[-3 - 4/(-1 + x)^2 - 6/(-1 + x)]*G[1, 0, 0, 0, 0, x] + 
    FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[1, 0, 0, 0, 1, x] + 
    FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[1, 0, 0, 1, 0, x] + 
    FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*G[1, 0, 0, 1, 1, x]) + 
  eps^2*(FF[((-447*I)*Pi + 306*Pi^2 + (100*I)*Pi^3 + 6*Pi^4 - 
        (216*I)*Pi*Zeta[3])/(216*x) + 
      (x*(-31575*Pi^2 - (70*I)*Pi^3 - 248*Pi^4 + (188*I)*Pi^5 - 
         38820*Zeta[3] - (600*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] - 
         10080*Zeta[5]))/1080 + (x^2*(645*Pi^2 + 262*Pi^4 - (94*I)*Pi^5 - 
         1440*Zeta[3] + (4080*I)*Pi*Zeta[3] - 120*Pi^2*Zeta[3] + 
         5040*Zeta[5]))/2160 + ((-16716*I)*Pi + 6552*Pi^2 + (2520*I)*Pi^3 + 
        308*Pi^4 + (245*I)*Pi^5 + 4*Pi^6 + 4116*Zeta[3] - 
        (6972*I)*Pi*Zeta[3] - 29316*Pi^2*Zeta[3] - (504*I)*Pi^3*Zeta[3] - 
        39312*Zeta[3]^2 + 20160*Zeta[5] + (16632*I)*Pi*Zeta[5])/
       (1512*(-1 + x)) + (-128520 + (31290*I)*Pi + 389655*Pi^2 - 
        (1400*I)*Pi^3 + 462*Pi^4 - (1701*I)*Pi^5 + 20*Pi^6 + 28560*Zeta[3] - 
        (206640*I)*Pi*Zeta[3] - 139860*Pi^2*Zeta[3] - (2520*I)*Pi^3*Zeta[3] - 
        196560*Zeta[3]^2 - 415800*Zeta[5] + (83160*I)*Pi*Zeta[5])/15120 + 
      ((-3150*I)*Pi^3 + 1659*Pi^4 - (168*I)*Pi^5 + 856*Pi^6 + 18900*Zeta[3] + 
        (48510*I)*Pi*Zeta[3] - 27720*Pi^2*Zeta[3] + (30240*I)*Pi^3*Zeta[3] - 
        96390*Zeta[3]^2 + 279720*Zeta[5] - (391230*I)*Pi*Zeta[5])/
       (5670*(-1 + x)^2)] + 
    FF[((I/18)*Pi^3)/x + (x^2*(405*Pi^2 - (170*I)*Pi^3 + 4*Pi^4 + 
          3180*Zeta[3] + (1800*I)*Pi*Zeta[3]))/1080 - 
       (x*(-2235 - 15840*Pi^2 - (80*I)*Pi^3 + 16*Pi^4 - 9240*Zeta[3] + 
          (7200*I)*Pi*Zeta[3]))/1080 + ((3630*I)*Pi - 1800*Pi^2 - 
         (225*I)*Pi^3 - 760*Pi^4 + (9*I)*Pi^5 - 5160*Zeta[3] + 
         (14400*I)*Pi*Zeta[3] + 3960*Pi^2*Zeta[3] + 29160*Zeta[5])/
        (540*(-1 + x)^2) + (-9450 - (37930*I)*Pi + 3890*Pi^2 - (540*I)*Pi^3 + 
         105*Pi^4 + (6*I)*Pi^5 + 21600*Zeta[3] + (9360*I)*Pi*Zeta[3] + 
         7320*Pi^2*Zeta[3] + 36360*Zeta[5])/720 + 
       (-11940 + (7260*I)*Pi - 20880*Pi^2 - (5010*I)*Pi^3 - 545*Pi^4 + 
         (18*I)*Pi^5 - 17340*Zeta[3] + (24480*I)*Pi*Zeta[3] + 
         21960*Pi^2*Zeta[3] + 109080*Zeta[5])/(1080*(-1 + x))]*G[0, x] + 
    FF[((129*I)*Pi + 90*Pi^2 + (124*I)*Pi^3 + 6*Pi^4 - (216*I)*Pi*Zeta[3])/
        (216*x^2) + (x^2*(405*Pi^2 + (170*I)*Pi^3 + 68*Pi^4 + 1140*Zeta[3] + 
          (360*I)*Pi*Zeta[3]))/1080 + (-447 - (12630*I)*Pi + 2538*Pi^2 + 
         (200*I)*Pi^3 - 24*Pi^4 + 288*Zeta[3] + (864*I)*Pi*Zeta[3])/(216*x) - 
       (x*(2235 - 16560*Pi^2 + (140*I)*Pi^3 + 272*Pi^4 - 10560*Zeta[3] + 
          (1440*I)*Pi*Zeta[3]))/1080 + (7270 + (19195*I)*Pi - 2585*Pi^2 + 
         (490*I)*Pi^3 - 74*Pi^4 - (8*I)*Pi^5 - 600*Zeta[3] + 
         (1260*I)*Pi*Zeta[3] - 2040*Pi^2*Zeta[3] - 3960*Zeta[5])/360 + 
       ((-95*I)*Pi^3 + 59*Pi^4 - (4*I)*Pi^5 + 630*Zeta[3] + 
         (2730*I)*Pi*Zeta[3] - 1020*Pi^2*Zeta[3] - 1980*Zeta[5])/
        (90*(-1 + x)) + ((-15*I)*Pi^3 + 8*Pi^4 - (8*I)*Pi^5 + 90*Zeta[3] + 
         (480*I)*Pi*Zeta[3] - 240*Pi^2*Zeta[3] - 1260*Zeta[5])/
        (90*(-1 + x)^2)]*G[1, x] + 
    FF[(I/36)*x*(2207*I - 14*Pi + (120*I)*Pi^2 + 40*Pi^3 + (144*I)*Zeta[3]) + 
       (x^2*(43 - 42*Pi^2 - (20*I)*Pi^3 + 72*Zeta[3]))/72 + 
       (4370 + (12850*I)*Pi - 3030*Pi^2 - 177*Pi^4 - 12960*Zeta[3] - 
         (720*I)*Pi*Zeta[3])/360 + (2770 + (8690*I)*Pi + 915*Pi^2 + 
         (450*I)*Pi^3 - 177*Pi^4 + 2880*Zeta[3] - (720*I)*Pi*Zeta[3])/
        (180*(-1 + x)) + (1210 - (900*I)*Pi + 1935*Pi^2 + (600*I)*Pi^3 - 
         79*Pi^4 + 11520*Zeta[3] - (720*I)*Pi*Zeta[3])/(180*(-1 + x)^2)]*
     G[0, 0, x] + FF[((-1/18*I)*(12*Pi + (18*I)*Pi^2 + Pi^3))/x^2 + 
       ((-327*I)*Pi + 30*Pi^2 + (2*I)*Pi^3)/(9*x) + 
       (I/72)*x^2*(43*I + (102*I)*Pi^2 + 24*Pi^3 + (96*I)*Zeta[3]) + 
       (x*(2105 - (14*I)*Pi - 126*Pi^2 - (48*I)*Pi^3 + 192*Zeta[3]))/36 + 
       ((55*I)*Pi - 645*Pi^2 - (385*I)*Pi^3 + 34*Pi^4 + 1170*Zeta[3] - 
         (720*I)*Pi*Zeta[3])/(90*(-1 + x)) + 
       (-19195 - (4880*I)*Pi - 570*Pi^2 + (810*I)*Pi^3 + 68*Pi^4 - 
         5940*Zeta[3] - (1440*I)*Pi*Zeta[3])/360 + 
       ((-320*I)*Pi^3 - 117*Pi^4 + 2880*Zeta[3] - (2520*I)*Pi*Zeta[3])/
        (180*(-1 + x)^2)]*G[0, 1, x] + 
    FF[((I/18)*Pi^3)/x^2 - ((I/18)*(-7*Pi - (12*I)*Pi^2 + 4*Pi^3))/x + 
       ((2105 + (14*I)*Pi - 144*Pi^2 - (16*I)*Pi^3)*x)/36 + 
       (I/72)*(43*I + (102*I)*Pi^2 + 8*Pi^3)*x^2 + 
       ((100*I)*Pi - 340*Pi^2 - (25*I)*Pi^3 + 6*Pi^4 - 10*Zeta[3] + 
         (240*I)*Pi*Zeta[3])/(30*(-1 + x)) + ((150*I)*Pi - 45*Pi^2 - Pi^4 - 
         240*Zeta[3] + (360*I)*Pi*Zeta[3])/(45*(-1 + x)^2) + 
       (-19195 + (1100*I)*Pi - 5910*Pi^2 + (30*I)*Pi^3 + 36*Pi^4 - 
         3780*Zeta[3] + (1440*I)*Pi*Zeta[3])/360]*G[1, 0, x] + 
    FF[((180*I)*Pi^3 - 17*Pi^4 - 1440*Zeta[3])/(90*(-1 + x)) + 
       (16255 - (4805*I)*Pi - 1110*Pi^2 - (420*I)*Pi^3 - 17*Pi^4 - 
         1080*Zeta[3])/180 + (I/36)*x*(2003*I + 14*Pi + (150*I)*Pi^2 + 
         24*Pi^3 + (48*I)*Zeta[3]) - ((I/72)*(43*I - 54*Pi - (114*I)*Pi^2 + 
          20*Pi^3 + (120*I)*Zeta[3]))/x^2 + 
       ((I/36)*(2003*I + 1124*Pi + (60*I)*Pi^2 + 40*Pi^3 + (240*I)*Zeta[3]))/
        x + (x^2*(43 - 42*Pi^2 - (12*I)*Pi^3 + 24*Zeta[3]))/72 + 
       (-Pi^4 - (60*I)*Pi*Zeta[3])/(30*(-1 + x)^2)]*G[1, 1, x] + 
    FF[((973 + (8*I)*Pi + 28*Pi^2)*x)/18 - ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36 + (-105 - (157*I)*Pi - 110*Pi^2 - (24*I)*Pi^3 + 360*Zeta[3])/
        (9*(-1 + x)^2) + (973 - (468*I)*Pi + 81*Pi^2 - (24*I)*Pi^3 + 
         900*Zeta[3])/18 + (688 - (989*I)*Pi - 67*Pi^2 - (48*I)*Pi^3 + 
         1800*Zeta[3])/(18*(-1 + x))]*G[0, 0, 0, x] + 
    FF[((-2*I)*Pi)/x^2 - ((10*I)*Pi)/x + ((-259 - (8*I)*Pi + 8*Pi^2)*x)/9 - 
       ((27 + (34*I)*Pi + 8*Pi^2)*x^2)/36 + 
       ((I/18)*(145*Pi + (256*I)*Pi^2 + 66*Pi^3 + (36*I)*Zeta[3]))/
        (-1 + x)^2 + (-11 + (346*I)*Pi - 280*Pi^2 + (24*I)*Pi^3 + 
         216*Zeta[3])/(18*(-1 + x)) + (-793 - (822*I)*Pi + 408*Pi^2 + 
         (24*I)*Pi^3 + 216*Zeta[3])/36]*G[0, 0, 1, x] + 
    FF[((I/6)*(-9*Pi + (16*I)*Pi^2 + 6*Pi^3))/(-1 + x)^2 - (I*Pi)/x - 
       ((259 + (4*I)*Pi + 8*Pi^2)*x)/9 + ((-27 + (34*I)*Pi + 8*Pi^2)*x^2)/
        36 + (-11 - (63*I)*Pi + 201*Pi^2 + (18*I)*Pi^3 + 144*Zeta[3])/
        (18*(-1 + x)) + (-793 - (180*I)*Pi + 561*Pi^2 + (18*I)*Pi^3 + 
         144*Zeta[3])/36]*G[0, 1, 0, x] + 
    FF[(((2*I)/3)*(I + 3*Pi))/x^2 + ((I/3)*(109*I + 29*Pi))/x - 
       ((-85 - (16*I)*Pi + 28*Pi^2)*x)/18 + ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36 + (2*((-I)*Pi^3 + 8*Zeta[3]))/(-1 + x)^2 + 
       (11 - (48*I)*Pi + 114*Pi^2 + 180*Zeta[3])/(9*(-1 + x)) + 
       (983 + (354*I)*Pi + 246*Pi^2 + 360*Zeta[3])/36]*G[0, 1, 1, x] + 
    FF[((-1/9*I)*(7*I + 6*Pi))/x - ((-143 + (14*I)*Pi + 28*Pi^2)*x)/18 + 
       ((-3 + (34*I)*Pi + 14*Pi^2)*x^2)/36 + (-173 + (258*I)*Pi + 381*Pi^2 + 
         (18*I)*Pi^3 - 360*Zeta[3])/36 + (20 + (125*I)*Pi + 51*Pi^2 + 
         (6*I)*Pi^3 - 120*Zeta[3])/(6*(-1 + x)) + 
       (20 - (9*I)*Pi + 24*Pi^2 + (6*I)*Pi^3 - 36*Zeta[3])/(6*(-1 + x)^2)]*
     G[1, 0, 0, x] + FF[(-2*((-3*I)*Pi + Pi^2))/(3*x^2) + 
       (-7 + (162*I)*Pi + 48*Pi^2)/(18*x) - ((281 - (5*I)*Pi + 8*Pi^2)*x)/9 + 
       ((-27 + (34*I)*Pi + 8*Pi^2)*x^2)/36 + (961 + (720*I)*Pi + 156*Pi^2 - 
         72*Zeta[3])/36 + (2*((-9*I)*Pi + 19*Pi^2 - 6*Zeta[3]))/
        (3*(-1 + x)) + (((2*I)/3)*(Pi^3 + (9*I)*Zeta[3]))/(-1 + x)^2]*
     G[1, 0, 1, x] + FF[((-17*I)*Pi - 16*Pi^2)/(18*x^2) + 
       (-7 + (14*I)*Pi + 64*Pi^2)/(18*x) + ((-281 + (7*I)*Pi + 8*Pi^2)*x)/9 - 
       ((27 + (34*I)*Pi + 8*Pi^2)*x^2)/36 + (I*Pi + 2*Zeta[3])/(-1 + x)^2 + 
       ((3*I)*Pi + 17*Pi^2 + 12*Zeta[3])/(3*(-1 + x)) + 
       (961 + (264*I)*Pi + 246*Pi^2 + 72*Zeta[3])/36]*G[1, 1, 0, x] + 
    FF[(-1495 + (180*I)*Pi + 54*Pi^2)/18 + (57 - (34*I)*Pi - 14*Pi^2)/
        (36*x^2) + (959 - (208*I)*Pi + 28*Pi^2)/(18*x) + 
       ((959 - (10*I)*Pi + 28*Pi^2)*x)/18 - ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/
        36]*G[1, 1, 1, x] + FF[(-571 + (93*I)*Pi - 66*Pi^2)/6 + 
       (-43 + (600*I)*Pi - 198*Pi^2)/(18*(-1 + x)^2) + 
       (-1495 + (888*I)*Pi - 396*Pi^2)/(18*(-1 + x)) + 
       ((20*I)/9)*(8*I + 3*Pi)*x - (I/9)*(-53*I + 15*Pi)*x^2]*
     G[0, 0, 0, 0, x] + FF[(165 - (6*I)*Pi - 76*Pi^2)/6 + 
       (-145 + (288*I)*Pi - 114*Pi^2)/(18*(-1 + x)^2) - 
       (2*(-11 - (189*I)*Pi + 114*Pi^2))/(9*(-1 + x)) + 
       (2*(43 - (18*I)*Pi)*x)/9 + ((17 + (18*I)*Pi)*x^2)/18]*
     G[0, 0, 0, 1, x] + FF[(55 + (13*I)*Pi - 28*Pi^2)/2 - 
       (5*(29 + (24*I)*Pi + 54*Pi^2))/(18*(-1 + x)^2) - 
       (2*(-11 - (6*I)*Pi + 126*Pi^2))/(9*(-1 + x)) + (2*(43 - (30*I)*Pi)*x)/
        9 + ((17 + (30*I)*Pi)*x^2)/18]*G[0, 0, 1, 0, x] + 
    FF[-29 + I*Pi - 7*Pi^2 + (145 - (96*I)*Pi - 105*Pi^2)/(9*(-1 + x)^2) + 
       (199 - (276*I)*Pi - 126*Pi^2)/(9*(-1 + x)) - 2/x^2 - 10/x + 
       ((2*I)/9)*(23*I + 18*Pi)*x + ((1 - (9*I)*Pi)*x^2)/9]*
     G[0, 0, 1, 1, x] + FF[(-21 - (3*I)*Pi - 29*Pi^2)/6 + 
       (-9 - (80*I)*Pi - 30*Pi^2)/(6*(-1 + x)^2) + 
       (-21 - (98*I)*Pi - 58*Pi^2)/(6*(-1 + x)) - 2/x + 
       ((1 - (72*I)*Pi)*x)/9 + (I/9)*(I + 18*Pi)*x^2]*G[0, 1, 0, 0, x] + 
    FF[(119 + (12*I)*Pi - 34*Pi^2)/6 + ((-16*I)*Pi - 13*Pi^2)/(-1 + x)^2 - 
       (2*(-8 + (63*I)*Pi + 17*Pi^2))/(3*(-1 + x)) + x^(-1) + 
       ((43 + (24*I)*Pi)*x)/9 + ((55 - (12*I)*Pi)*x^2)/18]*G[0, 1, 0, 1, x] + 
    FF[(119 - (51*I)*Pi - 40*Pi^2)/6 - (6*Pi^2)/(-1 + x)^2 + 
       (16 - (21*I)*Pi - 40*Pi^2)/(3*(-1 + x)) + ((I/3)*Pi)/x^2 + 
       (3 - (4*I)*Pi)/(3*x) + ((43 + (72*I)*Pi)*x)/9 + 
       ((55 - (36*I)*Pi)*x^2)/18]*G[0, 1, 1, 0, x] + 
    FF[(-62 - (3*I)*Pi - 8*Pi^2)/3 - (8*(8 - (3*I)*Pi + 2*Pi^2))/
        (3*(-1 + x)) + ((I/3)*(-12*I + Pi))/x^2 + (2*(25 - (2*I)*Pi))/(3*x) - 
       (I/9)*(-41*I + 24*Pi)*x + (I/9)*(19*I + 6*Pi)*x^2]*G[0, 1, 1, 1, x] + 
    FF[(-125 - (33*I)*Pi + 17*Pi^2)/6 + (-21 - (40*I)*Pi + 14*Pi^2)/
        (6*(-1 + x)^2) + (77 - (100*I)*Pi + 34*Pi^2)/(6*(-1 + x)) - 8/(3*x) - 
       ((2*I)/9)*(-37*I + 12*Pi)*x + (I/9)*(19*I + 6*Pi)*x^2]*
     G[1, 0, 0, 0, x] + FF[(92 + (15*I)*Pi + 9*Pi^2)/3 + 
       (16*(I*Pi + Pi^2))/(3*(-1 + x)^2) + (2*(9 - (16*I)*Pi + 9*Pi^2))/
        (3*(-1 + x)) + 2/(3*x) + ((37 + (72*I)*Pi)*x)/9 + 
       ((55 - (36*I)*Pi)*x^2)/18]*G[1, 0, 0, 1, x] + 
    FF[(184 - (45*I)*Pi + 20*Pi^2)/6 + (4*Pi^2)/(-1 + x)^2 + 
       (18 - (15*I)*Pi + 20*Pi^2)/(3*(-1 + x)) - (I*Pi)/x^2 + 
       (((2*I)/3)*(-I + 6*Pi))/x + ((37 + (24*I)*Pi)*x)/9 + 
       ((55 - (12*I)*Pi)*x^2)/18]*G[1, 0, 1, 0, x] + 
    FF[-16 + (2*I)*Pi + Pi^2 + (2*(-6 + (6*I)*Pi + Pi^2))/(-1 + x) + 
       (((2*I)/3)*(-3*I + Pi))/x^2 - ((I/3)*(27*I + 8*Pi))/x + 
       (4*(7 - (18*I)*Pi)*x)/9 + (I/9)*(I + 18*Pi)*x^2]*G[1, 0, 1, 1, x] + 
    FF[(72 - (15*I)*Pi - 2*Pi^2)/6 + (-1 + x)^(-2) + (3 + (15*I)*Pi - 2*Pi^2)/
        (3*(-1 + x)) - ((I/9)*(-17*I + 6*Pi))/x^2 + (((8*I)/9)*(-I + 3*Pi))/
        x + (I/9)*(37*I + 36*Pi)*x + ((1 - (9*I)*Pi)*x^2)/9]*
     G[1, 1, 0, 0, x] + FF[(-30 - (6*I)*Pi - Pi^2)/3 - 
       (2*((-24*I)*Pi + Pi^2))/(3*(-1 + x)) + ((I/18)*(-17*I + 6*Pi))/x^2 - 
       ((I/9)*(5*I + 12*Pi))/x + (4*(26 - (15*I)*Pi)*x)/9 + 
       ((17 + (30*I)*Pi)*x^2)/18]*G[1, 1, 0, 1, x] + 
    FF[(2*I)*(5*I + 3*Pi) + ((I/18)*(-17*I + 18*Pi))/x^2 - 
       ((I/9)*(5*I + 36*Pi))/x + (4*(26 - (9*I)*Pi)*x)/9 + 
       ((17 + (18*I)*Pi)*x^2)/18]*G[1, 1, 1, 0, x] + 
    FF[(2*(52 - (15*I)*Pi))/3 - ((I/9)*(-53*I + 15*Pi))/x^2 + 
       ((I/9)*(211*I + 60*Pi))/x + (I/9)*(211*I + 60*Pi)*x - 
       (I/9)*(-53*I + 15*Pi)*x^2]*G[1, 1, 1, 1, x] + 
    FF[(17*(9 - (2*I)*Pi))/2 + (2*(14 - (51*I)*Pi))/(3*(-1 + x)^2) + 
       (2*(152 - (51*I)*Pi))/(3*(-1 + x)) + (56*x)/3 - (14*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[-16 - (((2*I)/3)*(40*I + 21*Pi))/(-1 + x)^2 + 
       8/(3*(-1 + x)) - (20*x)/3 + (5*x^2)/3]*G[0, 0, 0, 0, 1, x] + 
    FF[I*(16*I + 5*Pi) + (10*(8 + (3*I)*Pi))/(3*(-1 + x)^2) + 
       (2*(4 + (15*I)*Pi))/(3*(-1 + x)) - (20*x)/3 + (5*x^2)/3]*
     G[0, 0, 0, 1, 0, x] + FF[-1 + ((12*I)*Pi)/(-1 + x)^2 + 34/(-1 + x)]*
     G[0, 0, 0, 1, 1, x] + 
    FF[(3*(7 + (6*I)*Pi))/2 + (((2*I)/3)*(10*I + 27*Pi))/(-1 + x)^2 + 
       (2*(2 + (27*I)*Pi))/(3*(-1 + x)) - 12*x + 3*x^2]*G[0, 0, 1, 0, 0, x] + 
    FF[-20 + (2*(16 + (21*I)*Pi))/(3*(-1 + x)^2) - 16/(3*(-1 + x)) + 
       (8*x)/3 - (2*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
    FF[(-4*I)*(-5*I + Pi) + (8*(4 - (3*I)*Pi))/(3*(-1 + x)^2) - 
       (((8*I)/3)*(-2*I + 3*Pi))/(-1 + x) + (8*x)/3 - (2*x^2)/3]*
     G[0, 0, 1, 1, 0, x] + FF[27 - (((8*I)/3)*(-16*I + 3*Pi))/(-1 + x)^2 - 
       176/(3*(-1 + x)) + (20*x)/3 - (5*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
    FF[(59 + (12*I)*Pi)/2 + (((4*I)/3)*(22*I + 9*Pi))/(-1 + x)^2 + 
       ((I/3)*(25*I + 36*Pi))/(-1 + x) - (44*x)/3 + (11*x^2)/3]*
     G[0, 1, 0, 0, 0, x] + FF[-25 + (4*(4 + (5*I)*Pi))/(-1 + x)^2 - 
       6/(-1 + x) + (4*x)/3 - x^2/3]*G[0, 1, 0, 0, 1, x] + 
    FF[I*(25*I + Pi) + (2*(8 + I*Pi))/(-1 + x)^2 + ((2*I)*(3*I + Pi))/
        (-1 + x) + (4*x)/3 - x^2/3]*G[0, 1, 0, 1, 0, x] + 
    FF[13 - ((4*I)*(-8*I + 3*Pi))/(-1 + x)^2 - 44/(-1 + x) + 4*x - x^2]*
     G[0, 1, 0, 1, 1, x] + FF[(-1/2*I)*(-15*I + 4*Pi) - 
       ((4*I)*Pi)/(-1 + x)^2 - (I*(-7*I + 4*Pi))/(-1 + x) + 2/(3*x^2) - 
       8/(3*x) + 8*x - 2*x^2]*G[0, 1, 1, 0, 0, x] + 
    FF[-15 - ((16*I)*Pi)/(-1 + x)^2 - 8/(-1 + x) - 1/(3*x^2) + 4/(3*x) + 
       (8*x)/3 - (2*x^2)/3]*G[0, 1, 1, 0, 1, x] + 
    FF[-15 - 8/(-1 + x) - 1/(3*x^2) + 4/(3*x) + (8*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 1, 0, x] + FF[34 + 48/(-1 + x) + 2/(3*x^2) - 8/(3*x) - 
       (32*x)/3 + (8*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[(69 + (10*I)*Pi)/2 + (((2*I)/3)*(2*I + 15*Pi))/(-1 + x)^2 + 
       (2*(4 + (15*I)*Pi))/(3*(-1 + x)) - (32*x)/3 + (8*x^2)/3]*
     G[1, 0, 0, 0, 0, x] + FF[-23 - (((2*I)/3)*(-8*I + 9*Pi))/(-1 + x)^2 - 
       52/(3*(-1 + x)) + (8*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, 1, x] + 
    FF[(-I)*(-23*I + Pi) - (((2*I)/3)*(-8*I + 3*Pi))/(-1 + x)^2 - 
       (((2*I)/3)*(-26*I + 3*Pi))/(-1 + x) + (8*x)/3 - (2*x^2)/3]*
     G[1, 0, 0, 1, 0, x] + FF[8 + (4*(8 + (3*I)*Pi))/(3*(-1 + x)^2) - 
       16/(3*(-1 + x)) + 8*x - 2*x^2]*G[1, 0, 0, 1, 1, x] + 
    FF[(-1/2*I)*(-23*I + 4*Pi) - ((4*I)*Pi)/(-1 + x)^2 - 
       (I*(-5*I + 4*Pi))/(-1 + x) - 2/x^2 + 8/x + 4*x - x^2]*
     G[1, 0, 1, 0, 0, x] + FF[-16 + ((6*I)*Pi)/(-1 + x)^2 - 12/(-1 + x) + 
       x^(-2) - 4/x + (4*x)/3 - x^2/3]*G[1, 0, 1, 0, 1, x] + 
    FF[-16 - 12/(-1 + x) + x^(-2) - 4/x + (4*x)/3 - x^2/3]*
     G[1, 0, 1, 1, 0, x] + FF[34 + 48/(-1 + x) - 1/(3*x^2) + 4/(3*x) - 
       (44*x)/3 + (11*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
    FF[(27 - (2*I)*Pi)/2 - ((2*I)*Pi)/(-1 + x)^2 + (21 - (2*I)*Pi)/(-1 + x) - 
       8/(3*x^2) + 32/(3*x) + (20*x)/3 - (5*x^2)/3]*G[1, 1, 0, 0, 0, x] + 
    FF[-24 - ((2*I)*Pi)/(-1 + x)^2 - 16/(-1 + x) + 2/(3*x^2) - 8/(3*x) + 
       (8*x)/3 - (2*x^2)/3]*G[1, 1, 0, 0, 1, x] + 
    FF[-24 - 16/(-1 + x) + 2/(3*x^2) - 8/(3*x) + (8*x)/3 - (2*x^2)/3]*
     G[1, 1, 0, 1, 0, x] + FF[26 + 32/(-1 + x) + 1/(3*x^2) - 4/(3*x) - 12*x + 
       3*x^2]*G[1, 1, 0, 1, 1, x] + 
    FF[10 + 5/(3*x^2) - 20/(3*x) - (20*x)/3 + (5*x^2)/3]*
     G[1, 1, 1, 0, 1, x] + FF[10 + 5/(3*x^2) - 20/(3*x) - (20*x)/3 + 
       (5*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
    FF[-28 - 14/(3*x^2) + 56/(3*x) + (56*x)/3 - (14*x^2)/3]*
     G[1, 1, 1, 1, 1, x] + FF[-93 - 124/(-1 + x)^2 - 186/(-1 + x)]*
     G[0, 0, 0, 0, 0, 0, x] + FF[34 + 34/(-1 + x)^2 + 68/(-1 + x)]*
     G[0, 0, 0, 0, 0, 1, x] + FF[34 + 34/(-1 + x)^2 + 68/(-1 + x)]*
     G[0, 0, 0, 0, 1, 0, x] + FF[-14 - 28/(-1 + x)^2 - 28/(-1 + x)]*
     G[0, 0, 0, 0, 1, 1, x] + FF[5 + 10/(-1 + x)^2 + 10/(-1 + x)]*
     G[0, 0, 0, 1, 0, 0, x] + FF[20 + 20/(-1 + x)^2 + 40/(-1 + x)]*
     G[0, 0, 0, 1, 0, 1, x] + FF[20 + 20/(-1 + x)^2 + 40/(-1 + x)]*
     G[0, 0, 0, 1, 1, 0, x] + FF[-32 - 8/(-1 + x)^2 - 64/(-1 + x)]*
     G[0, 0, 0, 1, 1, 1, x] + FF[-17 - 6/(-1 + x)^2 - 34/(-1 + x)]*
     G[0, 0, 1, 0, 0, 0, x] + FF[28 + 28/(-1 + x)^2 + 56/(-1 + x)]*
     G[0, 0, 1, 0, 0, 1, x] + FF[28 + 28/(-1 + x)^2 + 56/(-1 + x)]*
     G[0, 0, 1, 0, 1, 0, x] + FF[-20 - 6/(-1 + x)^2 - 40/(-1 + x)]*
     G[0, 0, 1, 0, 1, 1, x] + FF[-4 - 8/(-1 + x)^2 - 8/(-1 + x)]*
     G[0, 0, 1, 1, 0, 0, x] + FF[8 + 8/(-1 + x)^2 + 16/(-1 + x)]*
     G[0, 0, 1, 1, 0, 1, x] + FF[8 + 8/(-1 + x)^2 + 16/(-1 + x)]*
     G[0, 0, 1, 1, 1, 0, x] + FF[-24 - 48/(-1 + x)^2 - 48/(-1 + x)]*
     G[0, 0, 1, 1, 1, 1, x] + FF[-12 - 2/(-1 + x)^2 - 24/(-1 + x)]*
     G[0, 1, 0, 0, 0, 0, x] + FF[10 + 10/(-1 + x)^2 + 20/(-1 + x)]*
     G[0, 1, 0, 0, 0, 1, x] + FF[10 + 10/(-1 + x)^2 + 20/(-1 + x)]*
     G[0, 1, 0, 0, 1, 0, x] + FF[2 + 22/(-1 + x)^2 + 4/(-1 + x)]*
     G[0, 1, 0, 0, 1, 1, x] + FF[1 + 2/(-1 + x)^2 + 2/(-1 + x)]*
     G[0, 1, 0, 1, 0, 0, x] + FF[12 + 12/(-1 + x)^2 + 24/(-1 + x)]*
     G[0, 1, 0, 1, 0, 1, x] + FF[12 + 12/(-1 + x)^2 + 24/(-1 + x)]*
     G[0, 1, 0, 1, 1, 0, x] + FF[-24 - 48/(-1 + x)^2 - 48/(-1 + x)]*
     G[0, 1, 0, 1, 1, 1, x] + FF[-18 - 20/(-1 + x)^2 - 36/(-1 + x)]*
     G[0, 1, 1, 0, 0, 0, x] + FF[16 + 16/(-1 + x)^2 + 32/(-1 + x)]*
     G[0, 1, 1, 0, 0, 1, x] + FF[16 + 16/(-1 + x)^2 + 32/(-1 + x)]*
     G[0, 1, 1, 0, 1, 0, x] + FF[-16 - 32/(-1 + x)^2 - 32/(-1 + x)]*
     G[0, 1, 1, 0, 1, 1, x] + FF[21 + 28/(-1 + x)^2 + 42/(-1 + x)]*
     G[1, 0, 0, 0, 0, 0, x] + FF[-10 - 10/(-1 + x)^2 - 20/(-1 + x)]*
     G[1, 0, 0, 0, 0, 1, x] + FF[-10 - 10/(-1 + x)^2 - 20/(-1 + x)]*
     G[1, 0, 0, 0, 1, 0, x] + FF[6 + 12/(-1 + x)]*G[1, 0, 0, 0, 1, 1, x] + 
    FF[-1 - 2/(-1 + x)^2 - 2/(-1 + x)]*G[1, 0, 0, 1, 0, 0, x] + 
    FF[-4 - 4/(-1 + x)^2 - 8/(-1 + x)]*G[1, 0, 0, 1, 0, 1, x] + 
    FF[-4 - 4/(-1 + x)^2 - 8/(-1 + x)]*G[1, 0, 0, 1, 1, 0, x] + 
    FF[8 + 16/(-1 + x)^2 + 16/(-1 + x)]*G[1, 0, 0, 1, 1, 1, x] + 
    FF[4 + 2/(-1 + x)^2 + 8/(-1 + x)]*G[1, 0, 1, 0, 0, 0, x] + 
    FF[-6 - 6/(-1 + x)^2 - 12/(-1 + x)]*G[1, 0, 1, 0, 0, 1, x] + 
    FF[-6 - 6/(-1 + x)^2 - 12/(-1 + x)]*G[1, 0, 1, 0, 1, 0, x] + 
    FF[6 + 12/(-1 + x)^2 + 12/(-1 + x)]*G[1, 0, 1, 0, 1, 1, x] + 
    FF[-3 - 4/(-1 + x)^2 - 6/(-1 + x)]*G[1, 1, 0, 0, 0, 0, x] + 
    FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[1, 1, 0, 0, 0, 1, x] + 
    FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*G[1, 1, 0, 0, 1, 0, x] + 
    FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*G[1, 1, 0, 0, 1, 1, x])}


==> anc/f_+--+_2_Lis.m <==
{FF[((-1/2*I)*Pi)/x - (Pi^2*x)/2 - (Pi^2*x^2)/4 + 
    (-30 + (30*I)*Pi + 25*Pi^2 - 7*Pi^4 - 60*Zeta[3])/60 + 
    ((-30*I)*Pi - 7*Pi^4 + 60*Zeta[3])/(30*(-1 + x)) + 
    (-7*Pi^4 - (180*I)*Pi*Zeta[3])/(90*(-1 + x)^2)] + 
  FF[-1/12 - 1/(6*(-1 + x)^2) - 1/(6*(-1 + x))]*Log[1 - x]^4 + 
  FF[1/3 + 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*Log[1 - x]^3*Log[x] + 
  FF[(-6 + (9*I)*Pi - 2*Pi^2)/12 + 1/(2*(-1 + x)^2) + 
     (3 + (9*I)*Pi - 2*Pi^2)/(6*(-1 + x)) - x/2 - x^2/4]*Log[x]^2 + 
  FF[(9 - (2*I)*Pi)/12 - ((I/3)*Pi)/(-1 + x)^2 - ((I/6)*(5*I + 2*Pi))/
      (-1 + x)]*Log[x]^3 + FF[-1/8 - 1/(6*(-1 + x)^2) - 1/(4*(-1 + x))]*
   Log[x]^4 + Log[1 - x]^2*(FF[(3 - Pi^2)/6 - Pi^2/(3*(-1 + x)^2) - 
      Pi^2/(3*(-1 + x)) - 1/(4*x^2) - 1/(2*x) - x/2 - x^2/4] + 
    FF[-1 - 2/(-1 + x)]*Log[x]) + 
  FF[(Pi*(3*I + Pi))/3 + (2*((-3*I)*Pi + Pi^2))/(3*(-1 + x))]*PolyLog[2, x] + 
  FF[-2 - 4/(-1 + x)]*PolyLog[3, 1 - x] + 
  FF[-3 + ((2*I)*Pi)/(-1 + x)^2 - 2/(-1 + x)]*PolyLog[3, x] + 
  Log[x]*(FF[x/2 + (I*Pi + 2*Zeta[3])/(-1 + x)^2 + 
      (-3 - (3*I)*Pi + Pi^2 + 4*Zeta[3])/2 + 
      (-3 + (3*I)*Pi - Pi^2 + 12*Zeta[3])/(3*(-1 + x))] + 
    FF[3 + 2/(-1 + x)]*PolyLog[2, x] + FF[-2 - 2/(-1 + x)^2 - 4/(-1 + x)]*
     PolyLog[3, x]) + Log[1 - x]*
   (FF[((-1/2*I)*Pi)/x^2 - ((I/2)*(-I + 2*Pi))/x - x/2 + 
      (2*(Pi^2 - 6*Zeta[3]))/(3*(-1 + x)) + (4 + I*Pi + 2*Pi^2 - 4*Zeta[3])/
       2 - (4*Zeta[3])/(-1 + x)^2] + FF[-1/2 + x + x^2/2]*Log[x] + 
    FF[-2 - 4/(-1 + x)]*PolyLog[2, x] + FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*
     PolyLog[3, x]) + FF[2 + 4/(-1 + x)^2 + 4/(-1 + x)]*PolyLog[4, 1 - x] + 
  FF[2 + 4/(-1 + x)]*PolyLog[4, x] + FF[-2 - 4/(-1 + x)^2 - 4/(-1 + x)]*
   PolyLog[4, -(x/(1 - x))] + 
  eps*(FF[(Pi^2*(-3195 - (30*I)*Pi + 64*Pi^2)*x)/540 - 
      (Pi^2*(225 + 32*Pi^2)*x^2)/1080 + ((I/3)*((3*I)*Zeta[3] + Pi*Zeta[3]))/
       x^2 - ((I/36)*(51*Pi + (18*I)*Pi^2 + 2*Pi^3 - (132*I)*Zeta[3] + 
         48*Pi*Zeta[3]))/x + (-900 + (510*I)*Pi + 1605*Pi^2 + (160*I)*Pi^3 - 
        63*Pi^4 - (8*I)*Pi^5 - 1800*Zeta[3] - (900*I)*Pi*Zeta[3] - 
        2400*Pi^2*Zeta[3] + 6840*Zeta[5])/360 + 
      ((-45*I)*Pi^3 + 56*Pi^4 - (48*I)*Pi^5 + 270*Zeta[3] + 
        (1440*I)*Pi*Zeta[3] - 2160*Pi^2*Zeta[3] + 12420*Zeta[5])/
       (270*(-1 + x)^2) + ((-2340*I)*Pi + 540*Pi^2 + (270*I)*Pi^3 + 19*Pi^4 - 
        (24*I)*Pi^5 + 1980*Zeta[3] + (8820*I)*Pi*Zeta[3] - 
        7200*Pi^2*Zeta[3] + 20520*Zeta[5])/(540*(-1 + x))] + 
    FF[-6 - 28/(3*(-1 + x)^2) - 12/(-1 + x)]*Li[3, 2, 1, x] + 
    FF[8 + 16/(-1 + x)^2 + 16/(-1 + x)]*Li[3, 2, 1 - x, 1] + 
    FF[10 + 20/(-1 + x)^2 + 20/(-1 + x)]*Li[3, 2, x, 1] + 
    FF[-17/60 - 17/(30*(-1 + x)^2) - 17/(30*(-1 + x))]*Log[1 - x]^5 + 
    FF[((5*I)/48)*(9*I + 2*Pi) + ((I/36)*(2*I + 15*Pi))/(-1 + x)^2 + 
       ((I/36)*(41*I + 15*Pi))/(-1 + x) - x/9 + x^2/36]*Log[x]^4 + 
    FF[7/40 + 7/(30*(-1 + x)^2) + 7/(20*(-1 + x))]*Log[x]^5 + 
    Log[1 - x]^4*(FF[1/8 - ((I/9)*(4*I + 3*Pi))/(-1 + x)^2 + 
        31/(36*(-1 + x)) - x/9 + x^2/36] + 
      FF[19/12 + 17/(6*(-1 + x)^2) + 19/(6*(-1 + x))]*Log[x]) + 
    Log[1 - x]^3*(FF[(-22 + (6*I)*Pi - 13*Pi^2)/18 - 
        (13*Pi^2)/(9*(-1 + x)^2) - (13*Pi^2)/(9*(-1 + x)) + 
        ((I/18)*(-6*I + Pi))/x^2 - ((I/18)*(17*I + 4*Pi))/x + 
        ((17 - (4*I)*Pi)*x)/18 + ((6 + I*Pi)*x^2)/18] + 
      FF[-1/2 + (((4*I)/9)*(4*I + 3*Pi))/(-1 + x)^2 - 37/(9*(-1 + x)) + 
         1/(9*x^2) - 4/(9*x) + (4*x)/9 - x^2/9]*Log[x] + 
      FF[-4/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Log[x]^2) + 
    FF[((4*I)*Pi)/(-1 + x)^2]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(125 - (33*I)*Pi + 17*Pi^2)/36 + (-21 - (40*I)*Pi + 14*Pi^2)/
         (36*(-1 + x)^2) + (77 - (88*I)*Pi + 34*Pi^2)/(36*(-1 + x)) + 
        ((13 - (4*I)*Pi)*x)/18 + ((6 + I*Pi)*x^2)/18] + 
      FF[-7/6 - (-1 + x)^(-2) - 7/(3*(-1 + x))]*PolyLog[2, x]) + 
    FF[(-8 + (3*I)*Pi - 9*Pi^2)/3 - (8*Pi^2)/(3*(-1 + x)^2) - 
       (2*(8 + (12*I)*Pi + 9*Pi^2))/(3*(-1 + x)) - ((I/3)*(3*I + Pi))/x^2 + 
       ((I/3)*(-11*I + 4*Pi))/x + (I/3)*(11*I + 8*Pi)*x - 
       (I/3)*(-3*I + 2*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[(-56 - (21*I)*Pi + 24*Pi^2)/6 + (-3 - (16*I)*Pi + 8*Pi^2)/
        (3*(-1 + x)^2) + (-11 - (67*I)*Pi + 24*Pi^2)/(3*(-1 + x)) - 2/(3*x) + 
       (I/3)*(13*I + 8*Pi)*x - (I/3)*(-3*I + 2*Pi)*x^2]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[(I*Pi)/x^2 + (((13*I)/3)*Pi)/x + ((2*I)/3)*Pi*x + 
        ((3*I)*Pi - (2*I)*Pi^3 + 4*Zeta[3])/(3*(-1 + x)^2) + 
        ((20*I)*Pi - 7*Pi^2 + 6*Zeta[3])/3 + 
        ((-5*I)*Pi + 4*Pi^2 + 12*Zeta[3])/(3*(-1 + x))] + 
      FF[8 + 16/(-1 + x)^2 + 16/(-1 + x)]*PolyLog[3, 1 - x] + 
      FF[2 - 4/(3*(-1 + x)^2) + 4/(-1 + x)]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[(-15 + (36*I)*Pi - 4*Pi^2)/(72*x^2) + 
        (-195 + (60*I)*Pi + 8*Pi^2)/(36*x) + (I/12)*(65*I + 2*Pi)*x - 
        (5*x^2)/24 + (25*Pi^2 - 108*Zeta[3])/(18*(-1 + x)) + 
        (89 - (16*I)*Pi - 15*Pi^2 - 36*Zeta[3])/12 - 
        (((2*I)/9)*((4*I)*Pi^2 + 3*Pi^3 - (27*I)*Zeta[3]))/(-1 + x)^2] + 
      FF[11/2 + 4/(-1 + x) - 1/(6*x^2) + 2/(3*x)]*Log[x]^2 + 
      FF[1 + 2/(-1 + x)]*PolyLog[2, x] + 
      Log[x]*(FF[(Pi*(3*I + Pi))/2 + (2*Pi^2)/(-1 + x)^2 + 
          (-8 - (12*I)*Pi + 3*Pi^2)/(3*(-1 + x)) + 1/(2*x^2) + 5/(3*x) + 
          (I/6)*(21*I + 4*Pi)*x - (I/6)*(-6*I + Pi)*x^2] + 
        FF[4 + 8/(-1 + x)^2 + 8/(-1 + x)]*PolyLog[2, x]) + 
      FF[3 + 6/(-1 + x)^2 + 6/(-1 + x)]*PolyLog[3, x]) + 
    Log[x]^2*(FF[(-1/12*I)*(-77*I + 2*Pi)*x - (5*x^2)/24 + 
        (22 + (98*I)*Pi - 27*Pi^2 + (6*I)*Pi^3 - 120*Zeta[3])/24 + 
        (32 + (73*I)*Pi + 7*Pi^2 + (6*I)*Pi^3 - 120*Zeta[3])/(12*(-1 + x)) + 
        (20 - (9*I)*Pi + 24*Pi^2 + (6*I)*Pi^3 - 36*Zeta[3])/
         (12*(-1 + x)^2)] + FF[(I/2)*(6*I + Pi) + (I*Pi)/(-1 + x)^2 + 
         (I*Pi)/(-1 + x)]*PolyLog[2, x] + FF[6 + 5/(-1 + x)^2 + 12/(-1 + x)]*
       PolyLog[3, x]) + FF[11 + (((8*I)/3)*(4*I + 3*Pi))/(-1 + x)^2 - 
       2/(3*(-1 + x)) - (8*x)/3 + (2*x^2)/3]*PolyLog[4, 1 - x] + 
    FF[2*(7 + I*Pi) + ((2*I)*Pi)/(-1 + x)^2 + (4*(7 + I*Pi))/(-1 + x) - 
       2/(3*x^2) + 8/(3*x) - (8*x)/3 + (2*x^2)/3]*PolyLog[4, x] + 
    FF[-1 + (8*(4 - (3*I)*Pi))/(3*(-1 + x)^2) + 62/(3*(-1 + x)) - 2/(3*x^2) + 
       8/(3*x)]*PolyLog[4, -(x/(1 - x))] + 
    Log[1 - x]*(FF[((-51 + 76*Pi^2 - (8*I)*Pi^3)*x)/36 + 
        ((12 + I*Pi)*Pi^2*x^2)/18 + (294 + (339*I)*Pi + 94*Pi^2 - 
          (6*I)*Pi^3 + 5*Pi^4 - 180*Zeta[3])/36 + 
        ((-5*I)*Pi + 4*Pi^2 - 4*Zeta[3])/(12*x^2) + 
        (-51 - (426*I)*Pi + 14*Pi^2 + 48*Zeta[3])/(36*x) + 
        (16*Pi^2 + (12*I)*Pi^3 + 5*Pi^4 + 264*Zeta[3])/(18*(-1 + x)) + 
        (-11*Pi^4 + 960*Zeta[3] - (900*I)*Pi*Zeta[3])/(90*(-1 + x)^2)] + 
      FF[(-8 + (9*I)*Pi - 2*Pi^2)/12 + 1/(2*(-1 + x)^2) + 
         (3 + (15*I)*Pi - 2*Pi^2)/(6*(-1 + x)) + 1/(3*x) + 
         ((5 + (4*I)*Pi)*x)/6 - (I/6)*Pi*x^2]*Log[x]^2 + 
      FF[(-1/12*I)*(-17*I + 2*Pi) - ((I/3)*Pi)/(-1 + x)^2 - 
         ((I/6)*(-I + 2*Pi))/(-1 + x) + (4*x)/9 - x^2/9]*Log[x]^3 + 
      FF[-1/8 - 1/(6*(-1 + x)^2) - 1/(4*(-1 + x))]*Log[x]^4 + 
      FF[(-8 + (3*I)*Pi - 8*Pi^2)/3 - (8*Pi^2)/(3*(-1 + x)^2) - 
         (2*(8 + (3*I)*Pi + 8*Pi^2))/(3*(-1 + x)) + x^(-2) + 11/(3*x) - 
         (11*x)/3 - x^2]*PolyLog[2, x] + FF[4 + 8/(-1 + x)^2 + 8/(-1 + x)]*
       PolyLog[2, x]^2 + FF[-4 - 8/(-1 + x) + 1/(3*x^2) - 4/(3*x) + (4*x)/3 - 
         x^2/3]*PolyLog[3, 1 - x] + 
      FF[7 + (((2*I)/3)*(16*I + 15*Pi))/(-1 + x)^2 - 44/(3*(-1 + x)) + 
         (4*x)/3 - x^2/3]*PolyLog[3, x] + 
      Log[x]*(FF[Pi^2/(9*x^2) + ((3*I)*Pi - 4*Pi^2)/(9*x) - 
          ((-213 - (6*I)*Pi + 4*Pi^2)*x)/18 + ((15 + 2*Pi^2)*x^2)/36 + 
          (I*Pi + 42*Zeta[3])/(-1 + x)^2 + ((3*I)*Pi - 17*Pi^2 + 156*Zeta[3])/
           (3*(-1 + x)) + (-113 + (4*I)*Pi - 76*Pi^2 + 312*Zeta[3])/12] + 
        FF[3 + 2/(-1 + x)]*PolyLog[2, x] + 
        FF[8 + 16/(-1 + x)^2 + 16/(-1 + x)]*PolyLog[3, 1 - x] + 
        FF[-10 - 10/(-1 + x)^2 - 20/(-1 + x)]*PolyLog[3, x]) + 
      FF[4 + 8/(-1 + x)^2 + 8/(-1 + x)]*PolyLog[4, 1 - x] + 
      FF[-14 - 32/(-1 + x)^2 - 28/(-1 + x)]*PolyLog[4, x] + 
      FF[-4 - 8/(-1 + x)^2 - 8/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
    Log[x]*(FF[((51 + 54*Pi^2 - (8*I)*Pi^3)*x)/36 + ((9 + I*Pi)*Pi^2*x^2)/
         18 + (2*Zeta[3])/(3*x^2) - (8*Zeta[3])/(3*x) + 
        ((50*I)*Pi - 15*Pi^2 + 9*Pi^4 - 80*Zeta[3] + (120*I)*Pi*Zeta[3])/
         (15*(-1 + x)^2) + (-390 + (300*I)*Pi - 360*Pi^2 - (75*I)*Pi^3 + 
          82*Pi^4 - 210*Zeta[3] + (720*I)*Pi*Zeta[3])/(90*(-1 + x)) + 
        (-1035 - (1905*I)*Pi + 450*Pi^2 - (45*I)*Pi^3 + 82*Pi^4 + 
          810*Zeta[3] + (720*I)*Pi*Zeta[3])/180] + 
      FF[(28 + (9*I)*Pi - 11*Pi^2)/3 + (1 - 4*Pi^2)/(-1 + x)^2 + 
         (11 + (18*I)*Pi - 22*Pi^2)/(3*(-1 + x)) + 2/(3*x) + (13*x)/3 + x^2]*
       PolyLog[2, x] + FF[-4 - 4/(-1 + x)^2 - 8/(-1 + x)]*PolyLog[2, x]^2 + 
      FF[9 + 8/(-1 + x) - 2/(3*x^2) + 8/(3*x) + (4*x)/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[(-1/2*I)*(-9*I + 4*Pi) + (4*(4 - (3*I)*Pi))/
          (3*(-1 + x)^2) - ((I/3)*(-11*I + 12*Pi))/(-1 + x) + (4*x)/3 - 
         x^2/3]*PolyLog[3, x] + FF[-32 - 56/(-1 + x)^2 - 64/(-1 + x)]*
       PolyLog[4, 1 - x] + FF[2/(-1 + x)^2]*PolyLog[4, x] + 
      FF[8 + 8/(-1 + x)^2 + 16/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
    FF[14 + 28/(-1 + x)^2 + 28/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[3 + 38/(3*(-1 + x)^2) + 6/(-1 + x)]*PolyLog[5, x] + 
    FF[14 + 28/(-1 + x)^2 + 28/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  eps^2*(FF[((-7*I)/54)*Pi^3 - (491*Pi^4)/1080 - ((29*I)/720)*Pi^5 + 
      (1723*Pi^6)/11340 - (I/270)*((-38*I)*Pi^4 + 45*Pi^5) + 
      (67*Pi^4 - (8*I)*Pi^5 - 7*Pi^6)/90 + (-56*Pi^4 + (30*I)*Pi^5 + 17*Pi^6)/
       135 - (Pi*(155*I + 47*Pi)*Zeta[3])/6 - 8*Zeta[3]^2 - 
      (I/54)*Pi^3*(-2 + 9*Zeta[3]) - (Pi^2*(-2029 + 234*Zeta[3]))/24 + 
      (-2821*Pi^2 + 24*Pi^2*Zeta[3])/48 + (10*(16*Zeta[3] + 9*Zeta[3]^2))/9 + 
      (1591*Zeta[3] + 36*Zeta[3]^2)/18 + 
      (x*(-94725*Pi^2 - (210*I)*Pi^3 - 1160*Pi^4 + (372*I)*Pi^5 + 
         10080*Pi^2*Zeta[3] - 64800*Zeta[5]))/3240 + 
      (-51 - 622*Zeta[3] - 19*Pi^2*Zeta[3] - 54*Zeta[3]^2 - 207*Zeta[5])/6 - 
      2*(8*Pi^2*Zeta[3] - 91*Zeta[5]) + 3*(6*Pi^2*Zeta[3] - 61*Zeta[5]) + 
      ((I/270)*(Pi^5 + (180*I)*Zeta[3] - 795*Pi*Zeta[3] - (450*I)*Zeta[5]))/
       x^2 - ((I/1080)*(2235*Pi + (1530*I)*Pi^2 - 500*Pi^3 + (2*I)*Pi^4 + 
         16*Pi^5 - (38820*I)*Zeta[3] + 9240*Pi*Zeta[3] - (7200*I)*Zeta[5]))/
       x + 38*Zeta[5] + (38*Pi^2*Zeta[3] - 49*Zeta[3]^2 + 21*Zeta[5])/3 + 
      (x^2*(1935*Pi^2 + 778*Pi^4 - (186*I)*Pi^5 - 5040*Pi^2*Zeta[3] + 
         32400*Zeta[5]))/6480 - (I/72)*(-149*Pi + 768*Pi*Zeta[3] - 
        396*Pi*Zeta[5]) + ((-250740*I)*Pi + 98280*Pi^2 + (37800*I)*Pi^3 + 
        6580*Pi^4 + (8295*I)*Pi^5 + 9076*Pi^6 + 89460*Zeta[3] + 
        (69300*I)*Pi*Zeta[3] - 275940*Pi^2*Zeta[3] - (7560*I)*Pi^3*Zeta[3] - 
        967680*Zeta[3]^2 - 2782080*Zeta[5] + (249480*I)*Pi*Zeta[5])/
       (22680*(-1 + x)) + ((-3150*I)*Pi^3 + 2611*Pi^4 + (1176*I)*Pi^5 + 
        2468*Pi^6 + 18900*Zeta[3] + (54180*I)*Pi*Zeta[3] + 
        52920*Pi^2*Zeta[3] - (98280*I)*Pi^3*Zeta[3] - 128520*Zeta[3]^2 - 
        627480*Zeta[5] + (544320*I)*Pi*Zeta[5])/(5670*(-1 + x)^2)] + 
    FF[(I/6)*(18*I + 35*Pi) + (4*(56 - (81*I)*Pi))/(9*(-1 + x)^2) + 
       (212 + (105*I)*Pi)/(9*(-1 + x)) - 14/(9*x^2) + 56/(9*x)]*
     Li[3, 2, 1, x] + FF[4 + (((2*I)/3)*(64*I + 87*Pi))/(-1 + x)^2 - 
       128/(3*(-1 + x)) + 4/(3*x^2) - 16/(3*x) - (16*x)/3 + (4*x^2)/3]*
     Li[3, 2, 1 - x, 1] + FF[(6 - (13*I)*Pi)/2 + (((8*I)/3)*(20*I + 27*Pi))/
        (-1 + x)^2 - ((I/3)*(-172*I + 39*Pi))/(-1 + x) + 2/x^2 - 8/x - 
       (16*x)/3 + (4*x^2)/3]*Li[3, 2, x, 1] + 
    FF[34/3 + 34/(3*(-1 + x)^2) + 68/(3*(-1 + x))]*Li[3, 3, 1 - x, 1] + 
    FF[-79/6 - 55/(3*(-1 + x)^2) - 79/(3*(-1 + x))]*Li[3, 3, x, 1] + 
    FF[8/3 + 34/(3*(-1 + x)^2) + 16/(3*(-1 + x))]*Li[3, 3, -(x/(1 - x)), 1] + 
    FF[8 + 16/(-1 + x)]*Li[4, 2, 1 - x, 1] + 
    FF[-39/2 - 15/(-1 + x)^2 - 39/(-1 + x)]*Li[4, 2, x, 1] + 
    FF[-8 - 16/(-1 + x)]*Li[2, 2, 2, x, 1, 1] + 
    FF[-313/1080 - 749/(1080*(-1 + x)^2) - 313/(540*(-1 + x))]*Log[1 - x]^6 + 
    FF[(17*(9 - (2*I)*Pi))/240 - ((I/180)*(14*I + 51*Pi))/(-1 + x)^2 - 
       ((I/180)*(152*I + 51*Pi))/(-1 + x) + (7*x)/45 - (7*x^2)/180]*
     Log[x]^5 + FF[-31/240 - 31/(180*(-1 + x)^2) - 31/(120*(-1 + x))]*
     Log[x]^6 + Log[1 - x]^5*(FF[-3/5 + (136 - (3*I)*Pi)/(90*(-1 + x)^2) + 
        59/(45*(-1 + x)) - 1/(45*x^2) + 4/(45*x) + (13*x)/45 - 
        (13*x^2)/180] + FF[379/180 + 397/(90*(-1 + x)^2) + 379/(90*(-1 + x))]*
       Log[x]) + FF[(Pi*(-3*I + 2*Pi))/3 + ((-64*I)*Pi - 25*Pi^2)/
        (6*(-1 + x)^2) + (4*((-11*I)*Pi + Pi^2))/(3*(-1 + x)) - 
       (((2*I)/3)*Pi)/x^2 + (((8*I)/3)*Pi)/x - ((16*I)/3)*Pi*x + 
       ((4*I)/3)*Pi*x^2]*PolyLog[2, x]^2 + FF[4/3 + 8/(3*(-1 + x))]*
     PolyLog[2, x]^3 + Log[1 - x]^4*
     (FF[(276 - (459*I)*Pi - 572*Pi^2)/432 + (136 + (192*I)*Pi - 563*Pi^2)/
         (216*(-1 + x)^2) + (202 + (345*I)*Pi - 572*Pi^2)/(216*(-1 + x)) - 
        ((I/8)*(-2*I + Pi))/x^2 + ((I/24)*(35*I + 12*Pi))/x + 
        (I/54)*(58*I + 15*Pi)*x - (I/216)*(-53*I + 15*Pi)*x^2] + 
      FF[(43 - (6*I)*Pi)/16 + (((2*I)/9)*(34*I + 3*Pi))/(-1 + x)^2 - 
         ((I/72)*(-337*I + 54*Pi))/(-1 + x) - 2/(9*x^2) + 8/(9*x) - 
         (16*x)/9 + (4*x^2)/9]*Log[x] + 
      FF[-109/16 - 71/(6*(-1 + x)^2) - 109/(8*(-1 + x))]*Log[x]^2 + 
      FF[-1 - 17/(12*(-1 + x)^2) - 2/(-1 + x)]*PolyLog[2, x]) + 
    Log[x]^4*(FF[(-571 + (93*I)*Pi - 66*Pi^2)/144 + 
        (-43 + (600*I)*Pi - 198*Pi^2)/(432*(-1 + x)^2) + 
        (-1495 + (888*I)*Pi - 396*Pi^2)/(432*(-1 + x)) + 
        ((5*I)/54)*(8*I + 3*Pi)*x - (I/216)*(-53*I + 15*Pi)*x^2] + 
      FF[11/8 + 5/(4*(-1 + x)^2) + 11/(4*(-1 + x))]*PolyLog[2, x]) + 
    FF[-22 - 124/(3*(-1 + x)^2) - 44/(-1 + x)]*PolyLog[3, 1 - x]^2 + 
    FF[((2*I)*Pi)/x^2 + ((I/9)*(7*I + 78*Pi))/x - 
       ((661 - (14*I)*Pi + 20*Pi^2)*x)/18 + ((-12 + (34*I)*Pi + 5*Pi^2)*x^2)/
        18 + (2*(-15 - (43*I)*Pi + 22*Pi^2 - (12*I)*Pi^3 + 222*Zeta[3]))/
        (9*(-1 + x)^2) + (-620 + (204*I)*Pi + 333*Pi^2 - (6*I)*Pi^3 + 
         1608*Zeta[3])/36 + (-71 - (847*I)*Pi + 529*Pi^2 - (6*I)*Pi^3 + 
         1608*Zeta[3])/(18*(-1 + x))]*PolyLog[3, x] + 
    FF[11/4 - 5/(2*(-1 + x)^2) + 11/(2*(-1 + x))]*PolyLog[3, x]^2 + 
    PolyLog[3, 1 - x]*(FF[(12 + (53*I)*Pi - 12*Pi^2)/(18*x^2) + 
        (647 + (136*I)*Pi + 48*Pi^2)/(18*x) - ((647 + (10*I)*Pi + 4*Pi^2)*x)/
         18 + ((-12 + (34*I)*Pi + Pi^2)*x^2)/18 + 
        (-11 + (411*I)*Pi - 102*Pi^2 + 300*Zeta[3])/18 + 
        (-11 - (69*I)*Pi + 127*Pi^2 + 300*Zeta[3])/(9*(-1 + x)) + 
        ((-9*I)*Pi + 64*Pi^2 - (57*I)*Pi^3 + 372*Zeta[3])/(9*(-1 + x)^2)] + 
      FF[-98/3 - 124/(3*(-1 + x)^2) - 196/(3*(-1 + x))]*PolyLog[3, x]) + 
    Log[1 - x]^3*(FF[(57 - (34*I)*Pi - 12*Pi^2)/(216*x^2) + 
        (959 - (208*I)*Pi + 24*Pi^2)/(108*x) + 
        ((959 - (10*I)*Pi + 96*Pi^2)*x)/108 - ((-57 + (34*I)*Pi + 48*Pi^2)*
          x^2)/216 + (2*(43*Pi^2 + 132*Zeta[3]))/(27*(-1 + x)) + 
        (104*Pi^2 - (48*I)*Pi^3 + 237*Zeta[3])/(27*(-1 + x)^2) + 
        (-1495 + (180*I)*Pi - 36*Pi^2 + 528*Zeta[3])/108] + 
      FF[(I/12)*(23*I + 18*Pi) + (32 + (27*I)*Pi)/(9*(-1 + x)^2) + 
         (13 + (54*I)*Pi)/(18*(-1 + x)) + 5/(6*x^2) - 10/(3*x) - (4*x)/9 + 
         x^2/9]*Log[x]^2 + FF[-5/12 + 1/(3*(-1 + x)^2) - 5/(6*(-1 + x))]*
       Log[x]^3 + FF[-1/6*1/x^2 + 2/(3*x) - (2*x)/3 + x^2/6]*PolyLog[2, x] + 
      Log[x]*(FF[(76 + (141*I)*Pi + 312*Pi^2)/36 + 
          (-136 - (192*I)*Pi + 645*Pi^2)/(54*(-1 + x)^2) + 
          (-142 - (165*I)*Pi + 936*Pi^2)/(54*(-1 + x)) + 
          ((I/54)*(17*I + 24*Pi))/x^2 - ((I/54)*(47*I + 96*Pi))/x + 
          ((187 - (168*I)*Pi)*x)/54 + (7*(5 + (6*I)*Pi)*x^2)/54] + 
        FF[13/3 + 19/(3*(-1 + x)^2) + 26/(3*(-1 + x))]*PolyLog[2, x]) + 
      FF[4/9 + 17/(9*(-1 + x)^2) + 8/(9*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[-44/9 - 79/(9*(-1 + x)^2) - 88/(9*(-1 + x))]*PolyLog[3, x]) + 
    Log[x]^3*(FF[((973 + (8*I)*Pi + 28*Pi^2)*x)/108 - 
        ((-57 + (34*I)*Pi + 14*Pi^2)*x^2)/216 + 
        (-105 - (157*I)*Pi - 110*Pi^2 - (24*I)*Pi^3 + 108*Zeta[3])/
         (54*(-1 + x)^2) + (973 - (468*I)*Pi + 81*Pi^2 - (24*I)*Pi^3 + 
          378*Zeta[3])/108 + (688 - (989*I)*Pi - 67*Pi^2 - (48*I)*Pi^3 + 
          756*Zeta[3])/(108*(-1 + x))] + 
      FF[(5 - I*Pi)/6 + (14 - I*Pi)/(3*(-1 + x)^2) + (11 - (2*I)*Pi)/
          (6*(-1 + x)) + (2*x)/3 - x^2/6]*PolyLog[2, x] + 
      FF[29/6 + 14/(3*(-1 + x)^2) + 29/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[-14/3 - 13/(3*(-1 + x)^2) - 28/(3*(-1 + x))]*PolyLog[3, x]) + 
    FF[(160 - (21*I)*Pi - 82*Pi^2)/6 - (2*(68 + (96*I)*Pi + 75*Pi^2))/
        (9*(-1 + x)^2) + (-70 - (165*I)*Pi - 246*Pi^2)/(9*(-1 + x)) - 
       ((I/3)*Pi)/x^2 + ((I/3)*(-7*I + 4*Pi))/x + (8*(13 + (6*I)*Pi)*x)/9 + 
       ((1 - (12*I)*Pi)*x^2)/9]*PolyLog[4, 1 - x] + 
    FF[(76 + (3*I)*Pi - 2*Pi^2)/3 + ((56*I)*Pi + 3*Pi^2)/(3*(-1 + x)^2) - 
       (2*(-76 - (49*I)*Pi + 2*Pi^2))/(3*(-1 + x)) - ((I/9)*(-I + 12*Pi))/
        x^2 + (((2*I)/9)*(37*I + 24*Pi))/x + (2*(37 + (24*I)*Pi)*x)/9 + 
       ((1 - (12*I)*Pi)*x^2)/9]*PolyLog[4, x] + 
    FF[(-116 - (93*I)*Pi + 68*Pi^2)/6 + (136 + (192*I)*Pi + 201*Pi^2)/
        (9*(-1 + x)^2) + (202 + (345*I)*Pi + 204*Pi^2)/(9*(-1 + x)) - 
       ((I/9)*(-I + 12*Pi))/x^2 + (((8*I)/9)*(13*I + 6*Pi))/x - (7*x)/3]*
     PolyLog[4, -(x/(1 - x))] + PolyLog[2, x]*
     (FF[(I/18)*(14*Pi + (9*I)*Pi^2 + 16*Pi^3)*x - ((2*I)/9)*Pi^3*x^2 - 
        ((I/18)*(-661*Pi - (72*I)*Pi^2 + 8*Pi^3 - (16*I)*Zeta[3]))/x + 
        ((6*I)*Pi - 9*Pi^2 + I*Pi^3 + 2*Zeta[3])/(9*x^2) + 
        ((1495*I)*Pi - 1335*Pi^2 - (195*I)*Pi^3 + 2*Pi^4 + 450*Zeta[3] + 
          (195*I)*Pi*Zeta[3])/90 + ((245*I)*Pi - 375*Pi^2 + (310*I)*Pi^3 + 
          4*Pi^4 + 520*Zeta[3] + (390*I)*Pi*Zeta[3])/(90*(-1 + x)) + 
        ((600*I)*Pi - 180*Pi^2 + (320*I)*Pi^3 + 181*Pi^4 - 640*Zeta[3] + 
          (5400*I)*Pi*Zeta[3])/(180*(-1 + x)^2)] + 
      FF[4 + (((4*I)/3)*(32*I + 21*Pi))/(-1 + x)^2 - 128/(3*(-1 + x)) + 
         4/(3*x^2) - 16/(3*x) - (16*x)/3 + (4*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[(18 + (11*I)*Pi)/6 + (2*(16 - (81*I)*Pi))/(9*(-1 + x)^2) + 
         (92 + (33*I)*Pi)/(9*(-1 + x)) + 10/(9*x^2) - 40/(9*x) + (16*x)/3 - 
         (4*x^2)/3]*PolyLog[3, x] + FF[-10 - 34/(-1 + x)^2 - 20/(-1 + x)]*
       PolyLog[4, 1 - x] + FF[-36 - 40/(-1 + x)^2 - 72/(-1 + x)]*
       PolyLog[4, x] + FF[-24 - 34/(-1 + x)^2 - 48/(-1 + x)]*
       PolyLog[4, -(x/(1 - x))]) + 
    Log[x]^2*(FF[(x^2*(43 - 42*Pi^2 - (20*I)*Pi^3 - 48*Zeta[3]))/144 + 
        Zeta[3]/x^2 - (4*Zeta[3])/x + (x*(-2207 - (14*I)*Pi - 120*Pi^2 + 
           (40*I)*Pi^3 + 96*Zeta[3]))/72 + (4370 + (12850*I)*Pi - 3030*Pi^2 - 
          1549*Pi^4 - 2520*Zeta[3] - (360*I)*Pi*Zeta[3])/720 + 
        (2770 + (8690*I)*Pi + 915*Pi^2 + (450*I)*Pi^3 - 1549*Pi^4 + 
          7200*Zeta[3] - (360*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
        (1210 - (900*I)*Pi + 1935*Pi^2 + (600*I)*Pi^3 - 783*Pi^4 + 
          11520*Zeta[3] - (360*I)*Pi*Zeta[3])/(360*(-1 + x)^2)] + 
      FF[(-52 - (15*I)*Pi + 23*Pi^2)/6 + (-3 + (10*I)*Pi + 11*Pi^2)/
          (3*(-1 + x)^2) + (49 - I*Pi + 46*Pi^2)/(6*(-1 + x)) - 1/(3*x) + 
         (I/6)*(25*I + 16*Pi)*x - (I/3)*(-3*I + 2*Pi)*x^2]*PolyLog[2, x] + 
      FF[6 + 13/(2*(-1 + x)^2) + 12/(-1 + x)]*PolyLog[2, x]^2 + 
      FF[(-1/2*I)*(-29*I + Pi) - (I*Pi)/(-1 + x)^2 - (I*(-12*I + Pi))/
          (-1 + x) - x^(-2) + 4/x - (10*x)/3 + (5*x^2)/6]*PolyLog[3, 1 - x] + 
      FF[7 - I*Pi - (((2*I)/3)*(-38*I + 3*Pi))/(-1 + x)^2 - 
         ((I/3)*(-31*I + 6*Pi))/(-1 + x) - (10*x)/3 + (5*x^2)/6]*
       PolyLog[3, x] + FF[343/2 + 176/(-1 + x)^2 + 343/(-1 + x)]*
       PolyLog[4, 1 - x] + FF[3 + (-1 + x)^(-2) + 6/(-1 + x)]*PolyLog[4, x] + 
      FF[5/2 - 2/(-1 + x)^2 + 5/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]^2*(FF[(48765 - (14415*I)*Pi - 5490*Pi^2 - (2205*I)*Pi^3 - 
          226*Pi^4 - 2700*Zeta[3])/1080 + 
        (x^2*(43 - 66*Pi^2 - (36*I)*Pi^3 - 48*Zeta[3]))/144 - 
        ((I/432)*(129*I - 162*Pi - (274*I)*Pi^2 + 96*Pi^3 + (216*I)*Zeta[3]))/
         x^2 + ((I/216)*(6009*I + 3372*Pi + (250*I)*Pi^2 + 192*Pi^3 + 
           (432*I)*Zeta[3]))/x + (x*(-2003 + (14*I)*Pi - 210*Pi^2 + 
           (72*I)*Pi^3 + 96*Zeta[3]))/72 + (590*Pi^2 + (1365*I)*Pi^3 - 
          226*Pi^4 + 6480*Zeta[3])/(540*(-1 + x)) + 
        (1360*Pi^2 + (1920*I)*Pi^3 + 391*Pi^4 + 17280*Zeta[3] + 
          (10800*I)*Pi*Zeta[3])/(1080*(-1 + x)^2)] + 
      FF[(-1/24*I)*(-147*I + 8*Pi) - (((2*I)/3)*Pi)/(-1 + x)^2 - 
         ((I/12)*(-51*I + 8*Pi))/(-1 + x) - 13/(18*x^2) + 26/(9*x) - 
         (10*x)/9 + (5*x^2)/18]*Log[x]^3 + 
      FF[113/48 + 9/(4*(-1 + x)^2) + 113/(24*(-1 + x))]*Log[x]^4 + 
      FF[(14 + (9*I)*Pi + 4*Pi^2)/6 - (7*Pi^2)/(6*(-1 + x)^2) + 
         (2*(7 + (3*I)*Pi + 2*Pi^2))/(3*(-1 + x)) + ((I/6)*(6*I + Pi))/x^2 - 
         ((I/6)*(-23*I + 4*Pi))/x + ((23 - (16*I)*Pi)*x)/6 + 
         ((3 + (2*I)*Pi)*x^2)/3]*PolyLog[2, x] + 
      FF[-5/2 - 5/(-1 + x)^2 - 5/(-1 + x)]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(142 - (21*I)*Pi + 17*Pi^2)/8 + (-1 + 8*Pi^2)/
           (4*(-1 + x)^2) + (37 - (33*I)*Pi + 51*Pi^2)/(12*(-1 + x)) - 
          ((I/36)*(17*I + 36*Pi))/x^2 + ((I/18)*(I + 72*Pi))/x + 
          ((33 - (28*I)*Pi)*x)/12 + ((18 + (7*I)*Pi)*x^2)/12] + 
        FF[-14 - 14/(-1 + x)^2 - 28/(-1 + x)]*PolyLog[2, x]) + 
      FF[4 + 8/(-1 + x) - 5/(6*x^2) + 10/(3*x) - (10*x)/3 + (5*x^2)/6]*
       PolyLog[3, 1 - x] + FF[-9/2 - ((2*I)*(-8*I + 5*Pi))/(-1 + x)^2 - 
         12/(-1 + x) - (10*x)/3 + (5*x^2)/6]*PolyLog[3, x] + 
      Log[x]*(FF[(2 + (6*I)*Pi - 5*Pi^2)/(6*x^2) + 
          (5*(64 + (15*I)*Pi + 12*Pi^2))/(18*x) - 
          ((1209 - (4*I)*Pi + 20*Pi^2)*x)/36 + ((-51 + (34*I)*Pi + 10*Pi^2)*
            x^2)/72 + (-16*Pi^2 + (15*I)*Pi^3 + 536*Zeta[3])/(3*(-1 + x)^2) + 
          (313 + (362*I)*Pi + 67*Pi^2 - (18*I)*Pi^3 + 2168*Zeta[3])/24 + 
          (-22 - (120*I)*Pi + 87*Pi^2 - (54*I)*Pi^3 + 6504*Zeta[3])/
           (36*(-1 + x))] + FF[3/2 + (((2*I)/3)*(32*I + 21*Pi))/(-1 + x)^2 - 
           70/(3*(-1 + x)) + 4/(3*x^2) - 16/(3*x) - (10*x)/3 + (5*x^2)/6]*
         PolyLog[2, x] + FF[77/3 + 145/(3*(-1 + x)^2) + 154/(3*(-1 + x))]*
         PolyLog[3, 1 - x] + FF[-19/3 - 32/(3*(-1 + x)^2) - 38/(3*(-1 + x))]*
         PolyLog[3, x]) + FF[-19 - 38/(-1 + x)^2 - 38/(-1 + x)]*
       PolyLog[4, 1 - x] + FF[-91 - 168/(-1 + x)^2 - 182/(-1 + x)]*
       PolyLog[4, x] + FF[15 + 21/(-1 + x)^2 + 30/(-1 + x)]*
       PolyLog[4, -(x/(1 - x))]) + 
    FF[-15 + (((14*I)/3)*(16*I + 33*Pi))/(-1 + x)^2 - 296/(3*(-1 + x)) + 
       17/(3*x^2) - 68/(3*x) - (56*x)/3 + (14*x^2)/3]*PolyLog[5, 1 - x] + 
    FF[(-1/6*I)*(-129*I + 55*Pi) + (((2*I)/9)*(206*I + 459*Pi))/(-1 + x)^2 - 
       ((I/9)*(-568*I + 165*Pi))/(-1 + x) + 28/(9*x^2) - 112/(9*x) - 
       (56*x)/3 + (14*x^2)/3]*PolyLog[5, x] + 
    FF[9 + (((14*I)/3)*(16*I + 33*Pi))/(-1 + x)^2 - 152/(3*(-1 + x)) + 
       14/(3*x^2) - 56/(3*x) - (68*x)/3 + (17*x^2)/3]*
     PolyLog[5, -(x/(1 - x))] + 
    Log[x]*(FF[(Pi^2*(405 - (170*I)*Pi + 68*Pi^2)*x^2)/1080 - 
        (x*(-2235 - 15840*Pi^2 - (80*I)*Pi^3 + 272*Pi^4 - 1080*Zeta[3]))/
         1080 + (2*Pi^4 - 85*Zeta[3] + (75*I)*Pi*Zeta[3])/(45*x^2) + 
        ((5*I)*Pi^3 - 16*Pi^4 + 50*Zeta[3] - (600*I)*Pi*Zeta[3])/(90*x) + 
        (-3980 + (2420*I)*Pi - 6960*Pi^2 - (1670*I)*Pi^3 - 711*Pi^4 - 
          (66*I)*Pi^5 - 7820*Zeta[3] + (11040*I)*Pi*Zeta[3] + 
          11400*Pi^2*Zeta[3] - 108360*Zeta[5])/(360*(-1 + x)) + 
        (-9450 - (37930*I)*Pi + 3890*Pi^2 - (540*I)*Pi^3 + 461*Pi^4 - 
          (66*I)*Pi^5 + 360*Zeta[3] + (12240*I)*Pi*Zeta[3] + 
          11400*Pi^2*Zeta[3] - 108360*Zeta[5])/720 + 
        ((1210*I)*Pi - 600*Pi^2 - (75*I)*Pi^3 - 552*Pi^4 + (315*I)*Pi^5 - 
          1540*Zeta[3] + (4800*I)*Pi*Zeta[3] + 2280*Pi^2*Zeta[3] - 
          32220*Zeta[5])/(180*(-1 + x)^2)] + 
      FF[155/6 + 95/(3*(-1 + x)^2) + 155/(3*(-1 + x))]*Li[3, 2, 1, x] + 
      FF[-58 - 58/(-1 + x)^2 - 116/(-1 + x)]*Li[3, 2, 1 - x, 1] + 
      FF[-133/2 - 73/(-1 + x)^2 - 133/(-1 + x)]*Li[3, 2, x, 1] + 
      FF[I*(3*I + Pi) + (2*(16 + (3*I)*Pi))/(3*(-1 + x)^2) + 
         (2*(10 + (3*I)*Pi))/(3*(-1 + x)) - 4/(3*x^2) + 16/(3*x) - (8*x)/3 + 
         (2*x^2)/3]*PolyLog[2, x]^2 + 
      FF[(177 - (24*I)*Pi + 140*Pi^2)/6 + (-3 + 71*Pi^2)/(3*(-1 + x)^2) + 
         (17 - (24*I)*Pi + 140*Pi^2)/(3*(-1 + x)) - ((I/9)*(17*I + 15*Pi))/
          x^2 + (((5*I)/9)*(I + 12*Pi))/x + (4*(17 - (15*I)*Pi)*x)/9 + 
         ((53 + (30*I)*Pi)*x^2)/18]*PolyLog[3, 1 - x] + 
      FF[(-82 - (12*I)*Pi + 9*Pi^2)/6 + (77 - (120*I)*Pi + 24*Pi^2)/
          (9*(-1 + x)^2) + (-401 - (312*I)*Pi + 54*Pi^2)/(18*(-1 + x)) - 
         4/(3*x) - ((10*I)/9)*(-I + 6*Pi)*x + ((17 + (30*I)*Pi)*x^2)/18]*
       PolyLog[3, x] + PolyLog[2, x]*(FF[((I/9)*(-7*I + 3*Pi))/x - 
          ((-661 + (6*I)*Pi + 12*Pi^2)*x)/18 + ((4 + Pi^2)*x^2)/6 + 
          (71 + (438*I)*Pi - 48*Pi^2 - 426*Zeta[3])/(18*(-1 + x)) + 
          (310 + (219*I)*Pi - 90*Pi^2 - 213*Zeta[3])/18 + 
          (10 + 20*Pi^2 - 29*Zeta[3])/(3*(-1 + x)^2)] + 
        FF[-28 - 28/(-1 + x)^2 - 56/(-1 + x)]*PolyLog[3, 1 - x] + 
        FF[119/6 + 65/(3*(-1 + x)^2) + 119/(3*(-1 + x))]*PolyLog[3, x]) + 
      FF[(I/2)*(89*I + 18*Pi) + (4*(112 - (117*I)*Pi))/(3*(-1 + x)^2) + 
         (397 + (54*I)*Pi)/(3*(-1 + x)) - 4/x^2 + 16/x + (64*x)/3 - 
         (16*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[-13 + 56/(3*(-1 + x)^2) + 14/(3*(-1 + x)) - 4/(3*x^2) + 16/(3*x) + 
         (16*x)/3 - (4*x^2)/3]*PolyLog[4, x] + 
      FF[(-1/2*I)*(-13*I + 18*Pi) - (((2*I)/3)*(-32*I + 27*Pi))/(-1 + x)^2 - 
         ((I/3)*(-73*I + 54*Pi))/(-1 + x) - 4/(3*x^2) + 16/(3*x) + (4*x)/3 - 
         x^2/3]*PolyLog[4, -(x/(1 - x))] + 
      FF[-118 - 86/(-1 + x)^2 - 236/(-1 + x)]*PolyLog[5, 1 - x] + 
      FF[-655/6 - 349/(3*(-1 + x)^2) - 655/(3*(-1 + x))]*PolyLog[5, x] + 
      FF[-154 - 154/(-1 + x)^2 - 308/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(1099*Pi^2)/27 + (271*Pi^4)/360 - (I/45)*Pi^5 + 
        (Pi^2*(525 - (170*I)*Pi + 6*Pi^2)*x^2)/1080 + 
        (I/18)*(10*Pi^3 - (381*I)*Zeta[3]) - 6*Zeta[3] - 
        ((7*I)/2)*Pi*Zeta[3] - Pi^2*Zeta[3] - 
        (x*(2235 - 23030*Pi^2 + (40*I)*Pi^3 + 24*Pi^4 + 1080*Zeta[3]))/1080 + 
        (-298 + (3839*I)*Pi + 105*Pi^2 + 1104*Zeta[3] + (468*I)*Pi*Zeta[3])/
         72 + ((645*I)*Pi + 330*Pi^2 + (90*I)*Pi^3 + 74*Pi^4 + 1020*Zeta[3] - 
          (1440*I)*Pi*Zeta[3])/(1080*x^2) + (-2235 - (63150*I)*Pi + 
          6220*Pi^2 - (360*I)*Pi^3 - 296*Pi^4 - 1920*Zeta[3] + 
          (5760*I)*Pi*Zeta[3])/(1080*x) + (-1349*Pi^2 - (91*I)*Pi^3 + 
          2*Pi^4 - 204*Pi^2*Zeta[3])/36 + 
        (-114*Zeta[3] - (135*I)*Pi*Zeta[3] - 112*Pi^2*Zeta[3])/9 - 
        (I/108)*((-3182*I)*Pi^2 + 51*Pi^3 + (72*I)*Pi^2*Zeta[3]) + 
        (5*(16*Pi^2 + 9*Pi^2*Zeta[3]))/27 + 
        (-74*Zeta[3] + (36*I)*Pi*Zeta[3] + 13*Pi^2*Zeta[3])/3 + 
        (3182*Pi^2 - 3*Pi^4 + 72*Pi^2*Zeta[3])/216 + 
        (146 - 121*Zeta[3] - 66*Zeta[5])/6 + 126*Zeta[5] + 
        (55*Pi^2 + (60*I)*Pi^3 - 2*Pi^4 - (12*I)*Pi^5 + 4710*Zeta[3] + 
          (13140*I)*Pi*Zeta[3] - 6540*Pi^2*Zeta[3] + 62100*Zeta[5])/
         (270*(-1 + x)) + (176*Pi^4 - (483*I)*Pi^5 + 8700*Zeta[3] + 
          (14400*I)*Pi*Zeta[3] - 8220*Pi^2*Zeta[3] + 125820*Zeta[5])/
         (540*(-1 + x)^2)] + FF[-24 - 49/(-1 + x)^2 - 48/(-1 + x)]*
       Li[3, 2, 1, x] + FF[42 + 84/(-1 + x)^2 + 84/(-1 + x)]*
       Li[3, 2, 1 - x, 1] + FF[56 + 105/(-1 + x)^2 + 112/(-1 + x)]*
       Li[3, 2, x, 1] + FF[(69 + (10*I)*Pi)/48 + ((I/36)*(2*I + 15*Pi))/
          (-1 + x)^2 + (4 + (15*I)*Pi)/(36*(-1 + x)) - (4*x)/9 + x^2/9]*
       Log[x]^4 + FF[7/40 + 7/(30*(-1 + x)^2) + 7/(20*(-1 + x))]*Log[x]^5 + 
      FF[2 + ((I/3)*(64*I + 9*Pi))/(-1 + x)^2 - 64/(3*(-1 + x)) + 2/(3*x^2) - 
         8/(3*x) - (8*x)/3 + (2*x^2)/3]*PolyLog[2, x]^2 + 
      Log[x]^3*(FF[(-125 - (33*I)*Pi - 12*Pi^2)/36 + 
          (-21 - (40*I)*Pi - 14*Pi^2)/(36*(-1 + x)^2) + 
          (77 - (100*I)*Pi - 24*Pi^2)/(36*(-1 + x)) - 4/(9*x) - 
          (I/27)*(-37*I + 12*Pi)*x + (I/54)*(19*I + 6*Pi)*x^2] + 
        FF[11/3 + 11/(3*(-1 + x)^2) + 22/(3*(-1 + x))]*PolyLog[2, x]) + 
      FF[(-12 + (63*I)*Pi + 31*Pi^2)/9 - (19*Pi^2)/(9*(-1 + x)^2) + 
         (2*(-12 + 31*Pi^2))/(9*(-1 + x)) + ((I/18)*(17*I + 12*Pi))/x^2 - 
         ((I/9)*(7*I + 24*Pi))/x - (I/9)*(-7*I + 60*Pi)*x + 
         ((17 + (30*I)*Pi)*x^2)/18]*PolyLog[3, 1 - x] + 
      FF[(342 - (18*I)*Pi - 17*Pi^2)/9 - (5*(29 + (48*I)*Pi + 23*Pi^2))/
          (9*(-1 + x)^2) + (-157 - (384*I)*Pi - 34*Pi^2)/(9*(-1 + x)) + 
         2/x^2 + 34/(3*x) + (5*(19 - (12*I)*Pi)*x)/9 + ((53 + (30*I)*Pi)*x^2)/
          18]*PolyLog[3, x] + PolyLog[2, x]*
       (FF[(-2*(-3 + 4*Pi^2))/(9*x^2) + (647 - (12*I)*Pi + 64*Pi^2)/(18*x) + 
          ((-647 - (6*I)*Pi + 28*Pi^2)*x)/18 - ((12 + 7*Pi^2)*x^2)/18 + 
          (-11 + (183*I)*Pi - 57*Pi^2 + 180*Zeta[3])/18 + 
          (-11 - (6*I)*Pi + 64*Pi^2 + 180*Zeta[3])/(9*(-1 + x)) + 
          (64*Pi^2 - (18*I)*Pi^3 + 333*Zeta[3])/(9*(-1 + x)^2)] + 
        FF[12 + 24/(-1 + x)^2 + 24/(-1 + x)]*PolyLog[3, 1 - x] + 
        FF[-22 - 37/(-1 + x)^2 - 44/(-1 + x)]*PolyLog[3, x]) + 
      Log[x]^2*(FF[Pi^2/(6*x^2) + (7 - (6*I)*Pi - 12*Pi^2)/(18*x) - 
          ((-143 + (14*I)*Pi + 8*Pi^2)*x)/36 + ((-3 + (34*I)*Pi + 4*Pi^2)*
            x^2)/72 + (-173 + (258*I)*Pi + 555*Pi^2 + (24*I)*Pi^3 - 
            8532*Zeta[3])/72 + (20 + (125*I)*Pi + 75*Pi^2 + (8*I)*Pi^3 - 
            2844*Zeta[3])/(12*(-1 + x)) + (20 - (9*I)*Pi + 24*Pi^2 + 
            (8*I)*Pi^3 - 1452*Zeta[3])/(12*(-1 + x)^2)] + 
        FF[-2 + (-1 + x)^(-1) - 4/(3*x^2) + 16/(3*x) - 2*x + x^2/2]*
         PolyLog[2, x] + FF[-58 - 58/(-1 + x)^2 - 116/(-1 + x)]*
         PolyLog[3, 1 - x] + FF[7/2 + 7/(-1 + x)^2 + 7/(-1 + x)]*
         PolyLog[3, x]) + FF[7 - (((2*I)/3)*(-32*I + 45*Pi))/(-1 + x)^2 - 
         64/(3*(-1 + x)) - 1/(3*x^2) + 4/(3*x) + (16*x)/3 - (4*x^2)/3]*
       PolyLog[4, 1 - x] + FF[(2*I)*(7*I + Pi) + (2*(128 - (171*I)*Pi))/
          (3*(-1 + x)^2) + (4*(55 + (3*I)*Pi))/(3*(-1 + x)) + (64*x)/3 - 
         (16*x^2)/3]*PolyLog[4, x] + 
      FF[-7 + (2*(32 + (45*I)*Pi))/(3*(-1 + x)^2) + 64/(3*(-1 + x)) + 
         4/(3*x^2) - 16/(3*x) - (4*x)/3 + x^2/3]*PolyLog[4, -(x/(1 - x))] + 
      Log[x]*(FF[(x*(6315 + (42*I)*Pi - 568*Pi^2 + (72*I)*Pi^3 - 
             1440*Zeta[3]))/108 - ((I/54)*(-21*Pi - (31*I)*Pi^2 + 72*Pi^3 - 
             (216*I)*Zeta[3]))/x + (-17*Pi^2 + (18*I)*Pi^3 + 54*Zeta[3])/
           (54*x^2) + (x^2*(-129 - 412*Pi^2 - (36*I)*Pi^3 + 720*Zeta[3]))/
           216 + ((60*I)*Pi - 221*Pi^2 + (9*I)*Pi^3 - 23*Pi^4 - 
            1620*Zeta[3] - (180*I)*Pi*Zeta[3])/(18*(-1 + x)) + 
          (-3839 + (220*I)*Pi - 1536*Pi^2 + (54*I)*Pi^3 - 46*Pi^4 + 
            1656*Zeta[3] - (360*I)*Pi*Zeta[3])/72 + 
          ((200*I)*Pi - 50*Pi^2 + 19*Pi^4 - 6720*Zeta[3] + 
            (6360*I)*Pi*Zeta[3])/(60*(-1 + x)^2)] + 
        FF[(65 + (6*I)*Pi + 88*Pi^2)/6 + (44*Pi^2)/(3*(-1 + x)^2) + 
           (2*(1 + (3*I)*Pi + 44*Pi^2))/(3*(-1 + x)) - (((4*I)/3)*Pi)/x^2 + 
           ((I/3)*(I + 16*Pi))/x - ((2*I)/3)*(-I + 8*Pi)*x + 
           ((4*I)/3)*Pi*x^2]*PolyLog[2, x] + 
        FF[-3 - 3/(-1 + x)^2 - 6/(-1 + x)]*PolyLog[2, x]^2 + 
        FF[11 + (((2*I)/3)*(64*I + 87*Pi))/(-1 + x)^2 - 128/(3*(-1 + x)) + 
           3/x^2 - 12/x - 8*x + 2*x^2]*PolyLog[3, 1 - x] + 
        FF[(7*I)*(I + Pi) + (2*(40 + (21*I)*Pi))/(3*(-1 + x)^2) + 
           (2*(16 + (21*I)*Pi))/(3*(-1 + x)) - (8*x)/3 + (2*x^2)/3]*
         PolyLog[3, x] + FF[-122 - 256/(-1 + x)^2 - 244/(-1 + x)]*
         PolyLog[4, 1 - x] + FF[116 + 118/(-1 + x)^2 + 232/(-1 + x)]*
         PolyLog[4, x] + FF[-30 - 30/(-1 + x)^2 - 60/(-1 + x)]*
         PolyLog[4, -(x/(1 - x))]) + FF[126 + 252/(-1 + x)^2 + 252/(-1 + x)]*
       PolyLog[5, 1 - x] + FF[77 + 143/(-1 + x)^2 + 154/(-1 + x)]*
       PolyLog[5, x] + FF[110 + 184/(-1 + x)^2 + 220/(-1 + x)]*
       PolyLog[5, -(x/(1 - x))]) + FF[-28 - 88/(-1 + x)^2 - 56/(-1 + x)]*
     PolyLog[6, 1 - x] + FF[1 + 2/(-1 + x)]*PolyLog[6, x] + 
    FF[4 - 14/(-1 + x)^2 + 8/(-1 + x)]*PolyLog[6, -(x/(1 - x))])}


==> anc/f_+--+_3_HPLs.m <==
{FF[((I/48)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3))/x + 
    (x*(-615*Pi^2 + (410*I)*Pi^3 + 77*Pi^4 - 860*Zeta[3] + 
       (2160*I)*Pi*Zeta[3]))/240 + 
    (x^2*(105*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 520*Zeta[3] + 
       (4080*I)*Pi*Zeta[3]))/480 + (10710 - (30450*I)*Pi - 204645*Pi^2 + 
      (5250*I)*Pi^3 - 1946*Pi^4 - (1589*I)*Pi^5 + 1419*Pi^6 - 
      240660*Zeta[3] + (340200*I)*Pi*Zeta[3] + 42840*Pi^2*Zeta[3] + 
      (37800*I)*Pi^3*Zeta[3] + 68040*Zeta[3]^2 + 56700*Zeta[5] + 
      (30240*I)*Pi*Zeta[5])/10080 + ((-3990*I)*Pi^3 - 7758*Pi^4 + 
      (297*I)*Pi^5 + 562*Pi^6 + 23940*Zeta[3] - (159300*I)*Pi*Zeta[3] - 
      8640*Pi^2*Zeta[3] + (19800*I)*Pi^3*Zeta[3] + 46440*Zeta[3]^2 - 
      72900*Zeta[5] + (226800*I)*Pi*Zeta[5])/(2160*(-1 + x)^2) + 
    ((80010*I)*Pi - 333270*Pi^2 + (55860*I)*Pi^3 - 62433*Pi^4 - 
      (1365*I)*Pi^5 + 6379*Pi^6 - 297360*Zeta[3] - (544320*I)*Pi*Zeta[3] + 
      12600*Pi^2*Zeta[3] + (189000*I)*Pi^3*Zeta[3] + 430920*Zeta[3]^2 - 
      396900*Zeta[5] + (997920*I)*Pi*Zeta[5])/(15120*(-1 + x))] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(12*x) + (x^2*(-2*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/
      8 + (x*(-121 - (52*I)*Pi + 2*Pi^2 - (28*I)*Pi^3 + 168*Zeta[3]))/48 + 
     ((-34470*I)*Pi + 4530*Pi^2 - (2850*I)*Pi^3 - 675*Pi^4 + (122*I)*Pi^5 + 
       30420*Zeta[3] + (12960*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] - 
       10800*Zeta[5])/(720*(-1 + x)^2) + (11970 - (13350*I)*Pi + 15510*Pi^2 - 
       (3870*I)*Pi^3 - 1597*Pi^4 + (110*I)*Pi^5 + 8640*Zeta[3] - 
       (29520*I)*Pi*Zeta[3] - 2880*Pi^2*Zeta[3] - 5400*Zeta[5])/1440 + 
     (762 - (6894*I)*Pi + 2448*Pi^2 - (882*I)*Pi^3 - 215*Pi^4 + (34*I)*Pi^5 + 
       6192*Zeta[3] - (1296*I)*Pi*Zeta[3] - 1440*Pi^2*Zeta[3] - 3240*Zeta[5])/
      (144*(-1 + x))]*G[0, x] + 
  FF[((I/48)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3))/x^2 + 
     ((I/48)*(-121*I - 246*Pi - (20*I)*Pi^2 + 52*Pi^3))/x + 
     (x*(121 + (52*I)*Pi + 46*Pi^2 + (28*I)*Pi^3 - 168*Zeta[3]))/48 + 
     (I/8)*x^2*((2*I)*Pi^2 + 5*Pi^3 + (30*I)*Zeta[3]) + 
     ((529*I)*Pi + 189*Pi^2 - (19*I)*Pi^3 + 17*Pi^4 - 138*Zeta[3] - 
       (660*I)*Pi*Zeta[3])/(12*(-1 + x)) + 
     (-8160 + (6855*I)*Pi + 6510*Pi^2 - (30*I)*Pi^3 - 388*Pi^4 + 
       14040*Zeta[3] - (27000*I)*Pi*Zeta[3])/720]*G[1, x] + 
  FF[(I*Pi)/x + ((-149 + (118*I)*Pi + 6*Pi^2)*x)/24 + 
     ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/48 + 
     (-2207 + (6*I)*Pi - 378*Pi^2 + (4*I)*Pi^3 + 34*Pi^4 - 120*Zeta[3] + 
       (840*I)*Pi*Zeta[3])/(24*(-1 + x)) + 
     (-5260 - (330*I)*Pi - 555*Pi^2 + (50*I)*Pi^3 + 63*Pi^4 - 1740*Zeta[3] + 
       (1380*I)*Pi*Zeta[3])/120 + (-5745 + (90*I)*Pi - 1570*Pi^2 + 
       (120*I)*Pi^3 + 89*Pi^4 + 1800*Zeta[3] + (3000*I)*Pi*Zeta[3])/
      (120*(-1 + x)^2)]*G[0, 0, x] + 
  FF[(I*Pi)/x^2 - ((I/12)*(-13*I + 24*Pi))/x - 
     ((-123 - (38*I)*Pi + 6*Pi^2)*x)/24 - ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/
      48 + ((-151*I)*Pi - 189*Pi^2 + (3*I)*Pi^3 - 17*Pi^4 + 18*Zeta[3] + 
       (660*I)*Pi*Zeta[3])/(12*(-1 + x)^2) + 
     (24885 - (3870*I)*Pi - 3930*Pi^2 - (2730*I)*Pi^3 + 161*Pi^4 - 
       12780*Zeta[3] + (12600*I)*Pi*Zeta[3])/720 + 
     (15870 + (6540*I)*Pi - 6780*Pi^2 - (3030*I)*Pi^3 - 61*Pi^4 - 
       18900*Zeta[3] + (23400*I)*Pi*Zeta[3])/(360*(-1 + x))]*G[0, 1, x] + 
  FF[(((-3*I)/2)*Pi)/(-1 + x)^2 + ((-I)*Pi - 6*Pi^2)/(12*x^2) + 
     (-13 - (71*I)*Pi - 12*Pi^2)/(12*x) - ((-123 + (142*I)*Pi + 6*Pi^2)*x)/
      24 - ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/48 + 
     (529 - (18*I)*Pi + 47*Pi^2 + (14*I)*Pi^3 - 180*Zeta[3])/(12*(-1 + x)) + 
     (1659 + (240*I)*Pi - 160*Pi^2 + (100*I)*Pi^3 + 24*Zeta[3])/48]*
   G[1, 0, x] + FF[(21 - (24*I)*Pi - 32*Pi^2)/(48*x^2) + 
     ((I/24)*(97*I + 12*Pi))/x + ((-97 - (14*I)*Pi + 6*Pi^2)*x)/24 + 
     ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/48 + 
     ((I/6)*(-189*Pi + 8*Pi^3 - (60*I)*Zeta[3]))/(-1 + x) + 
     (-601 + (42*I)*Pi - 49*Pi^2 + (36*I)*Pi^3 + 288*Zeta[3])/24]*
   G[1, 1, x] + FF[((77 - (18*I)*Pi)*x)/12 - (I/12)*(-5*I + 33*Pi)*x^2 + 
     (320 + (21*I)*Pi - 42*Pi^2 + (8*I)*Pi^3 + 288*Zeta[3])/(24*(-1 + x)^2) + 
     (6 - (33*I)*Pi - 78*Pi^2 - (8*I)*Pi^3 + 456*Zeta[3])/48 + 
     (290 - (75*I)*Pi - 58*Pi^2 - (8*I)*Pi^3 + 456*Zeta[3])/(24*(-1 + x))]*
   G[0, 0, 0, x] + FF[x^(-1) - (I/2)*(-3*I + 7*Pi)*x + 
     ((2 - (15*I)*Pi)*x^2)/4 + (-69 - (606*I)*Pi + 224*Pi^2 + (56*I)*Pi^3 + 
       96*Zeta[3])/24 + (-71 - (219*I)*Pi + 72*Pi^2 + (40*I)*Pi^3 + 
       264*Zeta[3])/(6*(-1 + x)) + (-151 - (507*I)*Pi - 6*Pi^2 + 
       (86*I)*Pi^3 + 636*Zeta[3])/(12*(-1 + x)^2)]*G[0, 0, 1, x] + 
  FF[x^(-1) + (I/2)*(3*I + 7*Pi)*x + ((2 + (15*I)*Pi)*x^2)/4 + 
     (-69 + (132*I)*Pi + 187*Pi^2 - (20*I)*Pi^3 + 12*Zeta[3])/24 + 
     (-142 + (156*I)*Pi + 225*Pi^2 - (32*I)*Pi^3 + 84*Zeta[3])/
      (12*(-1 + x)) + (-151 + 21*Pi^2 - (14*I)*Pi^3 + 180*Zeta[3])/
      (12*(-1 + x)^2)]*G[0, 1, 0, x] + 
  FF[x^(-2) - 3/x + ((37 + (18*I)*Pi)*x)/12 + (I/12)*(7*I + 33*Pi)*x^2 + 
     (180 + (105*I)*Pi + 28*Pi^2 - (13*I)*Pi^3 - 102*Zeta[3])/(6*(-1 + x)) - 
     ((I/6)*(-189*Pi + 8*Pi^3 - (60*I)*Zeta[3]))/(-1 + x)^2 - 
     (I/12)*(-30*I - 120*Pi - (20*I)*Pi^2 + 7*Pi^3 - (66*I)*Zeta[3])]*
   G[0, 1, 1, x] + FF[(459 - (42*I)*Pi + 11*Pi^2)/12 - 3/(2*(-1 + x)^2) + 
     (5*(36 - (6*I)*Pi + 5*Pi^2))/(6*(-1 + x)) + (I*Pi)/x^2 + 
     ((I/2)*(13*I + 4*Pi))/x + (I/12)*(65*I + 18*Pi)*x + 
     (I/12)*(7*I + 33*Pi)*x^2]*G[1, 0, 0, x] + 
  FF[(-399 + (306*I)*Pi - 28*Pi^2)/12 + (-189 + (69*I)*Pi + 20*Pi^2)/
      (6*(-1 + x)) - 1/(12*x^2) + 7/(12*x) + (I/2)*(I + 7*Pi)*x + 
     ((2 + (15*I)*Pi)*x^2)/4]*G[1, 0, 1, x] + 
  FF[(-399 + (24*I)*Pi - 40*Pi^2)/12 + (-189 - 34*Pi^2)/(6*(-1 + x)) - 
     ((I/12)*(-I + 45*Pi))/x^2 - (((7*I)/12)*(I + 6*Pi))/x - 
     (I/2)*(-I + 7*Pi)*x + ((2 - (15*I)*Pi)*x^2)/4]*G[1, 1, 0, x] + 
  FF[(140 - (57*I)*Pi)/4 - ((I/12)*(-5*I + 6*Pi))/x^2 - 
     ((I/12)*(-I + 12*Pi))/x - (I/12)*(-I + 18*Pi)*x - 
     (I/12)*(-5*I + 33*Pi)*x^2]*G[1, 1, 1, x] + 
  FF[(-127 + (132*I)*Pi + 20*Pi^2)/16 + (-79 + (48*I)*Pi + 12*Pi^2)/
      (8*(-1 + x)^2) + (-137 + (92*I)*Pi + 20*Pi^2)/(8*(-1 + x)) - (5*x)/2 - 
     (13*x^2)/4]*G[0, 0, 0, 0, x] + 
  FF[(87 + (780*I)*Pi - 56*Pi^2)/12 + (129 + (72*I)*Pi - 146*Pi^2)/
      (12*(-1 + x)^2) - (2*(-21 - (135*I)*Pi + 23*Pi^2))/(3*(-1 + x)) + x + 
     x^2/2]*G[0, 0, 0, 1, x] + 
  FF[(87 - (192*I)*Pi - 43*Pi^2)/12 + (129 - (72*I)*Pi - 182*Pi^2)/
      (12*(-1 + x)^2) + (84 - (102*I)*Pi - 85*Pi^2)/(6*(-1 + x)) + x + x^2/2]*
   G[0, 0, 1, 0, x] + FF[(-195 - (297*I)*Pi + 8*Pi^2)/6 + 
     (-159 - (18*I)*Pi - 16*Pi^2)/(3*(-1 + x)^2) + 
     (-303 - (414*I)*Pi - 8*Pi^2)/(6*(-1 + x)) - (9*x)/2 - (17*x^2)/4]*
   G[0, 0, 1, 1, x] + FF[(-17 - (56*I)*Pi - 2*Pi^2)/4 + 
     (-189 - (36*I)*Pi - 25*Pi^2)/(6*(-1 + x)^2) + (-65 - (52*I)*Pi - 6*Pi^2)/
      (2*(-1 + x)) + (9*x)/2 + (17*x^2)/4]*G[0, 1, 0, 0, x] + 
  FF[(117 - (447*I)*Pi + 16*Pi^2)/12 + (189 - (9*I)*Pi - 20*Pi^2)/
      (6*(-1 + x)^2) + (273 - (297*I)*Pi + 4*Pi^2)/(6*(-1 + x)) - x - x^2/2]*
   G[0, 1, 0, 1, x] + FF[(117 + (198*I)*Pi + 19*Pi^2)/12 + 
     (189 + 34*Pi^2)/(6*(-1 + x)^2) + (273 + (174*I)*Pi + 37*Pi^2)/
      (6*(-1 + x)) - x - x^2/2]*G[0, 1, 1, 0, x] + 
  FF[(1 + (112*I)*Pi)/4 + ((4*I)*(7*I + 10*Pi))/(-1 + x) + (5*x)/2 + 
     (13*x^2)/4]*G[0, 1, 1, 1, x] + 
  FF[(I/4)*(13*I + 2*Pi) - ((I/2)*(13*I + 4*Pi))/(-1 + x) + (5*x)/2 + 
     (13*x^2)/4]*G[1, 0, 0, 0, x] + 
  FF[(-1/4*I)*(-I + 70*Pi) - ((I/2)*(-23*I + 22*Pi))/(-1 + x) + x^(-2) + 
     2/x - x - x^2/2]*G[1, 0, 0, 1, x] + 
  FF[(-1/4*I)*(-I + 6*Pi) - ((I/2)*(-23*I + 14*Pi))/(-1 + x) + x^(-2) + 2/x - 
     x - x^2/2]*G[1, 0, 1, 0, x] + 
  FF[(103 + (72*I)*Pi)/4 + (23 + (20*I)*Pi)/(-1 + x) - x^(-2) - 2/x + 
     (9*x)/2 + (17*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[(I/4)*(49*I + 30*Pi) + ((11*I)*Pi)/(-1 + x) - 13/(2*x^2) - 5/x - 
     (9*x)/2 - (17*x^2)/4]*G[1, 1, 0, 0, x] + 
  FF[(57 - (16*I)*Pi)/4 - ((10*I)*Pi)/(-1 + x) + 11/(4*x^2) + 3/(2*x) + x + 
     x^2/2]*G[1, 1, 0, 1, x] + 
  FF[(57 - (16*I)*Pi)/4 + 11/(4*x^2) + 3/(2*x) + x + x^2/2]*
   G[1, 1, 1, 0, x] + FF[-57/2 - 13/(4*x^2) - 5/(2*x) - (5*x)/2 - (13*x^2)/4]*
   G[1, 1, 1, 1, x] + 
  FF[(70 - (19*I)*Pi)/4 - (((5*I)/2)*(3*I + 2*Pi))/(-1 + x)^2 - 
     ((I/2)*(50*I + 19*Pi))/(-1 + x)]*G[0, 0, 0, 0, 0, x] + 
  FF[(-1/4*I)*(-37*I + 120*Pi) - ((I/2)*(-3*I + 148*Pi))/(-1 + x)^2 - 
     (((3*I)/2)*(-9*I + 64*Pi))/(-1 + x)]*G[0, 0, 0, 0, 1, x] + 
  FF[((37*I)/4)*(I + Pi) + (((3*I)/2)*(I + 6*Pi))/(-1 + x)^2 + 
     ((I/2)*(27*I + 37*Pi))/(-1 + x)]*G[0, 0, 0, 1, 0, x] + 
  FF[(11*(27 + (8*I)*Pi))/4 + (3*(5 + (42*I)*Pi))/(2*(-1 + x)^2) + 
     (207 + (160*I)*Pi)/(2*(-1 + x))]*G[0, 0, 0, 1, 1, x] + 
  FF[((3*I)/2)*(11*I + 5*Pi) + ((6*I)*(2*I + 3*Pi))/(-1 + x)^2 + 
     (I*(20*I + 21*Pi))/(-1 + x)]*G[0, 0, 1, 0, 0, x] + 
  FF[(1 + (34*I)*Pi)/2 + ((3*I)*(-2*I + 15*Pi))/(-1 + x)^2 + 
     (3 + (58*I)*Pi)/(-1 + x)]*G[0, 0, 1, 0, 1, x] + 
  FF[(1 - (21*I)*Pi)/2 + (6 - (25*I)*Pi)/(-1 + x)^2 + 
     (3*(1 - (9*I)*Pi))/(-1 + x)]*G[0, 0, 1, 1, 0, x] + 
  FF[(-2*I)*(-25*I + 6*Pi) - ((4*I)*(-3*I + 10*Pi))/(-1 + x)^2 - 
     ((24*I)*(-3*I + 2*Pi))/(-1 + x)]*G[0, 0, 1, 1, 1, x] + 
  FF[(I/4)*(37*I + Pi) + ((I/2)*(15*I + 4*Pi))/(-1 + x)^2 + 
     ((I/2)*(19*I + Pi))/(-1 + x)]*G[0, 1, 0, 0, 0, x] + 
  FF[(I/4)*(19*I + 34*Pi) + (3 + (22*I)*Pi)/(2*(-1 + x)^2) + 
     ((I/2)*(33*I + 46*Pi))/(-1 + x)]*G[0, 1, 0, 0, 1, x] + 
  FF[(-1/4*I)*(-19*I + 2*Pi) + (3 + (14*I)*Pi)/(2*(-1 + x)^2) + 
     ((I/2)*(33*I + 10*Pi))/(-1 + x)]*G[0, 1, 0, 1, 0, x] + 
  FF[(-1/2*I)*(-65*I + 16*Pi) - (I*(-3*I + 20*Pi))/(-1 + x)^2 - 
     (I*(-33*I + 28*Pi))/(-1 + x)]*G[0, 1, 0, 1, 1, x] + 
  FF[(57 - (7*I)*Pi)/2 - ((11*I)*Pi)/(-1 + x)^2 + (69 - (13*I)*Pi)/(-1 + x)]*
   G[0, 1, 1, 0, 0, x] + FF[((3*I)/2)*(8*I + Pi) + ((10*I)*Pi)/(-1 + x)^2 + 
     (I*(40*I + 9*Pi))/(-1 + x)]*G[0, 1, 1, 0, 1, x] + 
  FF[(2*I)*(6*I + Pi) + ((4*I)*(10*I + Pi))/(-1 + x)]*G[0, 1, 1, 1, 0, x] + 
  FF[40 + 80/(-1 + x)]*G[0, 1, 1, 1, 1, x] + FF[-2 - (-1 + x)^(-1)]*
   G[1, 0, 0, 0, 0, x] + FF[5/2 - (-1 + x)^(-1)]*G[1, 0, 0, 0, 1, x] + 
  FF[5/2 - (-1 + x)^(-1)]*G[1, 0, 0, 1, 0, x] + 
  FF[-20 - 10/(-1 + x)]*G[1, 0, 0, 1, 1, x] + FF[1/2 + 13/(-1 + x)]*
   G[1, 0, 1, 0, 0, x] + FF[-2 - 20/(-1 + x)]*G[1, 0, 1, 0, 1, x] + 
  FF[-2 - 20/(-1 + x)]*G[1, 0, 1, 1, 0, x] + FF[20 + 40/(-1 + x)]*
   G[1, 0, 1, 1, 1, x] + FF[3/2 + (-1 + x)^(-1)]*G[1, 1, 0, 0, 0, x] + 
  FF[6 + 10/(-1 + x)]*G[1, 1, 0, 0, 1, x] + FF[6 + 10/(-1 + x)]*
   G[1, 1, 0, 1, 0, x] + FF[-10 - 20/(-1 + x)]*G[1, 1, 0, 1, 1, x] + 
  FF[-4]*G[1, 1, 1, 0, 0, x] + FF[-35/4 - 10/(-1 + x)^2 - 35/(2*(-1 + x))]*
   G[0, 0, 0, 0, 0, 0, x] + FF[4 + 5/(-1 + x)^2 + 8/(-1 + x)]*
   G[0, 0, 0, 0, 0, 1, x] + FF[4 + 5/(-1 + x)^2 + 8/(-1 + x)]*
   G[0, 0, 0, 0, 1, 0, x] + FF[-34 - 79/(-1 + x)^2 - 104/(-1 + x)]*
   G[0, 0, 0, 0, 1, 1, x] + FF[33/4 + 6/(-1 + x)^2 + 33/(2*(-1 + x))]*
   G[0, 0, 0, 1, 0, 0, x] + FF[1 + 3/(-1 + x)^2 + 2/(-1 + x)]*
   G[0, 0, 0, 1, 0, 1, x] + FF[1 + 3/(-1 + x)^2 + 2/(-1 + x)]*
   G[0, 0, 0, 1, 1, 0, x] + FF[21 + 60/(-1 + x)^2 + 78/(-1 + x)]*
   G[0, 0, 0, 1, 1, 1, x] + FF[5 + 3/(-1 + x)^2 + 10/(-1 + x)]*
   G[0, 0, 1, 0, 0, 0, x] + FF[5/2 + 15/(-1 + x)^2 + 11/(-1 + x)]*
   G[0, 0, 1, 0, 0, 1, x] + FF[5/2 + 15/(-1 + x)^2 + 11/(-1 + x)]*
   G[0, 0, 1, 0, 1, 0, x] + FF[29/2 + 30/(-1 + x)^2 + 47/(-1 + x)]*
   G[0, 0, 1, 0, 1, 1, x] + FF[-29/2 - 65/(-1 + x)^2 - 59/(-1 + x)]*
   G[0, 0, 1, 1, 0, 0, x] + FF[4 + 40/(-1 + x)^2 + 32/(-1 + x)]*
   G[0, 0, 1, 1, 0, 1, x] + FF[4 + 40/(-1 + x)^2 + 32/(-1 + x)]*
   G[0, 0, 1, 1, 1, 0, x] + FF[-16 - 80/(-1 + x)^2 - 80/(-1 + x)]*
   G[0, 0, 1, 1, 1, 1, x] + FF[5/4 + (-1 + x)^(-2) + 5/(2*(-1 + x))]*
   G[0, 1, 0, 0, 0, 0, x] + FF[-1 + (-1 + x)^(-2) - 2/(-1 + x)]*
   G[0, 1, 0, 0, 0, 1, x] + FF[-1 + (-1 + x)^(-2) - 2/(-1 + x)]*
   G[0, 1, 0, 0, 1, 0, x] + FF[19/2 + 10/(-1 + x)^2 + 25/(-1 + x)]*
   G[0, 1, 0, 0, 1, 1, x] + FF[-1/2 - 13/(-1 + x)^2 - 7/(-1 + x)]*
   G[0, 1, 0, 1, 0, 0, x] + FF[20/(-1 + x)^2 + 12/(-1 + x)]*
   G[0, 1, 0, 1, 0, 1, x] + FF[20/(-1 + x)^2 + 12/(-1 + x)]*
   G[0, 1, 0, 1, 1, 0, x] + FF[-8 - 40/(-1 + x)^2 - 40/(-1 + x)]*
   G[0, 1, 0, 1, 1, 1, x] + FF[-1 - (-1 + x)^(-2) - 2/(-1 + x)]*
   G[0, 1, 1, 0, 0, 0, x] + FF[-5/2 - 10/(-1 + x)^2 - 11/(-1 + x)]*
   G[0, 1, 1, 0, 0, 1, x] + FF[-5/2 - 10/(-1 + x)^2 - 11/(-1 + x)]*
   G[0, 1, 1, 0, 1, 0, x] + FF[4 + 20/(-1 + x)^2 + 20/(-1 + x)]*
   G[0, 1, 1, 0, 1, 1, x] + FF[2 + 4/(-1 + x)]*G[0, 1, 1, 1, 0, 0, x], 
 FF[((-1/72*I)*(244*Pi - (3*I)*Pi^2 + 27*Pi^3))/x - 
    (x*(209*Pi^2 + (114*I)*Pi^3 + 33*Pi^4 - 72*Zeta[3] + (720*I)*Pi*Zeta[3]))/
     144 - (x^2*(1360*Pi^2 + (30*I)*Pi^3 + 243*Pi^4 + 1440*Zeta[3] + 
       (5040*I)*Pi*Zeta[3]))/1440 + (-569520 + (871920*I)*Pi + 2141580*Pi^2 - 
      (168840*I)*Pi^3 - 24458*Pi^4 + (7182*I)*Pi^5 - 11457*Pi^6 + 
      158760*Zeta[3] - (2698920*I)*Pi*Zeta[3] - 884520*Pi^2*Zeta[3] - 
      (325080*I)*Pi^3*Zeta[3] - 612360*Zeta[3]^2 + 241920*Zeta[5] - 
      (272160*I)*Pi*Zeta[5])/181440 + ((-444780*I)*Pi + 1041390*Pi^2 - 
      (209790*I)*Pi^3 + 122773*Pi^4 - (378*I)*Pi^5 - 17823*Pi^6 + 
      391860*Zeta[3] + (2313360*I)*Pi*Zeta[3] - 476280*Pi^2*Zeta[3] - 
      (551880*I)*Pi^3*Zeta[3] - 1292760*Zeta[3]^2 + 922320*Zeta[5] - 
      (2993760*I)*Pi*Zeta[5])/(90720*(-1 + x)) + 
    ((30870*I)*Pi^3 + 152943*Pi^4 - (9030*I)*Pi^5 - 11957*Pi^6 - 
      185220*Zeta[3] + (2746800*I)*Pi*Zeta[3] + 161280*Pi^2*Zeta[3] - 
      (423360*I)*Pi^3*Zeta[3] - 952560*Zeta[3]^2 + 695520*Zeta[5] - 
      (4422600*I)*Pi*Zeta[5])/(90720*(-1 + x)^2)] + 
  FF[((13*I)*Pi + 6*Pi^2)/(24*x) + 
     (x*(244 + (39*I)*Pi + 33*Pi^2 + (24*I)*Pi^3 - 144*Zeta[3]))/72 + 
     (x^2*(17*Pi^2 + (12*I)*Pi^3 - 72*Zeta[3]))/48 + 
     (-41940 - (18720*I)*Pi - 10920*Pi^2 + (7290*I)*Pi^3 + 1688*Pi^4 - 
       (159*I)*Pi^5 + 70080*Zeta[3] + (46080*I)*Pi*Zeta[3] + 
       4320*Pi^2*Zeta[3] - 13500*Zeta[5])/4320 + 
     (-10590 + (49020*I)*Pi - 21485*Pi^2 + (8100*I)*Pi^3 + 1304*Pi^4 - 
       (249*I)*Pi^5 + 9060*Zeta[3] + (13680*I)*Pi*Zeta[3] + 
       10800*Pi^2*Zeta[3] + 2700*Zeta[5])/(2160*(-1 + x)) + 
     ((49020*I)*Pi - 7785*Pi^2 + (4770*I)*Pi^3 + 931*Pi^4 - (183*I)*Pi^5 - 
       31380*Zeta[3] - (15480*I)*Pi*Zeta[3] + 8100*Pi^2*Zeta[3] + 
       5400*Zeta[5])/(2160*(-1 + x)^2)]*G[0, x] + 
  FF[((-1/72*I)*(136*Pi + (15*I)*Pi^2 + 27*Pi^3))/x^2 - 
     ((I/72)*(-244*I + 209*Pi + (21*I)*Pi^2 + 42*Pi^3))/x + 
     (x^2*(17*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3]))/48 + 
     (x*(-244 - (39*I)*Pi - 3*Pi^2 - (24*I)*Pi^3 + 144*Zeta[3]))/72 + 
     ((-3174*I)*Pi - 1134*Pi^2 + (64*I)*Pi^3 - 89*Pi^4 + 1176*Zeta[3] + 
       (3672*I)*Pi*Zeta[3])/(144*(-1 + x)) + 
     (64680 - (10380*I)*Pi - 8680*Pi^2 + (570*I)*Pi^3 + 1749*Pi^4 - 
       72900*Zeta[3] + (85320*I)*Pi*Zeta[3])/4320]*G[1, x] + 
  FF[((-1/2*I)*Pi)/x - ((203 + (150*I)*Pi + 24*Pi^2)*x)/72 - 
     ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     (8170 - (930*I)*Pi + 2430*Pi^2 - (180*I)*Pi^3 - 131*Pi^4 - 
       5220*Zeta[3] - (4500*I)*Pi*Zeta[3])/(360*(-1 + x)^2) + 
     (36030 + (12555*I)*Pi + 1315*Pi^2 - (360*I)*Pi^3 - 459*Pi^4 - 
       900*Zeta[3] - (11880*I)*Pi*Zeta[3])/2160 + 
     (49305 + (10800*I)*Pi + 5095*Pi^2 - (360*I)*Pi^3 - 657*Pi^4 - 
       13860*Zeta[3] - (18360*I)*Pi*Zeta[3])/(1080*(-1 + x))]*G[0, 0, x] + 
  FF[(((-23*I)/24)*Pi)/x^2 + ((I/24)*(-13*I + 2*Pi))/x + 
     ((209 - (30*I)*Pi + 24*Pi^2)*x)/72 + ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/
      72 + ((906*I)*Pi + 1134*Pi^2 + (44*I)*Pi^3 + 89*Pi^4 - 528*Zeta[3] - 
       (3672*I)*Pi*Zeta[3])/(144*(-1 + x)^2) + 
     (-84840 - (6240*I)*Pi + 5510*Pi^2 + (8100*I)*Pi^3 - 873*Pi^4 + 
       50040*Zeta[3] - (37800*I)*Pi*Zeta[3])/4320 + 
     (-47610 - (150*I)*Pi + 11030*Pi^2 + (9180*I)*Pi^3 - 207*Pi^4 + 
       69480*Zeta[3] - (70200*I)*Pi*Zeta[3])/(2160*(-1 + x))]*G[0, 1, x] + 
  FF[(((17*I)/4)*Pi)/(-1 + x)^2 + (I*Pi + 6*Pi^2)/(24*x^2) + 
     (13 + (62*I)*Pi + 12*Pi^2)/(24*x) + ((209 + (186*I)*Pi + 24*Pi^2)*x)/
      72 + ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 - 
     (I/144)*(-2828*I - 336*Pi - (33*I)*Pi^2 + 138*Pi^3 - (36*I)*Zeta[3]) + 
     (-1587 + (306*I)*Pi - 224*Pi^2 - (42*I)*Pi^3 + 540*Zeta[3])/
      (72*(-1 + x))]*G[1, 0, x] + 
  FF[(-136 + (51*I)*Pi + 27*Pi^2)/(72*x^2) + (-215 + (12*I)*Pi + 30*Pi^2)/
      (72*x) - ((215 + (6*I)*Pi + 24*Pi^2)*x)/72 - 
     ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/72 + 
     (1109 - (69*I)*Pi + 5*Pi^2 - (51*I)*Pi^3 - 450*Zeta[3])/72 - 
     (((3*I)/4)*(-21*Pi + Pi^3 - (6*I)*Zeta[3]))/(-1 + x)]*G[1, 1, x] + 
  FF[(I/2)*(I + 2*Pi)*x + ((9 + (8*I)*Pi)*x^2)/8 + 
     (877 - (358*I)*Pi + 160*Pi^2 + (12*I)*Pi^3 - 648*Zeta[3])/
      (72*(-1 + x)) + (2601 - (538*I)*Pi + 160*Pi^2 + (12*I)*Pi^3 - 
       648*Zeta[3])/144 + (-705 - (502*I)*Pi + 152*Pi^2 - 432*Zeta[3])/
      (72*(-1 + x)^2)]*G[0, 0, 0, x] + 
  FF[-1/2*1/x + ((2*I)/3)*(I + 3*Pi)*x + (I/24)*(17*I + 36*Pi)*x^2 + 
     (453 + (1046*I)*Pi + 204*Pi^2 - (258*I)*Pi^3 - 1908*Zeta[3])/
      (72*(-1 + x)^2) - (I/24)*(-272*I - 284*Pi - (115*I)*Pi^2 + 28*Pi^3 - 
       (48*I)*Zeta[3]) - ((I/72)*(-223*I - 1446*Pi - (342*I)*Pi^2 + 
        240*Pi^3 - (1584*I)*Zeta[3]))/(-1 + x)]*G[0, 0, 1, x] + 
  FF[-1/2*1/x - ((2*I)/3)*(-I + 3*Pi)*x - (I/24)*(-17*I + 36*Pi)*x^2 + 
     (453 + 38*Pi^2 + (42*I)*Pi^3 - 540*Zeta[3])/(72*(-1 + x)^2) + 
     (I/72)*(816*I - 405*Pi + (160*I)*Pi^2 + 27*Pi^3 + (18*I)*Zeta[3]) + 
     ((I/72)*(223*I - 864*Pi + (476*I)*Pi^2 + 90*Pi^3 + (252*I)*Zeta[3]))/
      (-1 + x)]*G[0, 1, 0, x] + 
  FF[-23/(24*x^2) + 7/(12*x) - (I/3)*(-2*I + 3*Pi)*x + 
     ((7 - (24*I)*Pi)*x^2)/24 + (3*((-21*I)*Pi + I*Pi^3 + 6*Zeta[3]))/
      (4*(-1 + x)^2) + (745 - (321*I)*Pi + 152*Pi^2 + (21*I)*Pi^3 + 
       198*Zeta[3])/72 + (109 - (309*I)*Pi - 64*Pi^2 + (39*I)*Pi^3 + 
       306*Zeta[3])/(36*(-1 + x))]*G[0, 1, 1, x] + 
  FF[(-334 + (39*I)*Pi - 4*Pi^2)/24 + 17/(4*(-1 + x)^2) + 
     (-23 + (5*I)*Pi - 4*Pi^2)/(2*(-1 + x)) - ((I/2)*Pi)/x^2 - 
     ((I/2)*(5*I + 2*Pi))/x + ((11 - (6*I)*Pi)*x)/6 + 
     ((7 - (24*I)*Pi)*x^2)/24]*G[1, 0, 0, x] + 
  FF[(401 - (271*I)*Pi + 38*Pi^2)/24 + (189 - (98*I)*Pi - 22*Pi^2)/
      (12*(-1 + x)) + 1/(24*x^2) + 1/(12*x) - (I/6)*(-I + 12*Pi)*x - 
     (I/24)*(-17*I + 36*Pi)*x^2]*G[1, 0, 1, x] + 
  FF[(401 - (18*I)*Pi + 31*Pi^2)/24 + (189 + 31*Pi^2)/(12*(-1 + x)) + 
     ((I/24)*(-I + 36*Pi))/x^2 + ((I/12)*(-I + 24*Pi))/x + 
     (I/6)*(I + 12*Pi)*x + (I/24)*(17*I + 36*Pi)*x^2]*G[1, 1, 0, x] + 
  FF[(I/12)*(223*I + 93*Pi) - ((I/8)*(9*I + 2*Pi))/x^2 - 
     ((I/2)*(2*I + Pi))/x + (1 + I*Pi)*x + ((9 + (8*I)*Pi)*x^2)/8]*
   G[1, 1, 1, x] + FF[(-169 - I*Pi - 3*Pi^2)/12 - ((I/36)*(-295*I + 42*Pi))/
      (-1 + x)^2 + (-114 - I*Pi - 3*Pi^2)/(6*(-1 + x)) + x/2 + (3*x^2)/4]*
   G[0, 0, 0, 0, x] + FF[(112 - (585*I)*Pi + 51*Pi^2)/18 + 
     (44 - (174*I)*Pi + 237*Pi^2)/(36*(-1 + x)^2) + 
     (85 - (405*I)*Pi + 78*Pi^2)/(9*(-1 + x)) + x/2 + x^2/4]*
   G[0, 0, 0, 1, x] + FF[(448 + (552*I)*Pi + 123*Pi^2)/72 + 
     (22 + (87*I)*Pi + 138*Pi^2)/(18*(-1 + x)^2) + 
     (340 + (372*I)*Pi + 249*Pi^2)/(36*(-1 + x)) + x/2 + x^2/4]*
   G[0, 0, 1, 0, x] + FF[(301 + (909*I)*Pi - 36*Pi^2)/36 + 
     (479 + (66*I)*Pi + 108*Pi^2)/(36*(-1 + x)^2) + 
     (449 + (1206*I)*Pi)/(36*(-1 + x)) + (3*x)/2 + (5*x^2)/4]*
   G[0, 0, 1, 1, x] + FF[(12 + (72*I)*Pi + Pi^2)/12 + 
     (63 + (12*I)*Pi + 8*Pi^2)/(4*(-1 + x)^2) + (153 + (156*I)*Pi + 14*Pi^2)/
      (12*(-1 + x)) - (3*x)/2 - (5*x^2)/4]*G[0, 1, 0, 0, x] + 
  FF[(-93 + (450*I)*Pi - 20*Pi^2)/24 + (-189 + (44*I)*Pi + 22*Pi^2)/
      (12*(-1 + x)^2) + (-275 + (294*I)*Pi - 8*Pi^2)/(12*(-1 + x)) - x/2 - 
     x^2/4]*G[0, 1, 0, 1, x] + 
  FF[(-93 - (198*I)*Pi - 13*Pi^2)/24 + (-189 - 31*Pi^2)/(12*(-1 + x)^2) + 
     (-275 - (174*I)*Pi - 31*Pi^2)/(12*(-1 + x)) - x/2 - x^2/4]*
   G[0, 1, 1, 0, x] + FF[(-1/12*I)*(-29*I + 180*Pi) - 
     (((2*I)/3)*(16*I + 27*Pi))/(-1 + x) - x/2 - (3*x^2)/4]*
   G[0, 1, 1, 1, x] + 
  FF[(-1/2*I)*(-6*I + Pi) + ((I/3)*(17*I + 3*Pi))/(-1 + x) - x/2 - (3*x^2)/4]*
   G[1, 0, 0, 0, x] + FF[(37 + (70*I)*Pi)/8 + (49 + (33*I)*Pi)/(6*(-1 + x)) - 
     1/(2*x^2) - x^(-1) - x/2 - x^2/4]*G[1, 0, 0, 1, x] + 
  FF[(37 + (6*I)*Pi)/8 + (7*(7 + (3*I)*Pi))/(6*(-1 + x)) - 1/(2*x^2) - 
     x^(-1) - x/2 - x^2/4]*G[1, 0, 1, 0, x] + 
  FF[(-1/12*I)*(-191*I + 114*Pi) - ((I/3)*(-49*I + 27*Pi))/(-1 + x) + 
     1/(2*x^2) + x^(-1) - (3*x)/2 - (5*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[(28 - (15*I)*Pi)/4 - (((11*I)/2)*Pi)/(-1 + x) + 5/(2*x^2) + 3/x + 
     (3*x)/2 + (5*x^2)/4]*G[1, 1, 0, 0, x] + 
  FF[(I/4)*(31*I + 9*Pi) + (((9*I)/2)*Pi)/(-1 + x) - x^(-2) - x^(-1) + x/2 + 
     x^2/4]*G[1, 1, 0, 1, x] + 
  FF[(I/4)*(31*I + 8*Pi) - x^(-2) - x^(-1) + x/2 + x^2/4]*G[1, 1, 1, 0, x] + 
  FF[31/2 + 3/(4*x^2) + 1/(2*x) + x/2 + (3*x^2)/4]*G[1, 1, 1, 1, x] + 
  FF[(11 + I*Pi)/2 + 22/(3*(-1 + x)^2) + (I*(-11*I + Pi))/(-1 + x)]*
   G[0, 0, 0, 0, 0, x] + 
  FF[(I/6)*(17*I + 90*Pi) + ((I/6)*(29*I + 222*Pi))/(-1 + x)^2 + 
     ((I/3)*(17*I + 144*Pi))/(-1 + x)]*G[0, 0, 0, 0, 1, x] + 
  FF[(-1/6*I)*(-17*I + 24*Pi) - ((I/6)*(-29*I + 27*Pi))/(-1 + x)^2 - 
     ((I/3)*(-17*I + 24*Pi))/(-1 + x)]*G[0, 0, 0, 1, 0, x] + 
  FF[(-1/2*I)*(-63*I + 22*Pi) - ((I/6)*(-11*I + 189*Pi))/(-1 + x)^2 - 
     (I*(-43*I + 40*Pi))/(-1 + x)]*G[0, 0, 0, 1, 1, x] + 
  FF[(23 - (39*I)*Pi)/12 - ((I/6)*(29*I + 54*Pi))/(-1 + x)^2 - 
     ((I/6)*(23*I + 57*Pi))/(-1 + x)]*G[0, 0, 1, 0, 0, x] + 
  FF[(47 - (102*I)*Pi)/12 - ((I/6)*(-11*I + 135*Pi))/(-1 + x)^2 + 
     (17 - (174*I)*Pi)/(6*(-1 + x))]*G[0, 0, 1, 0, 1, x] + 
  FF[(47 + (63*I)*Pi)/12 + ((I/6)*(11*I + 75*Pi))/(-1 + x)^2 + 
     (17 + (81*I)*Pi)/(6*(-1 + x))]*G[0, 0, 1, 1, 0, x] + 
  FF[(139 + (36*I)*Pi)/6 + (2*(11 + (27*I)*Pi))/(3*(-1 + x)^2) + 
     (103 + (72*I)*Pi)/(3*(-1 + x))]*G[0, 0, 1, 1, 1, x] + 
  FF[14/3 + (20 - (3*I)*Pi)/(3*(-1 + x)^2) + 28/(3*(-1 + x))]*
   G[0, 1, 0, 0, 0, x] + 
  FF[(16 - (51*I)*Pi)/12 - (((11*I)/6)*(-2*I + 3*Pi))/(-1 + x)^2 + 
     (22 - (69*I)*Pi)/(6*(-1 + x))]*G[0, 1, 0, 0, 1, x] + 
  FF[(16 + (3*I)*Pi)/12 - ((I/6)*(-22*I + 21*Pi))/(-1 + x)^2 + 
     (22 - (15*I)*Pi)/(6*(-1 + x))]*G[0, 1, 0, 1, 0, x] + 
  FF[(209 + (48*I)*Pi)/12 + (22 + (27*I)*Pi)/(3*(-1 + x)^2) + 
     (125 + (84*I)*Pi)/(6*(-1 + x))]*G[0, 1, 0, 1, 1, x] + 
  FF[(I/4)*(45*I + 7*Pi) + (((11*I)/2)*Pi)/(-1 + x)^2 + 
     (((13*I)/2)*(5*I + Pi))/(-1 + x)]*G[0, 1, 1, 0, 0, x] + 
  FF[(3*(4 - I*Pi))/4 - (((9*I)/2)*Pi)/(-1 + x)^2 + 
     (9*(4 - I*Pi))/(2*(-1 + x))]*G[0, 1, 1, 0, 1, x] + 
  FF[3 - I*Pi - ((2*I)*(9*I + Pi))/(-1 + x)]*G[0, 1, 1, 1, 0, x] + 
  FF[-18 - 36/(-1 + x)]*G[0, 1, 1, 1, 1, x] + FF[-1/2 + (-1 + x)^(-1)]*
   G[1, 0, 0, 0, 1, x] + FF[-1/2 + (-1 + x)^(-1)]*G[1, 0, 0, 1, 0, x] + 
  FF[37/4 + 9/(2*(-1 + x))]*G[1, 0, 0, 1, 1, x] + 
  FF[5/4 - 11/(2*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
  FF[-1/2 + 9/(-1 + x)]*G[1, 0, 1, 0, 1, x] + FF[-1/2 + 9/(-1 + x)]*
   G[1, 0, 1, 1, 0, x] + FF[-9 - 18/(-1 + x)]*G[1, 0, 1, 1, 1, x] + 
  FF[-3/2 - (-1 + x)^(-1)]*G[1, 1, 0, 0, 0, x] + 
  FF[-9/4 - 9/(2*(-1 + x))]*G[1, 1, 0, 0, 1, x] + 
  FF[-9/4 - 9/(2*(-1 + x))]*G[1, 1, 0, 1, 0, x] + 
  FF[9/2 + 9/(-1 + x)]*G[1, 1, 0, 1, 1, x] + FF[2]*G[1, 1, 1, 0, 0, x] + 
  FF[1/2 + (-1 + x)^(-1)]*G[0, 0, 0, 0, 0, 1, x] + 
  FF[1/2 + (-1 + x)^(-1)]*G[0, 0, 0, 0, 1, 0, x] + 
  FF[29/2 + 37/(-1 + x)^2 + 47/(-1 + x)]*G[0, 0, 0, 0, 1, 1, x] + 
  FF[-1/2 - (-1 + x)^(-1)]*G[0, 0, 0, 1, 0, 0, x] + 
  FF[-7/2 - 9/(2*(-1 + x)^2) - 7/(-1 + x)]*G[0, 0, 0, 1, 0, 1, x] + 
  FF[-7/2 - 9/(2*(-1 + x)^2) - 7/(-1 + x)]*G[0, 0, 0, 1, 1, 0, x] + 
  FF[-15/2 - 27/(-1 + x)^2 - 33/(-1 + x)]*G[0, 0, 0, 1, 1, 1, x] + 
  FF[-1/2 - (-1 + x)^(-1)]*G[0, 0, 1, 0, 0, 0, x] + 
  FF[-11/4 - 9/(-1 + x)^2 - 17/(2*(-1 + x))]*G[0, 0, 1, 0, 0, 1, x] + 
  FF[-11/4 - 9/(-1 + x)^2 - 17/(2*(-1 + x))]*G[0, 0, 1, 0, 1, 0, x] + 
  FF[-23/4 - 27/(2*(-1 + x)^2) - 41/(2*(-1 + x))]*G[0, 0, 1, 0, 1, 1, x] + 
  FF[21/4 + 61/(2*(-1 + x)^2) + 51/(2*(-1 + x))]*G[0, 0, 1, 1, 0, 0, x] + 
  FF[-18/(-1 + x)^2 - 12/(-1 + x)]*G[0, 0, 1, 1, 0, 1, x] + 
  FF[-18/(-1 + x)^2 - 12/(-1 + x)]*G[0, 0, 1, 1, 1, 0, x] + 
  FF[6 + 36/(-1 + x)^2 + 36/(-1 + x)]*G[0, 0, 1, 1, 1, 1, x] + 
  FF[-(-1 + x)^(-2)]*G[0, 1, 0, 0, 0, 1, x] + 
  FF[-(-1 + x)^(-2)]*G[0, 1, 0, 0, 1, 0, x] + 
  FF[-17/4 - 9/(2*(-1 + x)^2) - 23/(2*(-1 + x))]*G[0, 1, 0, 0, 1, 1, x] + 
  FF[-3/4 + 11/(2*(-1 + x)^2) + 3/(2*(-1 + x))]*G[0, 1, 0, 1, 0, 0, x] + 
  FF[1 - 9/(-1 + x)^2 - 4/(-1 + x)]*G[0, 1, 0, 1, 0, 1, x] + 
  FF[1 - 9/(-1 + x)^2 - 4/(-1 + x)]*G[0, 1, 0, 1, 1, 0, x] + 
  FF[3 + 18/(-1 + x)^2 + 18/(-1 + x)]*G[0, 1, 0, 1, 1, 1, x] + 
  FF[1 + (-1 + x)^(-2) + 2/(-1 + x)]*G[0, 1, 1, 0, 0, 0, x] + 
  FF[3/4 + 9/(2*(-1 + x)^2) + 9/(2*(-1 + x))]*G[0, 1, 1, 0, 0, 1, x] + 
  FF[3/4 + 9/(2*(-1 + x)^2) + 9/(2*(-1 + x))]*G[0, 1, 1, 0, 1, 0, x] + 
  FF[-3/2 - 9/(-1 + x)^2 - 9/(-1 + x)]*G[0, 1, 1, 0, 1, 1, x] + 
  FF[-1 - 2/(-1 + x)]*G[0, 1, 1, 1, 0, 0, x], 
 FF[((31*I)*Pi - 3*Pi^2)/(36*x) + (x*(17*Pi^2 + 6*Zeta[3]))/18 + 
    (x^2*(25*Pi^2 + 12*Zeta[3]))/72 + ((90*I)*Pi^3 + 19*Pi^4 + (13*I)*Pi^5 - 
      540*Zeta[3] + (1140*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] + 1440*Zeta[5])/
     (540*(-1 + x)^2) + ((1980*I)*Pi - 270*Pi^2 + (90*I)*Pi^3 + 323*Pi^4 + 
      (36*I)*Pi^5 + 3960*Zeta[3] - (3240*I)*Pi*Zeta[3] + 3240*Pi^2*Zeta[3] + 
      4320*Zeta[5])/(1620*(-1 + x)) + (3060 - (3870*I)*Pi - 1605*Pi^2 + 
      (360*I)*Pi^3 + 107*Pi^4 + (36*I)*Pi^5 + 14580*Zeta[3] - 
      (3240*I)*Pi*Zeta[3] + 3240*Pi^2*Zeta[3] + 4320*Zeta[5])/3240] + 
  FF[-1/36*((31 + 6*Pi^2)*x) - (Pi^2*x^2)/12 + 
     (1305 + (1485*I)*Pi - 600*Pi^2 - (45*I)*Pi^3 + 13*Pi^4 - 3300*Zeta[3] - 
       (180*I)*Pi*Zeta[3])/540 + (330 - (60*I)*Pi + 80*Pi^2 - (45*I)*Pi^3 + 
       13*Pi^4 - 2220*Zeta[3] - (180*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
     ((-120*I)*Pi + 90*Pi^2 + 7*Pi^4 - 1140*Zeta[3] - (360*I)*Pi*Zeta[3])/
      (540*(-1 + x)^2)]*G[0, x] + 
  FF[((25*I)*Pi - 3*Pi^2)/(36*x^2) + (31 + (68*I)*Pi - 6*Pi^2)/(36*x) - 
     ((-31 + 6*Pi^2)*x)/36 - (Pi^2*x^2)/12 + ((I/9)*(Pi^3 + (12*I)*Zeta[3]))/
      (-1 + x) + (-408 - (75*I)*Pi - 94*Pi^2 - (6*I)*Pi^3 + 216*Zeta[3])/108]*
   G[1, x] + FF[(37*x)/18 + (25*x^2)/36 + (2*(-1 + (3*I)*Pi + 9*Zeta[3]))/
      (9*(-1 + x)^2) + (-30 - (189*I)*Pi + 47*Pi^2 + 252*Zeta[3])/
      (54*(-1 + x)) + (168 - (189*I)*Pi + 47*Pi^2 + 252*Zeta[3])/108]*
   G[0, 0, x] + FF[((I/6)*Pi)/x^2 + ((I/3)*Pi)/x - (17*x)/9 - (25*x^2)/36 + 
     (75 + (132*I)*Pi + 56*Pi^2 - 72*Zeta[3])/108 + 
     ((-93*I)*Pi + 34*Pi^2 - 36*Zeta[3])/(27*(-1 + x)) + 
     ((-I)*Pi^3 + 12*Zeta[3])/(9*(-1 + x)^2)]*G[0, 1, x] + 
  FF[(25 - (42*I)*Pi + 30*Pi^2)/36 - (I*Pi)/(-1 + x)^2 + 
     ((-9*I)*Pi + 5*Pi^2)/(9*(-1 + x)) - (17*x)/9 - (25*x^2)/36]*G[1, 0, x] + 
  FF[(-13 + (3*I)*Pi + 8*Pi^2)/18 - ((I/36)*(25*I + 6*Pi))/x^2 - 
     ((I/18)*(31*I + 6*Pi))/x + (31*x)/18 + (25*x^2)/36]*G[1, 1, x] + 
  FF[(-243 + (38*I)*Pi - 8*Pi^2)/36 + (9 + (19*I)*Pi - 2*Pi^2)/
      (9*(-1 + x)^2) + (-119 + (38*I)*Pi - 8*Pi^2)/(18*(-1 + x)) - (2*x)/3 - 
     x^2/3]*G[0, 0, 0, x] + 
  FF[(14 + I*Pi - Pi^2)/3 + ((19*I)*Pi - 6*Pi^2)/(9*(-1 + x)^2) + 
     (31 - (6*I)*Pi - 6*Pi^2)/(9*(-1 + x)) + x/3 + x^2/6]*G[0, 0, 1, x] + 
  FF[(42 + (9*I)*Pi - 5*Pi^2)/9 - (5*Pi^2)/(9*(-1 + x)^2) + 
     (31 + (18*I)*Pi - 10*Pi^2)/(9*(-1 + x)) + x/3 + x^2/6]*G[0, 1, 0, x] + 
  FF[(-65 - (6*I)*Pi - 4*Pi^2)/18 - (2*(31 - (3*I)*Pi + 2*Pi^2))/
      (9*(-1 + x)) + 1/(6*x^2) + 1/(3*x)]*G[0, 1, 1, x] + 
  FF[-7/6 - (-1 + x)^(-2) - (-1 + x)^(-1)]*G[1, 0, 0, x] + 
  FF[(-1/6*I)*(-I + 4*Pi) + (((4*I)/3)*Pi)/(-1 + x) + x/3 + x^2/6]*
   G[1, 0, 1, x] + FF[-1/6 + x/3 + x^2/6]*G[1, 1, 0, x] + 
  FF[2/3 - 1/(3*x^2) - 2/(3*x) - (2*x)/3 - x^2/3]*G[1, 1, 1, x] + 
  FF[(14 - I*Pi)/3 + (2*(19 - (3*I)*Pi))/(9*(-1 + x)^2) - 
     (((2*I)/3)*(12*I + Pi))/(-1 + x)]*G[0, 0, 0, 0, x] + 
  FF[-19/9 + ((I/9)*(19*I + 6*Pi))/(-1 + x)^2 - 38/(9*(-1 + x))]*
   G[0, 0, 0, 1, x] + 
  FF[(-1/9*I)*(-19*I + 3*Pi) - ((I/9)*(-19*I + 6*Pi))/(-1 + x)^2 - 
     (((2*I)/9)*(-19*I + 3*Pi))/(-1 + x)]*G[0, 0, 1, 0, x] + 
  FF[13/9 - (((2*I)/9)*(19*I + 3*Pi))/(-1 + x)^2 + 26/(9*(-1 + x))]*
   G[0, 0, 1, 1, x] + FF[1 + 2/(-1 + x)]*G[0, 1, 0, 0, x] + 
  FF[-1 - (((4*I)/3)*Pi)/(-1 + x)^2 - 2/(3*(-1 + x))]*G[0, 1, 0, 1, x] + 
  FF[-1 - 2/(3*(-1 + x))]*G[0, 1, 1, 0, x] + FF[4/3 + 8/(3*(-1 + x))]*
   G[0, 1, 1, 1, x] + FF[2 + 4/(3*(-1 + x))]*G[1, 0, 0, 0, x] + 
  FF[-2 - 4/(3*(-1 + x))]*G[1, 0, 0, 1, x] + FF[-2 - 4/(3*(-1 + x))]*
   G[1, 0, 1, 0, x] + FF[4/3 + 8/(3*(-1 + x))]*G[1, 0, 1, 1, x] + 
  FF[-2 - 8/(3*(-1 + x)^2) - 4/(-1 + x)]*G[0, 0, 0, 0, 0, x] + 
  FF[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[0, 0, 0, 0, 1, x] + 
  FF[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[0, 0, 0, 1, 0, x] + 
  FF[2/(3*(-1 + x)^2)]*G[0, 0, 0, 1, 1, x] + 
  FF[-1/3 - 2/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[0, 0, 1, 0, 0, x] + 
  FF[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[0, 0, 1, 0, 1, x] + 
  FF[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*G[0, 0, 1, 1, 0, x] + 
  FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*G[0, 0, 1, 1, 1, x] + 
  FF[-4/3 - 4/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*G[0, 1, 0, 0, 0, x] + 
  FF[4/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))]*G[0, 1, 0, 0, 1, x] + 
  FF[4/3 + 4/(3*(-1 + x)^2) + 8/(3*(-1 + x))]*G[0, 1, 0, 1, 0, x] + 
  FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*G[0, 1, 0, 1, 1, x], 
 FF[-1/120*(x^2*(-45*Pi^2 + (98*I)*Pi^3 + 91*Pi^4 + 196*Zeta[3] + 
       (1680*I)*Pi*Zeta[3])) + (x*(-3645*Pi^2 + (1142*I)*Pi^3 + 1874*Pi^4 + 
       15180*Zeta[3] + (36720*I)*Pi*Zeta[3]))/1620 - 
    ((I/1620)*(2181*Pi - (1323*I)*Pi^2 + 778*Pi^3 + 2880*Pi*Zeta[3]))/x + 
    ((-330015*I)*Pi + 331905*Pi^2 + (219310*I)*Pi^3 - 20440*Pi^4 - 
      (15057*I)*Pi^5 - 2430*Pi^6 - 595770*Zeta[3] - (151200*I)*Pi*Zeta[3] + 
      3780*Pi^2*Zeta[3] - (189000*I)*Pi^3*Zeta[3] + 2041200*Zeta[3]^2 + 
      1152900*Zeta[5])/(28350*(-1 + x)) + 
    (223020 - (149730*I)*Pi + 956095*Pi^2 + (760900*I)*Pi^3 - 274855*Pi^4 - 
      (6678*I)*Pi^5 - 3060*Pi^6 - 3919860*Zeta[3] - (4130280*I)*Pi*Zeta[3] + 
      52920*Pi^2*Zeta[3] - (151200*I)*Pi^3*Zeta[3] + 1360800*Zeta[3]^2 + 
      1398600*Zeta[5])/113400 + ((650020*I)*Pi^3 - 315*Pi^4 - 
      (73248*I)*Pi^5 - 5400*Pi^6 - 3900120*Zeta[3] + (1194480*I)*Pi*Zeta[3] + 
      15120*Pi^2*Zeta[3] - (680400*I)*Pi^3*Zeta[3] + 8164800*Zeta[3]^2 + 
      4233600*Zeta[5])/(113400*(-1 + x)^2)] + 
  FF[(((49*I)/30)*Pi)/x + ((7*I)/6)*x^2*(Pi^3 + (6*I)*Zeta[3]) + 
     (x*(2181 + (2646*I)*Pi + 500*Pi^2 - (3120*I)*Pi^3 + 20160*Zeta[3]))/
      1620 + ((11526*I)*Pi - 3428*Pi^2 - (1162*I)*Pi^3 + 154*Pi^4 - 
       (27*I)*Pi^5 - 3486*Zeta[3] - (1980*I)*Pi*Zeta[3])/(270*(-1 + x)^2) + 
     (-9429 + (34578*I)*Pi - 10367*Pi^2 - (2610*I)*Pi^3 + 2931*Pi^4 - 
       (90*I)*Pi^5 - 23040*Zeta[3] + (9180*I)*Pi*Zeta[3])/(810*(-1 + x)) + 
     (-16719 + (27357*I)*Pi - 8956*Pi^2 + (5532*I)*Pi^3 + 3237*Pi^4 - 
       (36*I)*Pi^5 - 52704*Zeta[3] + (15660*I)*Pi*Zeta[3])/1620]*G[0, x] + 
  FF[((-1/60*I)*(-45*Pi - (49*I)*Pi^2 + 70*Pi^3))/x^2 + 
     (-2181 - (7290*I)*Pi + 6256*Pi^2 + (2880*I)*Pi^3 - 720*Zeta[3])/
      (1620*x) + (I/1620)*x*(2181*I - 2646*Pi + (500*I)*Pi^2 + 3120*Pi^3 + 
       (20160*I)*Zeta[3]) + (7*x^2*((-I)*Pi^3 + 6*Zeta[3]))/6 + 
     (Pi^4 + (24*I)*Pi*Zeta[3])/(60*(-1 + x)^2) + 
     ((-12644*I)*Pi + 570*Pi^2 + (1344*I)*Pi^3 - 315*Pi^4 + 
       (19656*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
     (29160 + (5214*I)*Pi - 13828*Pi^2 - (21288*I)*Pi^3 - 783*Pi^4 + 
       131400*Zeta[3] + (62856*I)*Pi*Zeta[3])/3240]*G[1, x] + 
  FF[((-387 - (347*I)*Pi + 220*Pi^2)*x)/135 - 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60 + 
     (11316 + (3344*I)*Pi - 1403*Pi^2 - (1170*I)*Pi^3 - 186*Pi^4 + 
       2610*Zeta[3] - (1080*I)*Pi*Zeta[3])/270 + 
     (8924 - (488*I)*Pi - 600*Pi^2 - (1260*I)*Pi^3 - 465*Pi^4 + 
       1530*Zeta[3] - (2700*I)*Pi*Zeta[3])/(135*(-1 + x)) + 
     (11526 + (1215*I)*Pi - 1417*Pi^2 - (990*I)*Pi^3 - 837*Pi^4 - 
       1980*Zeta[3] - (4860*I)*Pi*Zeta[3])/(270*(-1 + x)^2)]*G[0, 0, x] + 
  FF[49/(30*x) - ((-243 + (506*I)*Pi + 108*Pi^2)*x)/54 + 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60 + 
     (-13513 + (7296*I)*Pi + 2074*Pi^2 + (2976*I)*Pi^3 + 54*Pi^4 - 
       19080*Zeta[3] - (3240*I)*Pi*Zeta[3])/540 + 
     (-3161 + (1622*I)*Pi + 776*Pi^2 + (1344*I)*Pi^3 + 81*Pi^4 - 
       9540*Zeta[3] - (4860*I)*Pi*Zeta[3])/(135*(-1 + x)) + 
     ((6856*I)*Pi - 321*Pi^2 - (672*I)*Pi^3 + 162*Pi^4 - (9720*I)*Pi*Zeta[3])/
      (270*(-1 + x)^2)]*G[0, 1, x] + 
  FF[(((49*I)/30)*Pi)/x^2 + (441 + (694*I)*Pi + 20*Pi^2)/(270*x) - 
     ((-1215 - (694*I)*Pi + 440*Pi^2)*x)/270 + 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60 - 
     ((I/45)*(405*Pi + 4*Pi^3 - (12*I)*Zeta[3]))/(-1 + x)^2 + 
     (-3161 - (1215*I)*Pi + 657*Pi^2 + (393*I)*Pi^3 + 4824*Zeta[3])/
      (135*(-1 + x)) + (-13513 - (17758*I)*Pi + 1884*Pi^2 + (462*I)*Pi^3 + 
       9216*Zeta[3])/540]*G[1, 0, x] + 
  FF[(2397 - (896*I)*Pi + 78*Pi^2)/90 + ((-95*I)*Pi + 3*Pi^2)/(45*(-1 + x)) + 
     (9 + 28*Pi^2)/(12*x^2) + (-828 + (139*I)*Pi - 540*Pi^2)/(135*x) + 
     ((-828 + (1265*I)*Pi + 270*Pi^2)*x)/135 - 
     ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/60]*G[1, 1, x] + 
  FF[((-2*I)/45)*(-81*I + 260*Pi)*x + ((7*I)/30)*(7*I + 30*Pi)*x^2 + 
     (-6007 + (3210*I)*Pi + 765*Pi^2 + (900*I)*Pi^3 - 2700*Zeta[3])/
      (135*(-1 + x)) + (-1798 + (8328*I)*Pi + 1305*Pi^2 + (360*I)*Pi^3 - 
       1080*Zeta[3])/270 + ((I/270)*(5641*I + 4572*Pi + (990*I)*Pi^2 + 
        1620*Pi^3 + (4860*I)*Zeta[3]))/(-1 + x)^2]*G[0, 0, 0, x] + 
  FF[((139 - (1560*I)*Pi)*x)/135 + (7*I)*Pi*x^2 + 
     (857 + (19*I)*Pi - 137*Pi^2 - (90*I)*Pi^3 + 540*Zeta[3])/45 + 
     (5519 - (90*I)*Pi - 1506*Pi^2 - (1620*I)*Pi^3 + 9720*Zeta[3])/
      (135*(-1 + x)) + (3428 + (1743*I)*Pi - 1326*Pi^2 - (1620*I)*Pi^3 + 
       9720*Zeta[3])/(135*(-1 + x)^2)]*G[0, 0, 1, x] + 
  FF[((139 + (1560*I)*Pi)*x)/135 - (7*I)*Pi*x^2 + 
     (5519 - (876*I)*Pi - 747*Pi^2 - (360*I)*Pi^3 - 4860*Zeta[3])/
      (135*(-1 + x)) + (3428 - 657*Pi^2 - (405*I)*Pi^3 - 4860*Zeta[3])/
      (135*(-1 + x)^2) + (1714 - (2382*I)*Pi - 243*Pi^2 - (30*I)*Pi^3 - 
       540*Zeta[3])/90]*G[0, 1, 0, x] + 
  FF[(-498 - (352*I)*Pi - 21*Pi^2)/90 + ((107*I)*Pi - 3*Pi^2)/
      (45*(-1 + x)^2) + (-1299 + (122*I)*Pi - 3*Pi^2)/(45*(-1 + x)) + 
     ((4*I)/5)*(13*I + 15*Pi)*x + (7*(7 - (30*I)*Pi)*x^2)/30]*G[0, 1, 1, x] + 
  FF[(-10997 - (7242*I)*Pi - 159*Pi^2)/270 + (-405 + Pi^2)/(45*(-1 + x)^2) + 
     (-310 - (324*I)*Pi + Pi^2)/(45*(-1 + x)) + 1612/(135*x) + 
     (2*(81 + (260*I)*Pi)*x)/45 + (7*(7 - (30*I)*Pi)*x^2)/30]*G[1, 0, 0, x] + 
  FF[(706 - (490*I)*Pi + 21*Pi^2)/90 + Pi^2/(15*(-1 + x)^2) + 
     (-95 + 3*Pi^2)/(45*(-1 + x)) + 49/(30*x^2) - ((I/27)*(-253*I + 12*Pi))/
      x + (I/135)*(139*I + 1560*Pi)*x - (7*I)*Pi*x^2]*G[1, 0, 1, x] + 
  FF[(353 + (2090*I)*Pi)/45 - 19/(9*(-1 + x)) + (((7*I)/30)*(-7*I + 30*Pi))/
      x^2 - ((I/27)*(-253*I + 312*Pi))/x - (I/135)*(-139*I + 1560*Pi)*x + 
     (7*I)*Pi*x^2]*G[1, 1, 0, x] + 
  FF[(I/15)*(267*I + 74*Pi) - (((2*I)/15)*Pi)/(-1 + x) - 49/(30*x^2) + 
     52/(5*x) + (4*(13 - (15*I)*Pi)*x)/5 + ((7*I)/30)*(7*I + 30*Pi)*x^2]*
   G[1, 1, 1, x] + FF[(724 - (543*I)*Pi - 36*Pi^2)/18 + 
     (290 - (132*I)*Pi - 81*Pi^2)/(9*(-1 + x)^2) + 
     (472 - (525*I)*Pi - 90*Pi^2)/(9*(-1 + x)) - 12*x + 7*x^2]*
   G[0, 0, 0, 0, x] + FF[((2*I)/45)*(211*I + 90*Pi) + 
     (((2*I)/45)*(344*I + 495*Pi))/(-1 + x)^2 + (((2*I)/3)*(43*I + 30*Pi))/
      (-1 + x) + (4*x)/9]*G[0, 0, 0, 1, x] + 
  FF[(-844 + (3039*I)*Pi + 60*Pi^2)/90 + (((2*I)/45)*(344*I + 501*Pi))/
      (-1 + x)^2 + (-430 + (1019*I)*Pi + 20*Pi^2)/(15*(-1 + x)) + (4*x)/9]*
   G[0, 0, 1, 0, x] + 
  FF[(49 + (2*I)*Pi)/5 + (423 - (4*I)*Pi)/(15*(-1 + x)^2) + 
     (4*(35 + (3*I)*Pi))/(5*(-1 + x)) - 12*x + 7*x^2]*G[0, 0, 1, 1, x] + 
  FF[(-1228 + (1059*I)*Pi + 15*Pi^2)/45 + ((I/45)*(107*I + 324*Pi))/
      (-1 + x)^2 + (2*(-65 + (329*I)*Pi + 5*Pi^2))/(15*(-1 + x)) + 
     (104*x)/9 - 7*x^2]*G[0, 1, 0, 0, x] + 
  FF[(37 + (30*I)*Pi)/45 + 107/(45*(-1 + x)^2) + (((2*I)/45)*(-49*I + 30*Pi))/
      (-1 + x)]*G[0, 1, 0, 1, x] + 
  FF[(37 - (1650*I)*Pi)/45 + 107/(45*(-1 + x)^2) - 
     (((2*I)/45)*(49*I + 1650*Pi))/(-1 + x)]*G[0, 1, 1, 0, x] + 
  FF[(I/15)*(71*I + 7*Pi) + (((2*I)/15)*Pi)/(-1 + x)^2 + 
     (2*(4 + I*Pi))/(15*(-1 + x)) + 12*x - 7*x^2]*G[0, 1, 1, 1, x] + 
  FF[(I/90)*(2380*I + 453*Pi) - (((2*I)/15)*Pi)/(-1 + x)^2 + 
     ((I/15)*(110*I + 133*Pi))/(-1 + x) + 4/(9*x) + 12*x - 7*x^2]*
   G[1, 0, 0, 0, x] + FF[(I/45)*(17*I + 42*Pi) + (((4*I)/15)*Pi)/(-1 + x)^2 + 
     (2*(1 + (2*I)*Pi))/(15*(-1 + x)) - 4/(9*x) - (4*x)/9]*G[1, 0, 0, 1, x] + 
  FF[(-1/45*I)*(-17*I + 405*Pi) - (((2*I)/15)*(I + 135*Pi))/(-1 + x) - 
     4/(9*x) - (4*x)/9]*G[1, 0, 1, 0, x] + 
  FF[(-1/15*I)*(-76*I + 7*Pi) - (((2*I)/15)*Pi)/(-1 + x)^2 - 
     (((2*I)/15)*(-I + Pi))/(-1 + x) + 12*x - 7*x^2]*G[1, 0, 1, 1, x] + 
  FF[2318/45 + 2/(15*(-1 + x)) + 14/x^2 - 212/(9*x) - (104*x)/9 + 7*x^2]*
   G[1, 1, 0, 0, x] + FF[-76/15 - 2/(15*(-1 + x)) - 7/x^2 + 12/x]*
   G[1, 1, 0, 1, x] + FF[-76/15 - 2/(15*(-1 + x)) - 7/x^2 + 12/x]*
   G[1, 1, 1, 0, x] + FF[10 + 7/x^2 - 12/x - 12*x + 7*x^2]*G[1, 1, 1, 1, x] + 
  FF[((5*I)/6)*(41*I + 12*Pi) + (((5*I)/3)*(22*I + 27*Pi))/(-1 + x)^2 + 
     (((5*I)/3)*(47*I + 30*Pi))/(-1 + x)]*G[0, 0, 0, 0, 0, x] + 
  FF[4 + 22/(-1 + x)^2 + 20/(-1 + x)]*G[0, 0, 0, 0, 1, x] + 
  FF[2*(2 - (5*I)*Pi) - (I*(22*I + 45*Pi))/(-1 + x)^2 - 
     ((10*I)*(2*I + 5*Pi))/(-1 + x)]*G[0, 0, 0, 1, 0, x] + 
  FF[(63 - (16*I)*Pi)/2 + (2*(11 - (18*I)*Pi))/(-1 + x)^2 + 
     (5*(13 - (8*I)*Pi))/(-1 + x)]*G[0, 0, 1, 0, 0, x] + 
  FF[34/15 + 4/(15*(-1 + x)^2) + 44/(15*(-1 + x))]*G[0, 0, 1, 0, 1, x] + 
  FF[(2*(17 + (90*I)*Pi))/15 + (((4*I)/15)*(-I + 270*Pi))/(-1 + x)^2 + 
     (((4*I)/15)*(-11*I + 270*Pi))/(-1 + x)]*G[0, 0, 1, 1, 0, x] + 
  FF[-28/15 - 8/(15*(-1 + x)^2) - 8/(15*(-1 + x))]*G[0, 0, 1, 1, 1, x] + 
  FF[(2*(35 - (3*I)*Pi))/3 + (22 - (27*I)*Pi)/(3*(-1 + x)^2) + 
     (2*(64 - (15*I)*Pi))/(3*(-1 + x))]*G[0, 1, 0, 0, 0, x] + 
  FF[1/5 - 2/(15*(-1 + x)^2) + 6/(5*(-1 + x))]*G[0, 1, 0, 0, 1, x] + 
  FF[(1 + (15*I)*Pi)/5 + (((2*I)/15)*(I + 135*Pi))/(-1 + x)^2 + 
     (((6*I)/5)*(-I + 15*Pi))/(-1 + x)]*G[0, 1, 0, 1, 0, x] + 
  FF[7/15 + 2/(15*(-1 + x)^2) + 2/(15*(-1 + x))]*G[0, 1, 0, 1, 1, x] + 
  FF[-557/15 - 2/(15*(-1 + x)^2) - 1102/(15*(-1 + x))]*G[0, 1, 1, 0, 0, x] + 
  FF[7/15 + 2/(15*(-1 + x)^2) + 2/(15*(-1 + x))]*G[0, 1, 1, 0, 1, x] + 
  FF[7/15 + 2/(15*(-1 + x)^2) + 2/(15*(-1 + x))]*G[0, 1, 1, 1, 0, x] + 
  FF[11/2 + 9/(-1 + x)]*G[1, 0, 0, 0, 0, x] + 
  FF[-7/15 - 2/(15*(-1 + x)^2) - 2/(15*(-1 + x))]*G[1, 0, 0, 0, 1, x] + 
  FF[-7/15 - 2/(15*(-1 + x)^2) - 2/(15*(-1 + x))]*G[1, 0, 0, 1, 0, x] + 
  FF[7/5 + 2/(5*(-1 + x)^2) + 2/(5*(-1 + x))]*G[1, 0, 0, 1, 1, x] + 
  FF[-128/15 + 2/(15*(-1 + x)^2) - 268/(15*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
  FF[-7/15 - 2/(15*(-1 + x)^2) - 2/(15*(-1 + x))]*G[1, 0, 1, 0, 1, x] + 
  FF[-7/15 - 2/(15*(-1 + x)^2) - 2/(15*(-1 + x))]*G[1, 0, 1, 1, 0, x] + 
  FF[10 + 45/(-1 + x)^2 + 50/(-1 + x)]*G[0, 0, 0, 0, 0, 0, x] + 
  FF[-10 - 45/(-1 + x)^2 - 50/(-1 + x)]*G[0, 0, 0, 1, 0, 0, x] + 
  FF[-8 - 36/(-1 + x)^2 - 40/(-1 + x)]*G[0, 0, 1, 0, 0, 0, x] + 
  FF[12 + 72/(-1 + x)^2 + 72/(-1 + x)]*G[0, 0, 1, 1, 0, 0, x] + 
  FF[-2 - 9/(-1 + x)^2 - 10/(-1 + x)]*G[0, 1, 0, 0, 0, 0, x] + 
  FF[3 + 18/(-1 + x)^2 + 18/(-1 + x)]*G[0, 1, 0, 1, 0, 0, x]}


==> anc/f_+--+_3_Lis.m <==
{FF[(21*Pi^2)/32 + ((13*I)/4)*Pi^3 - (169*Pi^4)/360 - ((16*I)/45)*Pi^5 + 
    (4997*Pi^6)/30240 - (I/60)*(I*Pi^4 + 2*Pi^5) - 
    (I/360)*((31*I)*Pi^4 + 30*Pi^5) + (I/120)*((-31*I)*Pi^4 + 88*Pi^5) + 
    (I/1440)*((-10*I)*Pi^4 + 173*Pi^5) + 
    (Pi^2*(-615 + (410*I)*Pi + 101*Pi^2)*x)/240 + 
    (Pi^2*(315 + (60*I)*Pi + 679*Pi^2)*x^2)/1440 - Zeta[3] + 
    ((I/48)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3 + (172*I)*Zeta[3] - 
       168*Pi*Zeta[3]))/x + (I/2)*((-5*I)*Zeta[3] + 12*Pi*Zeta[3]) - 
    (I/4)*((-131*I)*Zeta[3] + 14*Pi*Zeta[3]) - 
    ((I/12)*((13*I)*Zeta[3] + 45*Pi*Zeta[3]))/x^2 + 
    (I/24)*((359*I)*Pi^2 + 3*Pi^3 - (102*I)*Pi^2*Zeta[3]) + 
    (387*Zeta[3] - (309*I)*Pi*Zeta[3] + 28*Pi^2*Zeta[3])/6 + 
    ((3*I)/2)*(17*Pi*Zeta[3] + Pi^3*Zeta[3]) + 
    (I/6)*((-65*I)*Pi^2*Zeta[3] + 16*Pi^3*Zeta[3]) + 
    (I/48)*(-137*Pi^3 + 180*Pi^3*Zeta[3]) + 
    (9*Zeta[3] + (120*I)*Pi*Zeta[3] - 20*Pi^2*Zeta[3] - (7*I)*Pi^3*Zeta[3] - 
      66*Zeta[3]^2)/12 - (I/3)*((-4*I)*Pi^2*Zeta[3] + 4*Pi^3*Zeta[3] + 
      I*Zeta[3]^2) - 2*(3*Pi^2 + (8*I)*Pi*Zeta[3] + 6*Pi^2*Zeta[3] - 
      88*Zeta[5]) - 111*Zeta[5] + (14*I)*Pi*Zeta[5] + 
    (17 - 250*Zeta[3] + 108*Zeta[3]^2 + 90*Zeta[5])/16 + 
    (-46*Zeta[3] + 17*Zeta[3]^2 - 715*Zeta[5] - (191*I)*Pi*Zeta[5])/4 + 
    ((80010*I)*Pi - 333270*Pi^2 + (55860*I)*Pi^3 - 73773*Pi^4 + 
      (7875*I)*Pi^5 + 7879*Pi^6 + 632520*Zeta[3] - (627480*I)*Pi*Zeta[3] - 
      88200*Pi^2*Zeta[3] + (393120*I)*Pi^3*Zeta[3] + 478800*Zeta[3]^2 - 
      1976940*Zeta[5] - (1610280*I)*Pi*Zeta[5])/(15120*(-1 + x)) + 
    ((-83790*I)*Pi^3 - 221382*Pi^4 + (4725*I)*Pi^5 + 16274*Pi^6 + 
      502740*Zeta[3] - (1916460*I)*Pi*Zeta[3] - 136080*Pi^2*Zeta[3] + 
      (1111320*I)*Pi^3*Zeta[3] + 1353240*Zeta[3]^2 - 1735020*Zeta[5] - 
      (3175200*I)*Pi*Zeta[5])/(45360*(-1 + x)^2) + 
    (I/48)*(-145*Pi + 1164*Pi*Zeta[3] + 144*Pi*Zeta[5])] + 
  FF[(I/24)*(179*I + 80*Pi) + ((I/12)*(-21*I + 578*Pi))/(-1 + x)^2 + 
     ((I/12)*(193*I + 416*Pi))/(-1 + x)]*Li[3, 2, 1, x] + 
  FF[(-1/2*I)*(-5*I + 17*Pi) - (I*(-3*I + 50*Pi))/(-1 + x)^2 - 
     (I*(-3*I + 47*Pi))/(-1 + x)]*Li[3, 2, 1 - x, 1] + 
  FF[(-1/8*I)*(-103*I + 52*Pi) - ((I/4)*(-15*I + 274*Pi))/(-1 + x)^2 - 
     ((I/4)*(-93*I + 220*Pi))/(-1 + x)]*Li[3, 2, x, 1] + 
  FF[-17/2 - 50/(3*(-1 + x)^2) - 27/(-1 + x)]*Li[3, 3, 1 - x, 1] + 
  FF[37/12 + 95/(6*(-1 + x)^2) + 115/(6*(-1 + x))]*Li[3, 3, x, 1] + 
  FF[5/6 - 50/(3*(-1 + x)^2) - 25/(3*(-1 + x))]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[-3 - 6/(-1 + x)]*Li[4, 2, 1 - x, 1] + 
  FF[41/4 + 75/(2*(-1 + x)^2) + 95/(2*(-1 + x))]*Li[4, 2, x, 1] + 
  FF[13/4 + 13/(2*(-1 + x))]*Li[2, 2, 2, x, 1, 1] + 
  FF[1381/4320 + 455/(216*(-1 + x)^2) + 4111/(2160*(-1 + x))]*Log[1 - x]^6 + 
  FF[(70 - (19*I)*Pi)/480 - ((I/48)*(3*I + 2*Pi))/(-1 + x)^2 - 
     ((I/240)*(50*I + 19*Pi))/(-1 + x)]*Log[x]^5 + 
  FF[-7/576 - 1/(72*(-1 + x)^2) - 7/(288*(-1 + x))]*Log[x]^6 + 
  Log[1 - x]^5*(FF[(25 + (33*I)*Pi)/120 + ((I/60)*(9*I + 50*Pi))/(-1 + x)^2 + 
      (((7*I)/20)*(4*I + 3*Pi))/(-1 + x)] + 
    FF[-307/180 - 95/(9*(-1 + x)^2) - 877/(90*(-1 + x))]*Log[x]) + 
  FF[-1/8*(Pi*(151*I + Pi)) - (3*(I*Pi + 6*Pi^2))/(4*(-1 + x)^2) + 
     ((-149*I)*Pi - 11*Pi^2)/(4*(-1 + x))]*PolyLog[2, x]^2 + 
  FF[-13/24 - 13/(12*(-1 + x))]*PolyLog[2, x]^3 + 
  Log[x]^4*(FF[(-127 + (132*I)*Pi + 20*Pi^2)/384 + 
      (-79 + (48*I)*Pi + 12*Pi^2)/(192*(-1 + x)^2) + 
      (-137 + (92*I)*Pi + 20*Pi^2)/(192*(-1 + x)) - (5*x)/48 - (13*x^2)/96] + 
    FF[-5/96 - 1/(24*(-1 + x)^2) - 5/(48*(-1 + x))]*PolyLog[2, x]) + 
  Log[1 - x]^4*(FF[(-2475 + (522*I)*Pi + 928*Pi^2)/864 + 
      (-1044 - (27*I)*Pi + 1312*Pi^2)/(216*(-1 + x)^2) + 
      (-2961 + (90*I)*Pi + 2488*Pi^2)/(432*(-1 + x)) + 7/(32*x^2) + 
      13/(48*x) - (5*x)/48 - (13*x^2)/96] + 
    FF[(-1/48*I)*(-101*I + 77*Pi) + (15 - (139*I)*Pi)/(24*(-1 + x)^2) + 
       (31*(3 - (5*I)*Pi))/(24*(-1 + x))]*Log[x] + 
    FF[157/96 + 481/(48*(-1 + x)^2) + 451/(48*(-1 + x))]*Log[x]^2 + 
    FF[1/6 + 25/(12*(-1 + x)^2) + 19/(12*(-1 + x))]*PolyLog[2, x]) + 
  FF[35/6 + 80/(3*(-1 + x)^2) + 83/(3*(-1 + x))]*PolyLog[3, 1 - x]^2 + 
  FF[((-I)*Pi)/x^2 - ((I/2)*(15*I + 4*Pi))/x + ((47 + (108*I)*Pi)*x)/12 + 
     ((13 + (102*I)*Pi)*x^2)/12 + (-133 + (507*I)*Pi + 48*Pi^2 - 
       (114*I)*Pi^3 - 596*Zeta[3])/(12*(-1 + x)^2) + 
     (-251 + (405*I)*Pi + 128*Pi^2 - (72*I)*Pi^3 - 320*Zeta[3])/
      (6*(-1 + x)) + (-987 + (954*I)*Pi + 128*Pi^2 - (96*I)*Pi^3 - 
       160*Zeta[3])/24]*PolyLog[3, x] + 
  FF[-263/24 - 307/(12*(-1 + x)^2) - 425/(12*(-1 + x))]*PolyLog[3, x]^2 + 
  Log[1 - x]^3*(FF[((-1/72*I)*(-5*I + 6*Pi))/x^2 - ((I/72)*(-I + 12*Pi))/x - 
      (I/72)*(-I + 18*Pi)*x - (I/72)*(-5*I + 33*Pi)*x^2 + 
      (420 - (171*I)*Pi + 70*Pi^2 + (50*I)*Pi^3 - 10*Zeta[3])/72 + 
      (-8*Pi^2 + (55*I)*Pi^3 + 25*Zeta[3])/(18*(-1 + x)) + 
      (-3*Pi^2 + (50*I)*Pi^3 + 50*Zeta[3])/(18*(-1 + x)^2)] + 
    FF[(21 + (11*I)*Pi)/12 + ((I/2)*(I + 13*Pi))/(-1 + x)^2 + 
       ((I/6)*(41*I + 29*Pi))/(-1 + x)]*Log[x]^2 + 
    FF[19/24 + 13/(4*(-1 + x)^2) + 37/(12*(-1 + x))]*Log[x]^3 + 
    FF[-10/3 - 20/(3*(-1 + x))]*PolyLog[2, x] + 
    Log[x]*(FF[(234 - (33*I)*Pi - 35*Pi^2)/12 + (348 + (9*I)*Pi - 284*Pi^2)/
         (18*(-1 + x)^2) + (579 - (50*I)*Pi - 182*Pi^2)/(12*(-1 + x)) - 
        23/(12*x^2) - 5/(2*x) + (17*x)/12 + (25*x^2)/24] + 
      FF[-16/3 - 95/(3*(-1 + x)^2) - 89/(3*(-1 + x))]*PolyLog[2, x]) + 
    FF[5/36 - 25/(9*(-1 + x)^2) - 25/(18*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[5/36 - 25/(9*(-1 + x)^2) - 25/(18*(-1 + x))]*PolyLog[3, x]) + 
  Log[x]^3*(FF[((77 - (18*I)*Pi)*x)/72 - (I/72)*(-5*I + 33*Pi)*x^2 + 
      (320 + (21*I)*Pi - 42*Pi^2 + (8*I)*Pi^3 + 264*Zeta[3])/
       (144*(-1 + x)^2) + (6 - (33*I)*Pi - 78*Pi^2 - (8*I)*Pi^3 + 
        408*Zeta[3])/288 + (290 - (75*I)*Pi - 58*Pi^2 - (8*I)*Pi^3 + 
        408*Zeta[3])/(144*(-1 + x))] + 
    FF[(29 - I*Pi)/24 + (15 - (4*I)*Pi)/(12*(-1 + x)^2) + 
       (17 - I*Pi)/(12*(-1 + x))]*PolyLog[2, x] + 
    FF[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[-5/12 - 1/(6*(-1 + x)^2) - 5/(6*(-1 + x))]*PolyLog[3, x]) + 
  PolyLog[3, 1 - x]*(FF[((I/12)*(13*I + 45*Pi))/x^2 + 
      ((I/12)*(-43*I + 42*Pi))/x + (I/12)*(43*I + 108*Pi)*x + 
      ((13 + (102*I)*Pi)*x^2)/12 + ((-189*I)*Pi + 3*Pi^2 + (58*I)*Pi^3 - 
        160*Zeta[3])/(6*(-1 + x)^2) + (-369 + (33*I)*Pi + 49*Pi^2 + 
        (60*I)*Pi^3 - 68*Zeta[3])/(6*(-1 + x)) + 
      (-369 + (468*I)*Pi + 9*Pi^2 + (24*I)*Pi^3 + 28*Zeta[3])/12] + 
    FF[11/3 + 80/(3*(-1 + x)^2) + 70/(3*(-1 + x))]*PolyLog[3, x]) + 
  FF[(-99 - (582*I)*Pi - 29*Pi^2)/12 + (348 + (9*I)*Pi - 29*Pi^2)/
      (3*(-1 + x)^2) + (405 - (330*I)*Pi - 59*Pi^2)/(6*(-1 + x)) - 9*x - 
     (17*x^2)/2]*PolyLog[4, 1 - x] + 
  FF[(-195 - (672*I)*Pi - 71*Pi^2)/12 - (3*((6*I)*Pi + 13*Pi^2))/
      (2*(-1 + x)^2) - (5*(39 + (72*I)*Pi + 25*Pi^2))/(6*(-1 + x)) + 
     17/(2*x^2) + 9/x - 9*x - (17*x^2)/2]*PolyLog[4, x] + 
  FF[(-483 + (174*I)*Pi - 16*Pi^2)/12 + (-348 - (9*I)*Pi + 4*Pi^2)/
      (3*(-1 + x)^2) + (-987 + (30*I)*Pi - 16*Pi^2)/(6*(-1 + x)) + 
     17/(2*x^2) + 9/x]*PolyLog[4, -(x/(1 - x))] + 
  Log[x]^2*(FF[((I/2)*Pi)/x + ((-149 + (118*I)*Pi + 6*Pi^2)*x)/48 + 
      ((21 + (4*I)*Pi + 22*Pi^2)*x^2)/96 + (-5745 + (90*I)*Pi - 1570*Pi^2 + 
        (120*I)*Pi^3 + 437*Pi^4 + 1800*Zeta[3] + (1680*I)*Pi*Zeta[3])/
       (240*(-1 + x)^2) + (-15780 - (990*I)*Pi - 1665*Pi^2 + (150*I)*Pi^3 + 
        403*Pi^4 + 5220*Zeta[3] + (2880*I)*Pi*Zeta[3])/720 + 
      (-33105 + (90*I)*Pi - 5670*Pi^2 + (60*I)*Pi^3 + 1586*Pi^4 + 
        14040*Zeta[3] + (7920*I)*Pi*Zeta[3])/(720*(-1 + x))] + 
    FF[(2 + (29*I)*Pi + Pi^2)/4 + (189 + (36*I)*Pi + 25*Pi^2)/
        (12*(-1 + x)^2) + (3*(13 + (8*I)*Pi + Pi^2))/(2*(-1 + x)) - x - 
       x^2/2]*PolyLog[2, x] + FF[1/8 - 3/(-1 + x)^2 - 5/(4*(-1 + x))]*
     PolyLog[2, x]^2 + FF[(I/4)*(58*I + 7*Pi) + (((11*I)/2)*Pi)/(-1 + x)^2 + 
       ((I/2)*(44*I + 13*Pi))/(-1 + x)]*PolyLog[3, 1 - x] + 
    FF[((-7*I)/2)*Pi - ((I/2)*(-3*I + 14*Pi))/(-1 + x)^2 + 
       (1 - (10*I)*Pi)/(-1 + x)]*PolyLog[3, x] + 
    FF[-107/4 - 261/(2*(-1 + x)^2) - 269/(2*(-1 + x))]*PolyLog[4, 1 - x] + 
    FF[-21/4 - 39/(2*(-1 + x)^2) - 39/(2*(-1 + x))]*PolyLog[4, x] + 
    FF[-27/4 - 39/(2*(-1 + x)^2) - 45/(2*(-1 + x))]*
     PolyLog[4, -(x/(1 - x))]) + Log[1 - x]^2*
   (FF[(21 - (24*I)*Pi + 44*Pi^2)/(96*x^2) + (-97 + (12*I)*Pi + 44*Pi^2)/
       (48*x) - ((97 + (14*I)*Pi + 2*Pi^2)*x)/48 + 
      ((21 + (4*I)*Pi + 14*Pi^2)*x^2)/96 + 
      (-2088*Pi^2 - (54*I)*Pi^3 + 269*Pi^4 - 648*Zeta[3])/(216*(-1 + x)^2) + 
      ((-34020*I)*Pi - 38790*Pi^2 + (7740*I)*Pi^3 + 2203*Pi^4 - 
        17280*Zeta[3] + (8640*I)*Pi*Zeta[3])/(2160*(-1 + x)) + 
      (-54090 + (3780*I)*Pi - 28080*Pi^2 + (12060*I)*Pi^3 + 733*Pi^4 + 
        15120*Zeta[3] + (8640*I)*Pi*Zeta[3])/4320] + 
    FF[(I/8)*(57*I + 7*Pi) + (((11*I)/4)*Pi)/(-1 + x)^2 + 
       ((I/12)*(131*I + 39*Pi))/(-1 + x)]*Log[x]^3 + 
    FF[1/12 + 1/(12*(-1 + x)^2) + 1/(6*(-1 + x))]*Log[x]^4 + 
    FF[(153 - (60*I)*Pi + 16*Pi^2)/12 + (55*Pi^2)/(6*(-1 + x)^2) + 
       (153 - (60*I)*Pi + 49*Pi^2)/(6*(-1 + x)) - 1/(2*x^2) - x^(-1) + x + 
       x^2/2]*PolyLog[2, x] + FF[-3 - 15/(-1 + x)^2 - 15/(-1 + x)]*
     PolyLog[2, x]^2 + Log[x]^2*(FF[(-33 - (186*I)*Pi - 5*Pi^2)/16 - 
        (7*(54 + Pi^2))/(24*(-1 + x)^2) + (-274 - (194*I)*Pi - 3*Pi^2)/
         (8*(-1 + x)) + 21/(8*x^2) + 13/(4*x) + (5*x)/8 + (13*x^2)/16] + 
      FF[3 + 20/(-1 + x)^2 + 18/(-1 + x)]*PolyLog[2, x]) + 
    FF[5 + 10/(-1 + x)]*PolyLog[3, 1 - x] + 
    FF[(5 - (4*I)*Pi)/2 + 3/(-1 + x)^2 + (4*(2 - I*Pi))/(-1 + x)]*
     PolyLog[3, x] + Log[x]*(FF[-7/(12*x^2) + 25/(12*x) + 
        (I/24)*(49*I + 66*Pi)*x + (19*(1 + (3*I)*Pi)*x^2)/24 + 
        (-558 + (33*I)*Pi + 40*Pi^2 - (67*I)*Pi^3 - 2492*Zeta[3])/
         (12*(-1 + x)) - (I/24)*(-768*I - 492*Pi - (62*I)*Pi^2 + 25*Pi^3 - 
          (956*I)*Zeta[3]) - ((I/12)*(189*Pi + 81*Pi^3 - (2560*I)*Zeta[3]))/
         (-1 + x)^2] + FF[(15 - (22*I)*Pi)/4 - ((I/2)*(-3*I + 40*Pi))/
          (-1 + x)^2 + (17 - (46*I)*Pi)/(2*(-1 + x))]*PolyLog[2, x] + 
      FF[-221/12 - 245/(3*(-1 + x)^2) - 515/(6*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[-1/6 + 40/(3*(-1 + x)^2) + 23/(3*(-1 + x))]*PolyLog[3, x]) + 
    FF[43 + 200/(-1 + x)^2 + 206/(-1 + x)]*PolyLog[4, x] + 
    FF[-5/4 + 25/(-1 + x)^2 + 25/(2*(-1 + x))]*PolyLog[4, -(x/(1 - x))]) + 
  PolyLog[2, x]*(FF[((-13*I)*Pi - 6*Pi^2)/(12*x^2) + 
      ((-47*I)*Pi - 12*Pi^2)/(12*x) - ((15*I)/2)*Pi*x + 
      ((399*I)*Pi + 567*Pi^2 - (9*I)*Pi^3 + 31*Pi^4 - 9*Zeta[3] - 
        (2274*I)*Pi*Zeta[3])/(36*(-1 + x)^2) + 
      ((7470*I)*Pi + 1530*Pi^2 + (4230*I)*Pi^3 - 289*Pi^4 + 20310*Zeta[3] - 
        (8520*I)*Pi*Zeta[3])/720 + ((-7080*I)*Pi + 8190*Pi^2 + 
        (3450*I)*Pi^3 - 187*Pi^4 + 20370*Zeta[3] - (20760*I)*Pi*Zeta[3])/
       (360*(-1 + x))] + FF[(-1/2*I)*(-5*I + 18*Pi) - 
       (I*(-3*I + 40*Pi))/(-1 + x)^2 - ((3*I)*(-I + 14*Pi))/(-1 + x)]*
     PolyLog[3, 1 - x] + FF[(667 + (224*I)*Pi)/24 + ((I/12)*(-3*I + 410*Pi))/
        (-1 + x)^2 + ((I/12)*(-665*I + 416*Pi))/(-1 + x)]*PolyLog[3, x] + 
    FF[16 + 50/(-1 + x)^2 + 62/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[11/2 + 10/(-1 + x)^2 + 23/(-1 + x)]*PolyLog[4, x] + 
    FF[4 + 50/(-1 + x)^2 + 38/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
  FF[100 - (13*I)*Pi - ((4*I)*(-3*I + 25*Pi))/(-1 + x)^2 + 
     (2*(44 - (43*I)*Pi))/(-1 + x)]*PolyLog[5, 1 - x] + 
  FF[(691 + (320*I)*Pi)/24 - ((I/12)*(327*I + 502*Pi))/(-1 + x)^2 - 
     ((I/12)*(-1027*I + 64*Pi))/(-1 + x)]*PolyLog[5, x] + 
  FF[(-13*I)*Pi - ((4*I)*(-3*I + 25*Pi))/(-1 + x)^2 - 
     ((2*I)*(-56*I + 43*Pi))/(-1 + x)]*PolyLog[5, -(x/(1 - x))] + 
  Log[1 - x]*(FF[(59*Pi^2)/24 - Pi^4/18 + (I/80)*Pi^5 + 
      (Pi*(13*I + 4*Pi + I*Pi^2))/12 + (I/24)*((-25*I)*Pi^2 + 7*Pi^3) + 
      (387*Pi^2 - (309*I)*Pi^3 + 28*Pi^4)/36 - 
      (I/90)*((-151*I)*Pi^4 + Pi^5) + (I/720)*((-65*I)*Pi^4 + 16*Pi^5) + 
      ((363 + (156*I)*Pi + 224*Pi^2 - (132*I)*Pi^3)*x)/144 - 
      (I/72)*Pi^2*(-31*I + 57*Pi)*x^2 + 
      ((I/144)*(63*Pi - (32*I)*Pi^2 + 36*Pi^3 - (684*I)*Zeta[3]))/x^2 + 
      ((I/144)*(-363*I - 738*Pi + (26*I)*Pi^2 + 72*Pi^3 - (792*I)*Zeta[3]))/
       x + (57*Zeta[3])/4 - (4*I)*Pi*Zeta[3] + (Pi^2*Zeta[3])/9 - 
      ((15*I)/16)*Pi*(-9 + 40*Zeta[3]) + (-136 + 279*Zeta[3])/12 + 
      (I/2)*((53*I)*Zeta[3] + 10*Pi*Zeta[3]) + 
      I*((-8*I)*Zeta[3] + 25*Pi*Zeta[3]) + 
      (I/4)*((-127*I)*Zeta[3] + 42*Pi*Zeta[3]) - 
      (I/72)*((-30*I)*Pi^2 - 120*Pi^3 - (20*I)*Pi^4 + 7*Pi^5 - 
        (66*I)*Pi^2*Zeta[3]) + ((1890*I)*Pi^3 + 3*Pi^4 - (30*I)*Pi^5 - 
        41760*Zeta[3] - (1080*I)*Pi*Zeta[3] + 14080*Pi^2*Zeta[3] - 
        99000*Zeta[5])/(360*(-1 + x)^2) + ((15870*I)*Pi + 9360*Pi^2 - 
        (900*I)*Pi^3 - 147*Pi^4 - (83*I)*Pi^5 - 55080*Zeta[3] - 
        (3600*I)*Pi*Zeta[3] + 12440*Pi^2*Zeta[3] - 89820*Zeta[5])/
       (360*(-1 + x)) + (-240*Zeta[3] + 27*Pi^2*Zeta[3] - 157*Zeta[5])/4 - 
      3*Zeta[5]] + FF[77/12 + 175/(3*(-1 + x)^2) + 287/(6*(-1 + x))]*
     Li[3, 2, 1, x] + FF[-20 - 100/(-1 + x)^2 - 100/(-1 + x)]*
     Li[3, 2, 1 - x, 1] + FF[-87/4 - 125/(-1 + x)^2 - 237/(2*(-1 + x))]*
     Li[3, 2, x, 1] + FF[-1/12 - 1/(24*(-1 + x))]*Log[x]^4 + 
    FF[(-1/4*I)*(-5*I + 19*Pi) - (((3*I)/2)*(-I + 10*Pi))/(-1 + x)^2 - 
       ((I/2)*(-3*I + 37*Pi))/(-1 + x)]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(-39 + (6*I)*Pi - 2*Pi^2)/72 - Pi^2/(36*(-1 + x)^2) + 
        (39 - (12*I)*Pi - 2*Pi^2)/(36*(-1 + x)) + (5*x)/12 + (13*x^2)/24] + 
      FF[1/6 + 1/(6*(-1 + x)^2) + 1/(3*(-1 + x))]*PolyLog[2, x]) + 
    FF[(1332 + (432*I)*Pi + 101*Pi^2)/36 + (95*Pi^2)/(9*(-1 + x)^2) + 
       (1332 + (180*I)*Pi + 215*Pi^2)/(18*(-1 + x)) - 19/(4*x^2) - 11/(2*x) + 
       (11*x)/2 + (19*x^2)/4]*PolyLog[3, 1 - x] + 
    FF[(1881 - (270*I)*Pi + 26*Pi^2)/36 + (1044 + (27*I)*Pi - 52*Pi^2)/
        (9*(-1 + x)^2) + (1377 - (171*I)*Pi - 11*Pi^2)/(9*(-1 + x)) - 
       x^(-2) - 2/x + (7*x)/2 + (15*x^2)/4]*PolyLog[3, x] + 
    Log[x]^2*(FF[((I/2)*Pi)/x^2 + ((I/4)*(13*I + 4*Pi))/x + 
        (I/24)*(65*I + 18*Pi)*x + (I/24)*(7*I + 33*Pi)*x^2 + 
        (459 - (42*I)*Pi + 69*Pi^2 - (7*I)*Pi^3 + 390*Zeta[3])/24 + 
        (-9 - (11*I)*Pi^3 + 966*Zeta[3])/(12*(-1 + x)^2) + 
        (180 - (30*I)*Pi + 69*Pi^2 - (13*I)*Pi^3 + 1002*Zeta[3])/
         (12*(-1 + x))] + FF[((7*I)/4)*(8*I + Pi) + (((11*I)/2)*Pi)/
          (-1 + x)^2 + ((I/2)*(56*I + 13*Pi))/(-1 + x)]*PolyLog[2, x] + 
      FF[21/2 + 50/(-1 + x)^2 + 51/(-1 + x)]*PolyLog[3, 1 - x] + 
      FF[27/4 + 39/(2*(-1 + x)^2) + 45/(2*(-1 + x))]*PolyLog[3, x]) + 
    PolyLog[2, x]*(FF[-13/(12*x^2) + 43/(12*x) + (I/12)*(43*I + 24*Pi)*x + 
        ((13 + (12*I)*Pi)*x^2)/12 + ((-189*I)*Pi + 3*Pi^2 + (48*I)*Pi^3 - 
          110*Zeta[3])/(6*(-1 + x)^2) + (I/12)*(369*I + 186*Pi + (3*I)*Pi^2 + 
          25*Pi^3 + (11*I)*Zeta[3]) + ((I/6)*(369*I - 36*Pi + (5*I)*Pi^2 + 
           55*Pi^3 + (77*I)*Zeta[3]))/(-1 + x)] + 
      FF[-16 - 80/(-1 + x)^2 - 80/(-1 + x)]*PolyLog[3, 1 - x] + 
      FF[83/12 + 55/(3*(-1 + x)^2) + 149/(6*(-1 + x))]*PolyLog[3, x]) + 
    FF[(-I)*(-55*I + 4*Pi) + 6/(-1 + x)^2 - ((4*I)*(-11*I + 2*Pi))/(-1 + x)]*
     PolyLog[4, 1 - x] + FF[10 + (17*I)*Pi + ((2*I)*(-3*I + 50*Pi))/
        (-1 + x)^2 + (2*(8 + (47*I)*Pi))/(-1 + x)]*PolyLog[4, x] + 
    FF[5 + (4*I)*Pi - 6/(-1 + x)^2 + ((8*I)*(7*I + Pi))/(-1 + x)]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((-I)*Pi - 23*Pi^2)/(12*x^2) + (-13 - (71*I)*Pi - 30*Pi^2)/
         (12*x) - ((-123 + (142*I)*Pi + 20*Pi^2)*x)/24 - 
        ((21 + (4*I)*Pi + 52*Pi^2)*x^2)/48 + ((-54*I)*Pi + 189*Pi^2 - 
          71*Pi^4 - 108*Zeta[3] - (5004*I)*Pi*Zeta[3])/(36*(-1 + x)^2) + 
        (24885 + (3600*I)*Pi - 2640*Pi^2 + (4740*I)*Pi^3 - 181*Pi^4 - 
          9360*Zeta[3] - (19080*I)*Pi*Zeta[3])/720 + 
        (15870 - (540*I)*Pi + 5520*Pi^2 + (3660*I)*Pi^3 - 631*Pi^4 - 
          (47160*I)*Pi*Zeta[3])/(360*(-1 + x))] + 
      FF[(-40 - (72*I)*Pi - 11*Pi^2)/4 + (-189 - 74*Pi^2)/(6*(-1 + x)^2) + 
         (-114 - (72*I)*Pi - 25*Pi^2)/(2*(-1 + x)) + x^(-2) + 2/x]*
       PolyLog[2, x] + FF[5/4 + 15/(-1 + x)^2 + 23/(2*(-1 + x))]*
       PolyLog[2, x]^2 + FF[(-1/2*I)*(-I + 21*Pi) - (I*(-3*I + 50*Pi))/
          (-1 + x)^2 - (I*(-13*I + 51*Pi))/(-1 + x)]*PolyLog[3, 1 - x] + 
      FF[(I/2)*(25*I + 19*Pi) + ((3*I)*(I + 13*Pi))/(-1 + x)^2 + 
         (I*(35*I + 37*Pi))/(-1 + x)]*PolyLog[3, x] + 
      FF[157/2 + 350/(-1 + x)^2 + 367/(-1 + x)]*PolyLog[4, 1 - x] + 
      FF[-23 - 100/(-1 + x)^2 - 106/(-1 + x)]*PolyLog[4, x] + 
      FF[4 + 8/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-40 - 200/(-1 + x)^2 - 200/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[-445/12 - 575/(3*(-1 + x)^2) - 1135/(6*(-1 + x))]*PolyLog[5, x] + 
    FF[-45 - 100/(-1 + x)^2 - 150/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  Log[x]*(FF[((-121 - (52*I)*Pi + 2*Pi^2 - (28*I)*Pi^3)*x)/48 - 
      (I/8)*Pi^2*(-2*I + 5*Pi)*x^2 + ((-13*I)*Pi - 6*Pi^2 - 108*Zeta[3])/
       (12*x) - (17*Zeta[3])/(2*x^2) + (11970 - (13350*I)*Pi + 15510*Pi^2 - 
        (3870*I)*Pi^3 - 1821*Pi^4 - (482*I)*Pi^5 + 5760*Zeta[3] + 
        (9360*I)*Pi*Zeta[3] - 6120*Pi^2*Zeta[3] + 102960*Zeta[5])/1440 + 
      ((-34470*I)*Pi + 4530*Pi^2 - (2850*I)*Pi^3 - 723*Pi^4 - (1390*I)*Pi^5 + 
        53100*Zeta[3] + (12960*I)*Pi*Zeta[3] - 13320*Pi^2*Zeta[3] + 
        187200*Zeta[5])/(720*(-1 + x)^2) + 
      (3810 - (34470*I)*Pi + 12240*Pi^2 - (4410*I)*Pi^3 - 1059*Pi^4 - 
        (1286*I)*Pi^5 + 80280*Zeta[3] + (32400*I)*Pi*Zeta[3] - 
        15480*Pi^2*Zeta[3] + 210960*Zeta[5])/(720*(-1 + x))] + 
    FF[41/12 - 61/(6*(-1 + x)^2) - 1/(6*(-1 + x))]*Li[3, 2, 1, x] + 
    FF[23/2 + 50/(-1 + x)^2 + 53/(-1 + x)]*Li[3, 2, 1 - x, 1] + 
    FF[35/4 + 113/(2*(-1 + x)^2) + 101/(2*(-1 + x))]*Li[3, 2, x, 1] + 
    FF[((3*I)/8)*(47*I + 4*Pi) + (3*(1 + (12*I)*Pi))/(4*(-1 + x)^2) + 
       ((I/4)*(143*I + 36*Pi))/(-1 + x)]*PolyLog[2, x]^2 + 
    FF[(4 - (54*I)*Pi - 7*Pi^2)/2 - (7*(9 + 4*Pi^2))/(2*(-1 + x)^2) + 
       (-137 - (108*I)*Pi - 30*Pi^2)/(2*(-1 + x)) + 17/(2*x^2) + 9/x + 
       (7*x)/2 + (15*x^2)/4]*PolyLog[3, 1 - x] + 
    FF[(-150 - (150*I)*Pi + 31*Pi^2)/12 + (-885 - (72*I)*Pi + 82*Pi^2)/
        (12*(-1 + x)^2) + (-513 - (198*I)*Pi + 49*Pi^2)/(6*(-1 + x)) + 
       (11*x)/2 + (19*x^2)/4]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[(I*Pi)/x^2 + ((I/2)*(15*I + 4*Pi))/x - 
        (I/12)*(-47*I + 24*Pi)*x - (I/12)*(-13*I + 12*Pi)*x^2 + 
        (133 - 21*Pi^2 + (14*I)*Pi^3 - 538*Zeta[3])/(12*(-1 + x)^2) + 
        (502 - (216*I)*Pi - 175*Pi^2 + (32*I)*Pi^3 - 538*Zeta[3])/
         (12*(-1 + x)) + (987 - (216*I)*Pi - 165*Pi^2 + (20*I)*Pi^3 - 
          262*Zeta[3])/24] + FF[7 + 40/(-1 + x)^2 + 38/(-1 + x)]*
       PolyLog[3, 1 - x] + FF[29/12 + 95/(6*(-1 + x)^2) + 59/(6*(-1 + x))]*
       PolyLog[3, x]) + FF[14 + (37*I)*Pi + (3*(2 + (63*I)*Pi))/(-1 + x)^2 + 
       ((2*I)*(I + 91*Pi))/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[I*(5*I + 3*Pi) - 9/(-1 + x)^2 + (6*(7 + I*Pi))/(-1 + x)]*
     PolyLog[4, x] + FF[(19*(1 - I*Pi))/2 + (3*(1 - (13*I)*Pi))/(-1 + x)^2 + 
       (61 - (37*I)*Pi)/(-1 + x)]*PolyLog[4, -(x/(1 - x))] + 
    FF[-12 - 24/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[413/12 + 569/(6*(-1 + x)^2) + 731/(6*(-1 + x))]*PolyLog[5, x] + 
    FF[27 + 100/(-1 + x)^2 + 114/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  FF[-6 - 12/(-1 + x)]*PolyLog[6, 1 - x] + 
  FF[-97/4 + 135/(-1 + x)^2 + 83/(2*(-1 + x))]*PolyLog[6, x] + 
  FF[-3/2 + 150/(-1 + x)^2 + 87/(-1 + x)]*PolyLog[6, -(x/(1 - x))], 
 FF[(-47*Pi^2)/24 - ((25*I)/16)*Pi^3 - (941*Pi^4)/4320 + 
    ((11 - (3*I)*Pi)*Pi^4)/40 + ((101*I)/1440)*Pi^5 - (4559*Pi^6)/60480 + 
    (I/360)*Pi^4*(31*I + 8*Pi) - (I/360)*((-154*I)*Pi^4 + 93*Pi^5) - 
    (Pi^2*(209 + (114*I)*Pi + 41*Pi^2)*x)/144 - 
    (Pi^2*(1360 + (30*I)*Pi + 299*Pi^2)*x^2)/1440 + (135*Zeta[3])/8 + 
    (2*I)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/18 - ((17*I)/12)*Pi^3*Zeta[3] - 
    Zeta[3]^2/6 - ((I/72)*(244*Pi - (3*I)*Pi^2 + 27*Pi^3 + (36*I)*Zeta[3] - 
       144*Pi*Zeta[3]))/x + ((I/2)*((2*I)*Zeta[3] + 3*Pi*Zeta[3]))/x^2 + 
    I*((3*I)*Zeta[3] + 4*Pi*Zeta[3]) - 
    (I/2)*((10*I)*Zeta[3] + 21*Pi*Zeta[3]) + (5945*Pi^2 - 2106*Pi^2*Zeta[3])/
     432 + (-401*Zeta[3] + (271*I)*Pi*Zeta[3] - 38*Pi^2*Zeta[3])/12 + 
    (-4*Zeta[3] - 13*Pi^2*Zeta[3])/24 - 
    (I/144)*(-91*Pi^3 + 258*Pi^3*Zeta[3]) - 
    (I/4)*(11*Pi*Zeta[3] + (265*I)*Zeta[5]) - (255*Zeta[5])/8 + 
    ((183*I)/8)*Pi*Zeta[5] - (I/6)*(-139*I + 36*Pi)*Zeta[5] + 
    (21*Zeta[3] - (72*I)*Pi*Zeta[3] - 35*Zeta[3]^2 + 1543*Zeta[5])/24 + 
    (-226 + (346*I)*Pi + 14*Pi^4 + 601*Zeta[3] - (708*I)*Pi*Zeta[3] + 
      152*Pi^2*Zeta[3] + (21*I)*Pi^3*Zeta[3] - 45*Zeta[3]^2 + 96*Zeta[5] - 
      (108*I)*Pi*Zeta[5])/72 + ((-21180*I)*Pi + 49590*Pi^2 - (9990*I)*Pi^3 + 
      6565*Pi^4 - (1242*I)*Pi^5 - 1063*Pi^6 - 36300*Zeta[3] + 
      (143640*I)*Pi*Zeta[3] - 13920*Pi^2*Zeta[3] - (55440*I)*Pi^3*Zeta[3] - 
      62640*Zeta[3]^2 + 380880*Zeta[5] + (230040*I)*Pi*Zeta[5])/
     (4320*(-1 + x)) + ((30870*I)*Pi^3 + 198107*Pi^4 - (14574*I)*Pi^5 - 
      16049*Pi^6 - 185220*Zeta[3] + (1317960*I)*Pi*Zeta[3] - 
      60480*Pi^2*Zeta[3] - (1035720*I)*Pi^3*Zeta[3] - 1292760*Zeta[3]^2 + 
      3689280*Zeta[5] + (2721600*I)*Pi*Zeta[5])/(90720*(-1 + x)^2)] + 
  FF[(17 - (60*I)*Pi)/36 - ((I/36)*(-154*I + 837*Pi))/(-1 + x)^2 + 
     (19 - (156*I)*Pi)/(9*(-1 + x))]*Li[3, 2, 1, x] + 
  FF[(56 + (51*I)*Pi)/12 + (44 + (135*I)*Pi)/(6*(-1 + x)^2) + 
     (44 + (141*I)*Pi)/(6*(-1 + x))]*Li[3, 2, 1 - x, 1] + 
  FF[(155 + (39*I)*Pi)/12 + (110 + (381*I)*Pi)/(12*(-1 + x)^2) + 
     (5*(28 + (33*I)*Pi))/(6*(-1 + x))]*Li[3, 2, x, 1] + 
  FF[17/4 + 15/(2*(-1 + x)^2) + 27/(2*(-1 + x))]*Li[3, 3, 1 - x, 1] + 
  FF[-37/24 - 95/(12*(-1 + x)^2) - 115/(12*(-1 + x))]*Li[3, 3, x, 1] + 
  FF[-5/4 + 15/(2*(-1 + x)^2) + 5/(2*(-1 + x))]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[3/2 + 3/(-1 + x)]*Li[4, 2, 1 - x, 1] + 
  FF[-41/8 - 75/(4*(-1 + x)^2) - 95/(4*(-1 + x))]*Li[4, 2, x, 1] + 
  FF[-13/8 - 13/(4*(-1 + x))]*Li[2, 2, 2, x, 1, 1] + 
  FF[-277/2880 - 91/(96*(-1 + x)^2) - 1187/(1440*(-1 + x))]*Log[1 - x]^6 + 
  FF[(-169 - I*Pi - 3*Pi^2)/288 - ((I/864)*(-295*I + 42*Pi))/(-1 + x)^2 + 
     (-114 - I*Pi - 3*Pi^2)/(144*(-1 + x)) + x/48 + x^2/32]*Log[x]^4 + 
  FF[(11 + I*Pi)/240 + 11/(180*(-1 + x)^2) + ((I/120)*(-11*I + Pi))/(-1 + x)]*
   Log[x]^5 + Log[1 - x]^5*(FF[(-1/160*I)*(-63*I + 22*Pi) - 
      ((I/120)*(-44*I + 45*Pi))/(-1 + x)^2 + (47 - (126*I)*Pi)/
       (240*(-1 + x))] + FF[8/15 + 19/(4*(-1 + x)^2) + 127/(30*(-1 + x))]*
     Log[x]) + FF[-1/48*(Pi*(-456*I + 7*Pi)) + ((44*I)*Pi + 53*Pi^2)/
      (24*(-1 + x)^2) + ((444*I)*Pi + 23*Pi^2)/(24*(-1 + x))]*
   PolyLog[2, x]^2 + FF[13/48 + 13/(24*(-1 + x))]*PolyLog[2, x]^3 + 
  Log[1 - x]^4*(FF[(1219 - (252*I)*Pi - 324*Pi^2)/864 + 
      (1613 - (198*I)*Pi - 2364*Pi^2)/(864*(-1 + x)^2) + 
      (2687 - (108*I)*Pi - 2208*Pi^2)/(864*(-1 + x)) - 11/(96*x^2) - 
      3/(16*x) + x/48 + x^2/32] + 
    FF[(7*(103 + (33*I)*Pi))/288 + (253 + (387*I)*Pi)/(144*(-1 + x)^2) + 
       (79 + (465*I)*Pi)/(144*(-1 + x))]*Log[x] + 
    FF[-85/192 - 143/(32*(-1 + x)^2) - 379/(96*(-1 + x))]*Log[x]^2 + 
    FF[1/48 - 15/(16*(-1 + x)^2) - 7/(12*(-1 + x))]*PolyLog[2, x]) + 
  FF[-9/4 - 12/(-1 + x)^2 - 25/(2*(-1 + x))]*PolyLog[3, 1 - x]^2 + 
  FF[((I/2)*Pi)/x^2 + (I*(3*I + Pi))/x - ((5*I)/2)*(-I + 2*Pi)*x - 
     (I/2)*(-2*I + 7*Pi)*x^2 + (186 - (1779*I)*Pi + 37*Pi^2 + (138*I)*Pi^3 + 
       144*Zeta[3])/72 + (147 - (1046*I)*Pi - 128*Pi^2 + (342*I)*Pi^3 + 
       1692*Zeta[3])/(72*(-1 + x)^2) + (605 - (3354*I)*Pi - 466*Pi^2 + 
       (420*I)*Pi^3 + 1728*Zeta[3])/(72*(-1 + x))]*PolyLog[3, x] + 
  FF[295/48 + 323/(24*(-1 + x)^2) + 457/(24*(-1 + x))]*PolyLog[3, x]^2 + 
  PolyLog[3, 1 - x]*(FF[((-1/2*I)*(2*I + 3*Pi))/x^2 - ((I/2)*(-I + 4*Pi))/x + 
      ((1 - (10*I)*Pi)*x)/2 - (I/2)*(-2*I + 7*Pi)*x^2 + 
      (458 - (1251*I)*Pi - 73*Pi^2 - (72*I)*Pi^3 - 180*Zeta[3])/72 + 
      (458 - (279*I)*Pi - 205*Pi^2 - (180*I)*Pi^3 + 108*Zeta[3])/
       (36*(-1 + x)) + ((567*I)*Pi - 44*Pi^2 - (162*I)*Pi^3 + 432*Zeta[3])/
       (36*(-1 + x)^2)] + FF[-1/2 - 12/(-1 + x)^2 - 9/(-1 + x)]*
     PolyLog[3, x]) + Log[x]^3*
   (FF[(I/12)*(I + 2*Pi)*x + ((9 + (8*I)*Pi)*x^2)/48 + 
      (877 - (358*I)*Pi + 160*Pi^2 + (12*I)*Pi^3 - 504*Zeta[3])/
       (432*(-1 + x)) + (2601 - (538*I)*Pi + 160*Pi^2 + (12*I)*Pi^3 - 
        504*Zeta[3])/864 + (-705 - (502*I)*Pi + 152*Pi^2 - 360*Zeta[3])/
       (432*(-1 + x)^2)] + FF[-7/9 + ((I/18)*(20*I + 3*Pi))/(-1 + x)^2 - 
       14/(9*(-1 + x))]*PolyLog[2, x] + 
    FF[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[1/12 + 1/(6*(-1 + x))]*PolyLog[3, x]) + 
  Log[1 - x]^3*(FF[((-1/48*I)*(9*I + 2*Pi))/x^2 - ((I/12)*(2*I + Pi))/x + 
      ((1 + I*Pi)*x)/6 + ((9 + (8*I)*Pi)*x^2)/48 - 
      ((I/216)*((-149*I)*Pi^2 + 330*Pi^3 - (90*I)*Zeta[3]))/(-1 + x) - 
      ((I/108)*((-88*I)*Pi^2 + 135*Pi^3 - (135*I)*Zeta[3]))/(-1 + x)^2 + 
      (-1338 + (558*I)*Pi - 425*Pi^2 - (150*I)*Pi^3 + 90*Zeta[3])/432] + 
    FF[((-11*I)/24)*(-5*I + Pi) - ((I/12)*(-11*I + 39*Pi))/(-1 + x)^2 + 
       (11 - (29*I)*Pi)/(12*(-1 + x))]*Log[x]^2 + 
    FF[-19/48 - 13/(8*(-1 + x)^2) - 37/(24*(-1 + x))]*Log[x]^3 + 
    FF[3/2 + 3/(-1 + x)]*PolyLog[2, x] + 
    Log[x]*(FF[(-1103 + (153*I)*Pi + 108*Pi^2)/108 + 
        (-1613 + (198*I)*Pi + 1536*Pi^2)/(216*(-1 + x)^2) + 
        (-5219 + (432*I)*Pi + 1440*Pi^2)/(216*(-1 + x)) + 5/(6*x^2) + 
        4/(3*x) - (7*x)/12 - (3*x^2)/8] + 
      FF[5/3 + 57/(4*(-1 + x)^2) + 77/(6*(-1 + x))]*PolyLog[2, x]) + 
    FF[-5/24 + 5/(4*(-1 + x)^2) + 5/(12*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[-5/24 + 5/(4*(-1 + x)^2) + 5/(12*(-1 + x))]*PolyLog[3, x]) + 
  FF[(826 + (1818*I)*Pi + 87*Pi^2)/72 + (-1613 + (198*I)*Pi + 159*Pi^2)/
      (36*(-1 + x)^2) + (-539 + (918*I)*Pi + 177*Pi^2)/(36*(-1 + x)) + 5*x + 
     (7*x^2)/2]*PolyLog[4, 1 - x] + 
  FF[(1786 + (2160*I)*Pi + 195*Pi^2)/72 + ((58*I)*Pi + 117*Pi^2)/
      (12*(-1 + x)^2) + (1786 + (1260*I)*Pi + 357*Pi^2)/(36*(-1 + x)) - 
     7/(2*x^2) - 5/x + 5*x + (7*x^2)/2]*PolyLog[4, x] + 
  FF[(661 - (252*I)*Pi + 24*Pi^2)/36 + (1613 - (198*I)*Pi - 24*Pi^2)/
      (36*(-1 + x)^2) + (2687 - (108*I)*Pi + 48*Pi^2)/(36*(-1 + x)) - 
     7/(2*x^2) - 5/x]*PolyLog[4, -(x/(1 - x))] + 
  PolyLog[2, x]*(FF[((4*I)*Pi + Pi^2)/(4*x^2) + ((5*I)*Pi + Pi^2)/(2*x) + 
      (3*I)*Pi*x + ((-294*I)*Pi - 1134*Pi^2 - (44*I)*Pi^3 - 53*Pi^4 + 
        88*Zeta[3] + (4428*I)*Pi*Zeta[3])/(144*(-1 + x)^2) + 
      ((16320*I)*Pi - 6500*Pi^2 - (12240*I)*Pi^3 + 1257*Pi^4 - 
        73320*Zeta[3] + (25560*I)*Pi*Zeta[3])/4320 + 
      ((9330*I)*Pi - 17750*Pi^2 - (10440*I)*Pi^3 + 951*Pi^4 - 73680*Zeta[3] + 
        (62280*I)*Pi*Zeta[3])/(2160*(-1 + x))] + 
    FF[(28 + (27*I)*Pi)/6 + (2*(11 + (27*I)*Pi))/(3*(-1 + x)^2) + 
       (22 + (63*I)*Pi)/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[(-1/36*I)*(-499*I + 168*Pi) - ((I/36)*(-22*I + 585*Pi))/(-1 + x)^2 - 
       (((4*I)/9)*(-62*I + 39*Pi))/(-1 + x)]*PolyLog[3, x] + 
    FF[-8 - 45/(2*(-1 + x)^2) - 31/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[-11/4 - 5/(-1 + x)^2 - 23/(2*(-1 + x))]*PolyLog[4, x] + 
    FF[1/2 - 45/(2*(-1 + x)^2) - 14/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]^2*(FF[(-136 + (51*I)*Pi - 21*Pi^2)/(144*x^2) + 
      (-215 + (12*I)*Pi - 42*Pi^2)/(144*x) - ((215 + (6*I)*Pi + 12*Pi^2)*x)/
       144 - ((136 + (3*I)*Pi + 12*Pi^2)*x^2)/144 + 
      (3226*Pi^2 - (396*I)*Pi^3 - 489*Pi^4 - 3168*Zeta[3])/(864*(-1 + x)^2) + 
      (66540 - (4140*I)*Pi + 23240*Pi^2 - (12240*I)*Pi^3 - 513*Pi^4 - 
        36360*Zeta[3] - (8640*I)*Pi*Zeta[3])/8640 + 
      ((34020*I)*Pi + 36590*Pi^2 - (7560*I)*Pi^3 - 1983*Pi^4 - 6120*Zeta[3] - 
        (8640*I)*Pi*Zeta[3])/(4320*(-1 + x))] + 
    FF[(59 - (7*I)*Pi)/16 - (((11*I)/8)*Pi)/(-1 + x)^2 + 
       (133 - (39*I)*Pi)/(24*(-1 + x))]*Log[x]^3 + 
    FF[-1/12 - 1/(12*(-1 + x)^2) - 1/(6*(-1 + x))]*Log[x]^4 + 
    FF[(-81 + (33*I)*Pi - 4*Pi^2)/12 - (33*Pi^2)/(8*(-1 + x)^2) + 
       (-162 + (54*I)*Pi - 41*Pi^2)/(12*(-1 + x)) + 1/(4*x^2) + 1/(2*x) - 
       x/2 - x^2/4]*PolyLog[2, x] + 
    FF[9/8 + 27/(4*(-1 + x)^2) + 27/(4*(-1 + x))]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(462 + (558*I)*Pi + 23*Pi^2)/96 + (378 + 11*Pi^2)/
         (48*(-1 + x)^2) + (942 + (582*I)*Pi + 17*Pi^2)/(48*(-1 + x)) - 
        9/(8*x^2) - 7/(4*x) - (5*x)/8 - (7*x^2)/16] + 
      FF[-1/2 - 9/(-1 + x)^2 - 7/(-1 + x)]*PolyLog[2, x]) + 
    FF[-9/4 - 9/(2*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[(29 + (24*I)*Pi)/24 + 11/(3*(-1 + x)^2) + (17 + (24*I)*Pi)/
        (12*(-1 + x))]*PolyLog[3, x] + 
    Log[x]*(FF[25/(48*x^2) - 5/(24*x) + ((1 - (9*I)*Pi)*x)/6 - 
        (I/48)*(-41*I + 48*Pi)*x^2 + (1661 - (1305*I)*Pi + 288*Pi^2 + 
          (75*I)*Pi^3 + 2052*Zeta[3])/144 + (1025 - (279*I)*Pi - 30*Pi^2 + 
          (201*I)*Pi^3 + 6660*Zeta[3])/(72*(-1 + x)) + 
        ((567*I)*Pi + 77*Pi^2 + (225*I)*Pi^3 + 6912*Zeta[3])/
         (72*(-1 + x)^2)] + FF[(7 + (33*I)*Pi)/12 + (11 + (27*I)*Pi)/
          (3*(-1 + x)^2) + ((I/6)*(5*I + 69*Pi))/(-1 + x)]*PolyLog[2, x] + 
      FF[59/8 + 147/(4*(-1 + x)^2) + 157/(4*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[3/4 - 6/(-1 + x)^2 - 5/(2*(-1 + x))]*PolyLog[3, x]) + 
    FF[-33/2 - 90/(-1 + x)^2 - 93/(-1 + x)]*PolyLog[4, x] + 
    FF[15/8 - 45/(4*(-1 + x)^2) - 15/(4*(-1 + x))]*
     PolyLog[4, -(x/(1 - x))]) + 
  Log[x]^2*(FF[((-1/4*I)*Pi)/x - ((203 + (150*I)*Pi + 24*Pi^2)*x)/144 - 
      ((136 + (3*I)*Pi + 18*Pi^2)*x^2)/144 + 
      (8170 - (930*I)*Pi + 2430*Pi^2 - (180*I)*Pi^3 - 593*Pi^4 - 
        5220*Zeta[3] - (2520*I)*Pi*Zeta[3])/(720*(-1 + x)^2) + 
      (36030 + (12555*I)*Pi + 1315*Pi^2 - (360*I)*Pi^3 - 741*Pi^4 - 
        33840*Zeta[3] - (8100*I)*Pi*Zeta[3])/4320 + 
      (49305 + (10800*I)*Pi + 5095*Pi^2 - (360*I)*Pi^3 - 1911*Pi^4 - 
        38160*Zeta[3] - (11340*I)*Pi*Zeta[3])/(2160*(-1 + x))] + 
    FF[(-48 - (78*I)*Pi - Pi^2)/24 + (-63 - (12*I)*Pi - 8*Pi^2)/
        (8*(-1 + x)^2) + (-221 - (144*I)*Pi - 14*Pi^2)/(24*(-1 + x)) + x/2 + 
       x^2/4]*PolyLog[2, x] + FF[-7/16 + 9/(8*(-1 + x)^2) - 1/(8*(-1 + x))]*
     PolyLog[2, x]^2 + FF[(61 - (7*I)*Pi)/8 - (((11*I)/4)*Pi)/(-1 + x)^2 + 
       (45 - (13*I)*Pi)/(4*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[(89 + (39*I)*Pi)/24 + ((I/4)*(-17*I + 14*Pi))/(-1 + x)^2 + 
       ((I/12)*(-89*I + 57*Pi))/(-1 + x)]*PolyLog[3, x] + 
    FF[47/8 + 231/(4*(-1 + x)^2) + 209/(4*(-1 + x))]*PolyLog[4, 1 - x] + 
    FF[23/8 + 39/(4*(-1 + x)^2) + 41/(4*(-1 + x))]*PolyLog[4, x] + 
    FF[27/8 + 39/(4*(-1 + x)^2) + 45/(4*(-1 + x))]*
     PolyLog[4, -(x/(1 - x))]) + 
  FF[((13*I)/6)*(23*I + 3*Pi) + (22 + (135*I)*Pi)/(3*(-1 + x)^2) + 
     ((I/3)*(113*I + 129*Pi))/(-1 + x)]*PolyLog[5, 1 - x] + 
  FF[((-5*I)/36)*(-41*I + 48*Pi) + ((I/36)*(496*I + 603*Pi))/(-1 + x)^2 + 
     (2*(233 + (12*I)*Pi))/(9*(-1 + x))]*PolyLog[5, x] + 
  FF[(I/6)*(29*I + 39*Pi) + (22 + (135*I)*Pi)/(3*(-1 + x)^2) + 
     (157 + (129*I)*Pi)/(3*(-1 + x))]*PolyLog[5, -(x/(1 - x))] + 
  Log[x]*(FF[((244 + (39*I)*Pi + 33*Pi^2 + (24*I)*Pi^3)*x)/72 + 
      ((17 + (12*I)*Pi)*Pi^2*x^2)/48 + (7*Zeta[3])/(2*x^2) + 
      ((13*I)*Pi + 6*Pi^2 + 120*Zeta[3])/(24*x) + 
      (-10590 + (49020*I)*Pi - 21485*Pi^2 + (8100*I)*Pi^3 + 2024*Pi^4 + 
        (1935*I)*Pi^5 - 75720*Zeta[3] - (44640*I)*Pi*Zeta[3] + 
        20700*Pi^2*Zeta[3] - 300240*Zeta[5])/(2160*(-1 + x)) + 
      ((49020*I)*Pi - 7785*Pi^2 + (4770*I)*Pi^3 + 1591*Pi^4 + (1905*I)*Pi^5 - 
        65400*Zeta[3] - (15480*I)*Pi*Zeta[3] + 18720*Pi^2*Zeta[3] - 
        261900*Zeta[5])/(2160*(-1 + x)^2) + 
      (-41940 - (18720*I)*Pi - 10920*Pi^2 + (7290*I)*Pi^3 + 2816*Pi^4 + 
        (729*I)*Pi^5 + 43620*Zeta[3] - (12240*I)*Pi*Zeta[3] + 
        6660*Pi^2*Zeta[3] - 138240*Zeta[5])/4320] + 
    FF[-91/24 + 3/(-1 + x)^2 - 49/(12*(-1 + x))]*Li[3, 2, 1, x] + 
    FF[-13/4 - 45/(2*(-1 + x)^2) - 43/(2*(-1 + x))]*Li[3, 2, 1 - x, 1] + 
    FF[-5/8 - 49/(2*(-1 + x)^2) - 71/(4*(-1 + x))]*Li[3, 2, x, 1] + 
    FF[(86 - (9*I)*Pi)/12 - ((I/6)*(-11*I + 27*Pi))/(-1 + x)^2 - 
       ((I/6)*(89*I + 27*Pi))/(-1 + x)]*PolyLog[2, x]^2 + 
    FF[(147 + (324*I)*Pi + 26*Pi^2)/24 + (189 + 76*Pi^2)/(12*(-1 + x)^2) + 
       (471 + (324*I)*Pi + 74*Pi^2)/(12*(-1 + x)) - 7/(2*x^2) - 5/x - 2*x - 
       (3*x^2)/2]*PolyLog[3, 1 - x] + 
    FF[(-88 + (348*I)*Pi - 111*Pi^2)/72 + (545 + (21*I)*Pi - 66*Pi^2)/
        (18*(-1 + x)^2) + (782 + (528*I)*Pi - 165*Pi^2)/(36*(-1 + x)) - 3*x - 
       2*x^2]*PolyLog[3, x] + PolyLog[2, x]*
     (FF[((-1/2*I)*Pi)/x^2 - (I*(3*I + Pi))/x + ((5 + (2*I)*Pi)*x)/2 + 
        ((2 + I*Pi)*x^2)/2 + (-186 + (522*I)*Pi + 148*Pi^2 - (27*I)*Pi^3 + 
          399*Zeta[3])/72 + (-147 - 38*Pi^2 - (42*I)*Pi^3 + 1620*Zeta[3])/
         (72*(-1 + x)^2) + (-605 + (1044*I)*Pi + 332*Pi^2 - (90*I)*Pi^3 + 
          1626*Zeta[3])/(72*(-1 + x))] + 
      FF[-3/2 - 18/(-1 + x)^2 - 15/(-1 + x)]*PolyLog[3, 1 - x] + 
      FF[-31/24 - 8/(-1 + x)^2 - 61/(12*(-1 + x))]*PolyLog[3, x]) + 
    FF[(-1/2*I)*(-47*I + 37*Pi) - ((I/2)*(-55*I + 174*Pi))/(-1 + x)^2 - 
       (I*(-30*I + 91*Pi))/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[(-1/6*I)*(-I + 6*Pi) + 29/(6*(-1 + x)^2) - (((2*I)/3)*(-38*I + 3*Pi))/
        (-1 + x)]*PolyLog[4, x] + 
    FF[(21 + (19*I)*Pi)/4 + (11 + (39*I)*Pi)/(2*(-1 + x)^2) + 
       ((I/2)*(29*I + 37*Pi))/(-1 + x)]*PolyLog[4, -(x/(1 - x))] + 
    FF[11 + 22/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[-283/24 - 42/(-1 + x)^2 - 601/(12*(-1 + x))]*PolyLog[5, x] + 
    FF[-17/2 - 45/(-1 + x)^2 - 47/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[((-13*I)/24)*Pi + (365*Pi^2)/432 + (I/144)*Pi^3 + 
      (3883*Pi^4)/4320 - ((17*I)/1440)*Pi^5 - (I/48)*((7*I)*Pi^2 + 24*Pi^3) + 
      (I/72)*(244*I - 39*Pi + (9*I)*Pi^2 + 36*Pi^3)*x + 
      ((25 + (16*I)*Pi)*Pi^2*x^2)/48 + (1322 - 384*Pi^2 + (271*I)*Pi^3 - 
        38*Pi^4 - 1359*Zeta[3])/72 - 
      ((I/72)*(136*Pi + (3*I)*Pi^2 + 9*Pi^3 - (144*I)*Zeta[3]))/x^2 - 
      ((I/72)*(-244*I + 209*Pi + (27*I)*Pi^2 + 18*Pi^3 - (216*I)*Zeta[3]))/
       x + (319*Zeta[3])/36 - (19*Pi^2*Zeta[3])/8 + (I/4)*(31*I + 8*Pi)*
       Zeta[3] + (-61 + 9*Zeta[3])/18 + ((-67*I)*Pi - 11*Pi^2 + 
        (711*I)*Pi*Zeta[3])/36 - ((3*I)/2)*((10*I)*Zeta[3] + 3*Pi*Zeta[3]) - 
      ((7*I)/4)*((3*I)*Zeta[3] + 7*Pi*Zeta[3]) + 
      (I/4)*((-19*I)*Zeta[3] + 21*Pi*Zeta[3]) - 
      (I/12)*((-173*I)*Zeta[3] + 114*Pi*Zeta[3]) + 
      (I/432)*((-682*I)*Pi^2 - 105*Pi^3 - (152*I)*Pi^4 + 21*Pi^5 - 
        (198*I)*Pi^2*Zeta[3]) + (99*Zeta[5])/8 + 
      ((-47610*I)*Pi - 21590*Pi^2 + (3750*I)*Pi^3 + 771*Pi^4 + (249*I)*Pi^5 + 
        143580*Zeta[3] + (9720*I)*Pi*Zeta[3] - 32760*Pi^2*Zeta[3] + 
        231660*Zeta[5])/(2160*(-1 + x)) + ((-5670*I)*Pi^3 - 44*Pi^4 + 
        (135*I)*Pi^5 + 96780*Zeta[3] - (11880*I)*Pi*Zeta[3] - 
        38160*Pi^2*Zeta[3] + 267300*Zeta[5])/(2160*(-1 + x)^2)] + 
    FF[-9/8 - 105/(4*(-1 + x)^2) - 79/(4*(-1 + x))]*Li[3, 2, 1, x] + 
    FF[15/2 + 45/(-1 + x)^2 + 45/(-1 + x)]*Li[3, 2, 1 - x, 1] + 
    FF[57/8 + 225/(4*(-1 + x)^2) + 207/(4*(-1 + x))]*Li[3, 2, x, 1] + 
    FF[(56 + (57*I)*Pi)/24 + ((I/12)*(-44*I + 81*Pi))/(-1 + x)^2 + 
       ((I/12)*(-44*I + 111*Pi))/(-1 + x)]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(-18 - (3*I)*Pi + Pi^2)/36 + Pi^2/(36*(-1 + x)^2) + 
        (-17 + (3*I)*Pi + Pi^2)/(18*(-1 + x)) - x/12 - x^2/8] + 
      FF[-1/6 - 1/(6*(-1 + x)^2) - 1/(3*(-1 + x))]*PolyLog[2, x]) + 
    FF[(-520 - (150*I)*Pi - 29*Pi^2)/24 - (19*Pi^2)/(4*(-1 + x)^2) + 
       (-520 - (54*I)*Pi - 67*Pi^2)/(12*(-1 + x)) + 2/x^2 + 3/x - 3*x - 
       2*x^2]*PolyLog[3, 1 - x] + 
    FF[(-1493 + (252*I)*Pi - 42*Pi^2)/72 + (-1613 + (198*I)*Pi + 96*Pi^2)/
        (36*(-1 + x)^2) + (-2393 + (360*I)*Pi + 6*Pi^2)/(36*(-1 + x)) + 
       1/(2*x^2) + x^(-1) - 2*x - (3*x^2)/2]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[x^(-2) - 1/(2*x) + ((1 - (2*I)*Pi)*x)/2 - 
        (I/2)*(-2*I + Pi)*x^2 + (458 - (492*I)*Pi - 94*Pi^2 - (75*I)*Pi^3 + 
          27*Zeta[3])/72 + (458 + (15*I)*Pi - 46*Pi^2 - (165*I)*Pi^3 + 
          225*Zeta[3])/(36*(-1 + x)) + ((567*I)*Pi - 44*Pi^2 - (135*I)*Pi^3 + 
          297*Zeta[3])/(36*(-1 + x)^2)] + FF[6 + 36/(-1 + x)^2 + 36/(-1 + x)]*
       PolyLog[3, 1 - x] + FF[-27/8 - 33/(4*(-1 + x)^2) - 49/(4*(-1 + x))]*
       PolyLog[3, x]) + Log[x]^2*
     (FF[((-1/4*I)*Pi)/x^2 - ((I/4)*(5*I + 2*Pi))/x + ((11 - (6*I)*Pi)*x)/
         12 + ((7 - (24*I)*Pi)*x^2)/48 + (51 + (11*I)*Pi^3 - 846*Zeta[3])/
         (24*(-1 + x)^2) + (I/48)*(334*I + 39*Pi + (65*I)*Pi^2 + 7*Pi^3 + 
          (150*I)*Zeta[3]) + ((I/24)*(138*I + 30*Pi + (69*I)*Pi^2 + 13*Pi^3 + 
           (762*I)*Zeta[3]))/(-1 + x)] + 
      FF[(50 - (7*I)*Pi)/8 - (((11*I)/4)*Pi)/(-1 + x)^2 + 
         (54 - (13*I)*Pi)/(4*(-1 + x))]*PolyLog[2, x] + 
      FF[-11/4 - 45/(2*(-1 + x)^2) - 41/(2*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[-27/8 - 39/(4*(-1 + x)^2) - 45/(4*(-1 + x))]*PolyLog[3, x]) + 
    FF[(395 + (24*I)*Pi)/12 + 22/(3*(-1 + x)^2) + (179 + (24*I)*Pi)/
        (6*(-1 + x))]*PolyLog[4, 1 - x] + 
    FF[(-1/6*I)*(-71*I + 51*Pi) - ((I/3)*(-44*I + 135*Pi))/(-1 + x)^2 - 
       ((I/3)*(-59*I + 141*Pi))/(-1 + x)]*PolyLog[4, x] + 
    FF[(-1/12*I)*(-125*I + 24*Pi) - 22/(3*(-1 + x)^2) + 
       (91 - (24*I)*Pi)/(6*(-1 + x))]*PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[(I*Pi + 20*Pi^2)/(24*x^2) + (13 + (62*I)*Pi + 32*Pi^2)/
         (24*x) + ((209 + (186*I)*Pi + 48*Pi^2)*x)/72 + 
        ((136 + (3*I)*Pi + 36*Pi^2)*x^2)/72 + 
        ((612*I)*Pi - 378*Pi^2 + 127*Pi^4 + 2904*Zeta[3] + 
          (9288*I)*Pi*Zeta[3])/(144*(-1 + x)^2) + 
        (-28280 + (3360*I)*Pi - 1800*Pi^2 - (4620*I)*Pi^3 + 111*Pi^4 + 
          29280*Zeta[3] + (19080*I)*Pi*Zeta[3])/1440 + 
        (-15870 + (3060*I)*Pi - 6950*Pi^2 - (3660*I)*Pi^3 + 561*Pi^4 + 
          18480*Zeta[3] + (47160*I)*Pi*Zeta[3])/(720*(-1 + x))] + 
      FF[(204 + (216*I)*Pi + 19*Pi^2)/24 + (189 + 67*Pi^2)/(12*(-1 + x)^2) + 
         (373 + (216*I)*Pi + 61*Pi^2)/(12*(-1 + x)) - 1/(2*x^2) - x^(-1)]*
       PolyLog[2, x] + FF[1/8 - 27/(4*(-1 + x)^2) - 17/(4*(-1 + x))]*
       PolyLog[2, x]^2 + FF[(7*(5 + (9*I)*Pi))/12 + (44 + (135*I)*Pi)/
          (6*(-1 + x)^2) + (71 + (153*I)*Pi)/(6*(-1 + x))]*
       PolyLog[3, 1 - x] + FF[(-1/4*I)*(-3*I + 19*Pi) - 
         ((I/2)*(-11*I + 39*Pi))/(-1 + x)^2 + (7 - (37*I)*Pi)/(2*(-1 + x))]*
       PolyLog[3, x] + FF[-127/4 - 315/(2*(-1 + x)^2) - 337/(2*(-1 + x))]*
       PolyLog[4, 1 - x] + FF[13/2 + 45/(-1 + x)^2 + 43/(-1 + x)]*
       PolyLog[4, x] + FF[-2 - 4/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
    FF[15 + 90/(-1 + x)^2 + 90/(-1 + x)]*PolyLog[5, 1 - x] + 
    FF[105/8 + 345/(4*(-1 + x)^2) + 335/(4*(-1 + x))]*PolyLog[5, x] + 
    FF[45/2 + 45/(-1 + x)^2 + 75/(-1 + x)]*PolyLog[5, -(x/(1 - x))]) + 
  FF[3 + 6/(-1 + x)]*PolyLog[6, 1 - x] + 
  FF[41/4 - 135/(2*(-1 + x)^2) - 49/(2*(-1 + x))]*PolyLog[6, x] + 
  FF[33/4 - 135/(2*(-1 + x)^2) - 57/(2*(-1 + x))]*PolyLog[6, -(x/(1 - x))], 
 FF[(17*Pi^2*x)/18 + (25*Pi^2*x^2)/72 + Zeta[3]/(6*x^2) + 
    ((31*I)*Pi - 3*Pi^2 + 12*Zeta[3])/(36*x) + 
    ((270*I)*Pi^3 + 133*Pi^4 + (75*I)*Pi^5 - 1620*Zeta[3] + 
      (3420*I)*Pi*Zeta[3] + 2160*Pi^2*Zeta[3] - 15120*Zeta[5])/
     (1620*(-1 + x)^2) + (1020 - (1290*I)*Pi - 535*Pi^2 + (120*I)*Pi^3 + 
      61*Pi^4 + (12*I)*Pi^5 + 1140*Zeta[3] + 1320*Pi^2*Zeta[3] - 
      5040*Zeta[5])/1080 + ((660*I)*Pi - 90*Pi^2 + (30*I)*Pi^3 + 149*Pi^4 + 
      (12*I)*Pi^5 - 2400*Zeta[3] - (2160*I)*Pi*Zeta[3] + 1320*Pi^2*Zeta[3] - 
      5040*Zeta[5])/(540*(-1 + x))] + 
  FF[11/9 + 14/(9*(-1 + x)^2) + 22/(9*(-1 + x))]*Li[3, 2, 1, x] + 
  FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*Li[3, 2, 1 - x, 1] + 
  FF[-7/3 - 10/(3*(-1 + x)^2) - 14/(3*(-1 + x))]*Li[3, 2, x, 1] + 
  FF[1/15 + 2/(15*(-1 + x)^2) + 2/(15*(-1 + x))]*Log[1 - x]^5 + 
  FF[(14 - I*Pi)/72 - ((I/108)*(19*I + 3*Pi))/(-1 + x)^2 - 
     ((I/36)*(12*I + Pi))/(-1 + x)]*Log[x]^4 + 
  FF[-1/60 - 1/(45*(-1 + x)^2) - 1/(30*(-1 + x))]*Log[x]^5 + 
  Log[1 - x]^4*(FF[-5/216 + ((I/108)*(-19*I + 9*Pi))/(-1 + x)^2 + 
      7/(108*(-1 + x))] + FF[-13/36 - 23/(36*(-1 + x)^2) - 13/(18*(-1 + x))]*
     Log[x]) + Log[1 - x]^3*(FF[(3 + 4*Pi^2)/27 + (8*Pi^2)/(27*(-1 + x)^2) + 
      (8*Pi^2)/(27*(-1 + x)) - 1/(18*x^2) - 1/(9*x) - x/9 - x^2/18] + 
    FF[17/54 - ((I/27)*(-19*I + 9*Pi))/(-1 + x)^2 + 5/(27*(-1 + x))]*Log[x] + 
    FF[1/3 + 1/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*Log[x]^2) + 
  FF[(((-2*I)/3)*Pi)/(-1 + x)^2]*PolyLog[2, x]^2 + 
  Log[x]^3*(FF[(-243 + (38*I)*Pi - 8*Pi^2)/216 + (9 + (19*I)*Pi - 2*Pi^2)/
       (54*(-1 + x)^2) + (-119 + (38*I)*Pi - 8*Pi^2)/(108*(-1 + x)) - x/9 - 
      x^2/18] + FF[2/9 + 2/(9*(-1 + x)^2) + 4/(9*(-1 + x))]*PolyLog[2, x]) + 
  FF[(31 - (9*I)*Pi + 4*Pi^2)/9 + (4*Pi^2)/(9*(-1 + x)^2) + 
     (2*(31 + (9*I)*Pi + 4*Pi^2))/(9*(-1 + x)) - 1/(6*x^2) - 1/(3*x) + x/3 + 
     x^2/6]*PolyLog[3, 1 - x] + 
  FF[(105 + (30*I)*Pi - 14*Pi^2)/18 + (9 - (19*I)*Pi - 4*Pi^2)/
      (9*(-1 + x)^2) - (2*(-20 - (21*I)*Pi + 7*Pi^2))/(9*(-1 + x)) + x/3 + 
     x^2/6]*PolyLog[3, x] + 
  Log[x]^2*(FF[(37*x)/36 + (25*x^2)/72 + (-1 + (3*I)*Pi + 9*Zeta[3])/
       (9*(-1 + x)^2) + (-30 - (189*I)*Pi + 47*Pi^2 + 252*Zeta[3])/
       (108*(-1 + x)) + (168 - (189*I)*Pi + 47*Pi^2 + 252*Zeta[3])/216] + 
    FF[1/2 - 1/(3*(-1 + x))]*PolyLog[2, x] + 
    FF[-7/6 - (-1 + x)^(-2) - 7/(3*(-1 + x))]*PolyLog[3, x]) + 
  Log[1 - x]^2*(FF[((-1/72*I)*(25*I + 6*Pi))/x^2 - ((I/36)*(31*I + 6*Pi))/x + 
      (31*x)/36 + (25*x^2)/72 + ((I/54)*((-19*I)*Pi^2 + 9*Pi^3 - 
         (72*I)*Zeta[3]))/(-1 + x)^2 + (7*Pi^2 + 72*Zeta[3])/(54*(-1 + x)) + 
      (-39 + (9*I)*Pi + 19*Pi^2 + 72*Zeta[3])/108] + 
    FF[-3/2 - (-1 + x)^(-1)]*Log[x]^2 + 
    Log[x]*(FF[(59 - (18*I)*Pi - 6*Pi^2)/36 - (7*Pi^2)/(18*(-1 + x)^2) + 
        (31 + (9*I)*Pi - 3*Pi^2)/(9*(-1 + x)) - 1/(12*x^2) - 1/(6*x) + x/3 + 
        x^2/6] + FF[-2/3 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*
       PolyLog[2, x]) + FF[-2/3 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*
     PolyLog[3, x]) + PolyLog[2, x]*
   (FF[((-1/6*I)*Pi)/x^2 - ((I/3)*Pi)/x + 
      ((I/9)*(-9*Pi + Pi^3 + (2*I)*Zeta[3]))/(-1 + x)^2 + 
      ((66*I)*Pi - 19*Pi^2 + 42*Zeta[3])/(27*(-1 + x)) + 
      ((-129*I)*Pi + 17*Pi^2 + 42*Zeta[3])/54] + 
    FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[-1/9 + 2/(9*(-1 + x)^2) - 2/(9*(-1 + x))]*PolyLog[3, x]) + 
  FF[-19/9 - (((2*I)/9)*(-19*I + 9*Pi))/(-1 + x)^2 - 62/(9*(-1 + x))]*
   PolyLog[4, 1 - x] + 
  FF[(-1/9*I)*(-52*I + 9*Pi) - (((2*I)/3)*Pi)/(-1 + x)^2 - 
     (((2*I)/9)*(-52*I + 9*Pi))/(-1 + x)]*PolyLog[4, x] + 
  FF[-5/9 + (((2*I)/9)*(-19*I + 9*Pi))/(-1 + x)^2 + 14/(9*(-1 + x))]*
   PolyLog[4, -(x/(1 - x))] + 
  Log[x]*(FF[-1/36*((31 + 6*Pi^2)*x) - (Pi^2*x^2)/12 + 
      (1305 + (1485*I)*Pi - 600*Pi^2 - (45*I)*Pi^3 - 23*Pi^4 - 1680*Zeta[3] - 
        (180*I)*Pi*Zeta[3])/540 + (330 - (60*I)*Pi + 80*Pi^2 - (45*I)*Pi^3 - 
        23*Pi^4 - 1680*Zeta[3] - (180*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
      ((-120*I)*Pi + 90*Pi^2 - 53*Pi^4 - 1140*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (540*(-1 + x)^2)] + FF[(-105 - (18*I)*Pi + 10*Pi^2)/18 + 
       (-9 + 5*Pi^2)/(9*(-1 + x)^2) + (2*(-20 - (9*I)*Pi + 5*Pi^2))/
        (9*(-1 + x)) - x/3 - x^2/6]*PolyLog[2, x] + 
    FF[2/3 + 2/(3*(-1 + x)^2) + 4/(3*(-1 + x))]*PolyLog[2, x]^2 + 
    FF[-3 - 2/(-1 + x)]*PolyLog[3, 1 - x] + 
    FF[(19 + (3*I)*Pi)/9 + ((I/9)*(-19*I + 6*Pi))/(-1 + x)^2 + 
       (((2*I)/9)*(-31*I + 3*Pi))/(-1 + x)]*PolyLog[3, x] + 
    FF[6 + 10/(-1 + x)^2 + 12/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[1/3 - 2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*PolyLog[4, x] + 
    FF[-2 - 2/(-1 + x)^2 - 4/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[((25*I)*Pi - 2*Pi^2)/(36*x^2) + (31 + (68*I)*Pi - 4*Pi^2)/
       (36*x) - ((-31 + 8*Pi^2)*x)/36 - (Pi^2*x^2)/9 + 
      (-155*Pi^2 - (30*I)*Pi^3 - 9*Pi^4 + 390*Zeta[3])/(135*(-1 + x)) + 
      (-680 - (125*I)*Pi - 260*Pi^2 + (20*I)*Pi^3 - 6*Pi^4 + 500*Zeta[3])/
       180 + (Pi^4 + 570*Zeta[3] + (270*I)*Pi*Zeta[3])/(135*(-1 + x)^2)] + 
    FF[-7/12 - 1/(2*(-1 + x)^2) - 1/(2*(-1 + x))]*Log[x]^2 + 
    FF[1/3 + 2/(9*(-1 + x))]*Log[x]^3 + 
    FF[(31 - (3*I)*Pi + 4*Pi^2)/9 + (4*Pi^2)/(9*(-1 + x)^2) + 
       (2*(31 + (3*I)*Pi + 4*Pi^2))/(9*(-1 + x)) - 1/(6*x^2) - 1/(3*x) + 
       x/3 + x^2/6]*PolyLog[2, x] + 
    FF[-2/3 - 4/(3*(-1 + x)^2) - 4/(3*(-1 + x))]*PolyLog[2, x]^2 + 
    FF[4/3 + 8/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[-13/9 - (((2*I)/9)*(-19*I + 9*Pi))/(-1 + x)^2 - 26/(9*(-1 + x))]*
     PolyLog[3, x] + Log[x]*(FF[(-17*x)/9 - (25*x^2)/36 + 
        (25 - (42*I)*Pi + 48*Pi^2 - 168*Zeta[3])/36 + 
        ((-9*I)*Pi + 8*Pi^2 - 84*Zeta[3])/(9*(-1 + x)) - 
        ((I/3)*(3*Pi - (22*I)*Zeta[3]))/(-1 + x)^2] + 
      FF[-1 - 2/(3*(-1 + x))]*PolyLog[2, x] + 
      FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*PolyLog[3, 1 - x] + 
      FF[2 + 2/(-1 + x)^2 + 4/(-1 + x)]*PolyLog[3, x]) + 
    FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*PolyLog[4, 1 - x] + 
    FF[8/3 + 16/(3*(-1 + x)^2) + 16/(3*(-1 + x))]*PolyLog[4, x] + 
    FF[4/3 + 8/(3*(-1 + x)^2) + 8/(3*(-1 + x))]*PolyLog[4, -(x/(1 - x))]) + 
  FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*PolyLog[5, 1 - x] + 
  FF[-13/9 - 4/(9*(-1 + x)^2) - 26/(9*(-1 + x))]*PolyLog[5, x] + 
  FF[-4/3 - 8/(3*(-1 + x)^2) - 8/(3*(-1 + x))]*PolyLog[5, -(x/(1 - x))], 
 FF[(Pi^2*(-3645 + (1142*I)*Pi + 2282*Pi^2)*x)/1620 - 
    (Pi^2*(-135 + (294*I)*Pi + 329*Pi^2)*x^2)/360 + 
    ((-2181*I)*Pi - 1323*Pi^2 - (778*I)*Pi^3 - 24*Pi^4 + 15180*Zeta[3] - 
      (20160*I)*Pi*Zeta[3])/(1620*x) + 
    (((7*I)/30)*((7*I)*Zeta[3] + 30*Pi*Zeta[3]))/x^2 + 
    ((-330015*I)*Pi + 331905*Pi^2 + (219310*I)*Pi^3 - 13160*Pi^4 - 
      (26649*I)*Pi^5 - 2430*Pi^6 - 1354290*Zeta[3] - (74340*I)*Pi*Zeta[3] + 
      3150*Pi^2*Zeta[3] - (189000*I)*Pi^3*Zeta[3] + 2041200*Zeta[3]^2 + 
      1149120*Zeta[5])/(28350*(-1 + x)) + 
    (223020 - (149730*I)*Pi + 956095*Pi^2 + (760900*I)*Pi^3 - 330855*Pi^4 - 
      (32886*I)*Pi^5 - 3060*Pi^6 - 5436900*Zeta[3] + (1927800*I)*Pi*Zeta[3] + 
      44100*Pi^2*Zeta[3] - (151200*I)*Pi^3*Zeta[3] + 1360800*Zeta[3]^2 + 
      1345680*Zeta[5])/113400 + ((650020*I)*Pi^3 + 29225*Pi^4 - 
      (74256*I)*Pi^5 - 5400*Pi^6 - 3900120*Zeta[3] + (1464120*I)*Pi*Zeta[3] + 
      12600*Pi^2*Zeta[3] - (680400*I)*Pi^3*Zeta[3] + 8164800*Zeta[3]^2 + 
      4218480*Zeta[5])/(113400*(-1 + x)^2)] + 
  FF[874/45 + 14/(45*(-1 + x)^2) + 1664/(45*(-1 + x))]*Li[3, 2, 1, x] + 
  FF[-28/15 - 8/(15*(-1 + x)^2) - 8/(15*(-1 + x))]*Li[3, 2, 1 - x, 1] + 
  FF[-29 - 2/(3*(-1 + x)^2) - 54/(-1 + x)]*Li[3, 2, x, 1] + 
  FF[6 + 36/(-1 + x)^2 + 36/(-1 + x)]*Li[3, 3, x, 1] + 
  FF[9 + 54/(-1 + x)^2 + 54/(-1 + x)]*Li[4, 2, x, 1] + 
  FF[-133/1800 - 19/(900*(-1 + x)^2) - 19/(900*(-1 + x))]*Log[1 - x]^5 + 
  FF[(I/144)*(41*I + 12*Pi) + ((I/72)*(22*I + 27*Pi))/(-1 + x)^2 + 
     ((I/72)*(47*I + 30*Pi))/(-1 + x)]*Log[x]^5 + 
  FF[1/72 + 1/(16*(-1 + x)^2) + 5/(72*(-1 + x))]*Log[x]^6 + 
  Log[1 - x]^4*(FF[(-1/1080*I)*(-1535*I + 852*Pi) - 
      ((I/1080)*(1055*I + 12*Pi))/(-1 + x)^2 + (535 - (816*I)*Pi)/
       (540*(-1 + x)) - 7/(24*x^2) + 4/(9*x) - (5*x)/9 + (7*x^2)/24] + 
    FF[(I/360)*(151*I + 90*Pi) + ((I/180)*(-17*I + 270*Pi))/(-1 + x)^2 + 
       ((I/180)*(253*I + 270*Pi))/(-1 + x)]*Log[x] + 
    FF[1/8 + 3/(4*(-1 + x)^2) + 3/(4*(-1 + x))]*Log[x]^2) + 
  Log[1 - x]^3*(FF[(-534 + (148*I)*Pi - 7*Pi^2)/180 - Pi^2/(90*(-1 + x)^2) + 
      ((-2*I)*Pi - Pi^2)/(90*(-1 + x)) - 49/(180*x^2) + 26/(15*x) + 
      (2*(13 - (15*I)*Pi)*x)/15 + ((7*I)/180)*(7*I + 30*Pi)*x^2] + 
    FF[(1727 + (747*I)*Pi)/270 - ((I/270)*(-1055*I + 18*Pi))/(-1 + x)^2 + 
       ((I/135)*(568*I + 801*Pi))/(-1 + x) + 7/(3*x^2) - 34/(9*x) + 
       (20*x)/9 - (7*x^2)/6]*Log[x] + 
    FF[(193 - (90*I)*Pi)/90 - ((I/45)*(-11*I + 270*Pi))/(-1 + x)^2 - 
       ((I/45)*(259*I + 270*Pi))/(-1 + x)]*Log[x]^2 + 
    FF[-1/2 - 3/(-1 + x)^2 - 3/(-1 + x)]*Log[x]^3) + 
  FF[((137*I)/10)*Pi - (((2*I)/15)*Pi)/(-1 + x)^2 + 
     (((141*I)/5)*Pi)/(-1 + x)]*PolyLog[2, x]^2 + 
  Log[x]^4*(FF[(724 - (543*I)*Pi - 36*Pi^2)/432 + 
      (290 - (132*I)*Pi - 81*Pi^2)/(216*(-1 + x)^2) + 
      (472 - (525*I)*Pi - 90*Pi^2)/(216*(-1 + x)) - x/2 + (7*x^2)/24] + 
    FF[1/12 + 3/(8*(-1 + x)^2) + 5/(12*(-1 + x))]*PolyLog[2, x]) + 
  FF[(1204 - (4808*I)*Pi + 91*Pi^2)/90 + ((-107*I)*Pi + 13*Pi^2)/
      (45*(-1 + x)^2) + (1204 - (122*I)*Pi + 13*Pi^2)/(45*(-1 + x)) - 
     (((7*I)/30)*(7*I + 30*Pi))/x^2 + ((I/27)*(253*I + 288*Pi))/x + 
     ((253 + (612*I)*Pi)*x)/27 - ((7*I)/30)*(-7*I + 60*Pi)*x^2]*
   PolyLog[3, 1 - x] + FF[-1612/(135*x) + (I/135)*(347*I + 3120*Pi)*x - 
     ((7*I)/30)*(-7*I + 60*Pi)*x^2 + (4643 - (1743*I)*Pi + 9*Pi^2 + 
       (810*I)*Pi^3 - 19440*Zeta[3])/(135*(-1 + x)^2) + 
     (6449 - (690*I)*Pi + 9*Pi^2 + (900*I)*Pi^3 - 19440*Zeta[3])/
      (135*(-1 + x)) + (16139 - (7164*I)*Pi - 477*Pi^2 + (360*I)*Pi^3 - 
       6480*Zeta[3])/270]*PolyLog[3, x] + 
  Log[1 - x]^2*(FF[3/(8*x^2) + (-828 + (139*I)*Pi - 30*Pi^2)/(270*x) + 
      ((-828 + (1265*I)*Pi + 240*Pi^2)*x)/270 - 
      ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/120 + 
      (7191 - (2688*I)*Pi - 1736*Pi^2 - (810*I)*Pi^3 - 378*Zeta[3])/540 + 
      (1055*Pi^2 - 108*Zeta[3])/(540*(-1 + x)^2) + 
      ((-285*I)*Pi + 559*Pi^2 - (810*I)*Pi^3 - 54*Zeta[3])/(270*(-1 + x))] + 
    FF[(-164 + (112*I)*Pi + 3*Pi^2)/12 + (-107 + 135*Pi^2)/(90*(-1 + x)^2) + 
       (-89 + (1680*I)*Pi + 135*Pi^2)/(90*(-1 + x)) - 7/(2*x^2) + 49/(9*x) + 
       (22*x)/9 - (7*x^2)/4]*Log[x]^2 + 
    FF[301/60 + 1/(10*(-1 + x)^2) + 283/(30*(-1 + x))]*Log[x]^3 + 
    FF[(-1/30*I)*(-5*I + 14*Pi) - (((2*I)/15)*Pi)/(-1 + x)^2 - 
       ((I/15)*(-5*I + 2*Pi))/(-1 + x)]*PolyLog[2, x] + 
    Log[x]*(FF[(1910 - (628*I)*Pi - 179*Pi^2 + (90*I)*Pi^3)/180 + 
        ((-107*I)*Pi + 13*Pi^2 + (270*I)*Pi^3)/(90*(-1 + x)^2) + 
        (1109 - (122*I)*Pi - 257*Pi^2 + (270*I)*Pi^3)/(90*(-1 + x)) + 
        49/(30*x^2) - ((I/27)*(-253*I + 12*Pi))/x + ((563 + (750*I)*Pi)*x)/
         135 - ((7*I)/60)*(-7*I + 30*Pi)*x^2] + 
      FF[-7/5 - 2/(5*(-1 + x)^2) - 2/(5*(-1 + x))]*PolyLog[2, x]) + 
    FF[7/10 + 1/(5*(-1 + x)^2) + 1/(5*(-1 + x))]*PolyLog[3, x]) + 
  Log[x]^3*(FF[(-1/135*I)*(-81*I + 260*Pi)*x + ((7*I)/180)*(7*I + 30*Pi)*
       x^2 + (-6007 + (3210*I)*Pi + 765*Pi^2 + (900*I)*Pi^3 - 2700*Zeta[3])/
       (810*(-1 + x)) + (-1798 + (8328*I)*Pi + 1305*Pi^2 + (360*I)*Pi^3 - 
        1080*Zeta[3])/1620 + ((I/1620)*(5641*I + 4572*Pi + (990*I)*Pi^2 + 
         1620*Pi^3 + (4860*I)*Zeta[3]))/(-1 + x)^2] + 
    FF[(I/36)*(107*I + 12*Pi) + ((I/18)*(22*I + 27*Pi))/(-1 + x)^2 + 
       ((I/18)*(101*I + 30*Pi))/(-1 + x)]*PolyLog[2, x] + 
    FF[2/3 + 3/(-1 + x)^2 + 10/(3*(-1 + x))]*PolyLog[3, x]) + 
  FF[(8*(250 + (117*I)*Pi))/45 + ((I/45)*(1055*I + 36*Pi))/(-1 + x)^2 + 
     (((8*I)/45)*(130*I + 207*Pi))/(-1 + x) + 4/(3*x) - (68*x)/3 + 14*x^2]*
   PolyLog[4, 1 - x] + FF[(-335 + (576*I)*Pi + 45*Pi^2)/45 + 
     (((114*I)/5)*Pi)/(-1 + x)^2 + (2*(-335 + (558*I)*Pi + 45*Pi^2))/
      (45*(-1 + x)) - 14/x^2 + 208/(9*x) - (208*x)/9 + 14*x^2]*
   PolyLog[4, x] + PolyLog[2, x]*
   (FF[(((49*I)/30)*Pi)/x^2 + ((347*I)*Pi + 10*Pi^2)/(135*x) + 
      (2*Pi*(806*I + 25*Pi)*x)/135 + ((-12527*I)*Pi - 95*Pi^2 - 
        (1257*I)*Pi^3 - 27*Pi^4 + 9408*Zeta[3] + (1620*I)*Pi*Zeta[3])/270 + 
      ((-2837*I)*Pi - 119*Pi^2 - (951*I)*Pi^3 - 81*Pi^4 + 9444*Zeta[3] + 
        (4860*I)*Pi*Zeta[3])/(135*(-1 + x)) + 
      ((-9286*I)*Pi + 321*Pi^2 + (648*I)*Pi^3 - 162*Pi^4 - 12*Zeta[3] + 
        (9720*I)*Pi*Zeta[3])/(270*(-1 + x)^2)] + 
    FF[-28/15 - 8/(15*(-1 + x)^2) - 8/(15*(-1 + x))]*PolyLog[3, 1 - x] + 
    FF[(-1/45*I)*(-443*I + 270*Pi) - (((2*I)/45)*(I + 810*Pi))/(-1 + x)^2 - 
       (((2*I)/45)*(-449*I + 810*Pi))/(-1 + x)]*PolyLog[3, x] + 
    FF[9 + 54/(-1 + x)^2 + 54/(-1 + x)]*PolyLog[4, x]) + 
  FF[(-1/45*I)*(-1985*I + 852*Pi) - ((I/45)*(1055*I + 12*Pi))/(-1 + x)^2 + 
     (2*(535 - (816*I)*Pi))/(45*(-1 + x)) - 14/x^2 + 68/(3*x) - (4*x)/3]*
   PolyLog[4, -(x/(1 - x))] + Log[1 - x]*
   (FF[(7*(7 + (30*I)*Pi)*Pi^2*x^2)/180 + 
      (145800 + (26070*I)*Pi - 105260*Pi^2 + (37800*I)*Pi^3 - 5301*Pi^4 - 
        57600*Zeta[3])/16200 + ((135*I)*Pi - 196*Pi^2 - 1260*Zeta[3])/
       (180*x^2) - (I/540)*x*(-727*I + 882*Pi - (1010*I)*Pi^2 + 1000*Pi^3 - 
        (960*I)*Zeta[3]) + (-2181 - (7290*I)*Pi + 8786*Pi^2 + 16560*Zeta[3])/
       (1620*x) + ((1070*I)*Pi^3 - 21*Pi^4 + 63300*Zeta[3])/
       (2700*(-1 + x)^2) + ((-63220*I)*Pi - 9190*Pi^2 + (7940*I)*Pi^3 - 
        1641*Pi^4 + 64200*Zeta[3])/(2700*(-1 + x))] + 
    FF[(I/540)*(2380*I + 453*Pi) - ((I/45)*Pi)/(-1 + x)^2 + 
       ((I/90)*(110*I + 133*Pi))/(-1 + x) + 2/(27*x) + 2*x - (7*x^2)/6]*
     Log[x]^3 + FF[11/48 + 3/(8*(-1 + x))]*Log[x]^4 + 
    FF[(602 - (69*I)*Pi + 35*Pi^2)/45 + ((-107*I)*Pi + 10*Pi^2)/
        (45*(-1 + x)^2) + (2*(602 - (61*I)*Pi + 5*Pi^2))/(45*(-1 + x)) + 
       49/(30*x^2) - ((I/27)*(-253*I + 12*Pi))/x + ((253 - (12*I)*Pi)*x)/27 - 
       (49*x^2)/30]*PolyLog[2, x] + 
    FF[-14/15 - 4/(15*(-1 + x)^2) - 4/(15*(-1 + x))]*PolyLog[2, x]^2 + 
    FF[(-1/15*I)*(-5*I + 21*Pi) - (((2*I)/5)*Pi)/(-1 + x)^2 - 
       (((2*I)/15)*(-5*I + 3*Pi))/(-1 + x) + 7/x^2 - 12/x + 12*x - 7*x^2]*
     PolyLog[3, 1 - x] + FF[-70/9 - 211/(9*(-1 + x)^2) - 214/(9*(-1 + x)) + 
       4/(9*x) + (112*x)/9 - 7*x^2]*PolyLog[3, x] + 
    Log[x]^2*(FF[806/(135*x) + ((81 + (260*I)*Pi)*x)/45 + 
        (7*(7 - (30*I)*Pi)*x^2)/60 + (-155 - (162*I)*Pi - 141*Pi^2 + 
          810*Zeta[3])/(45*(-1 + x)) + (-10997 - (7242*I)*Pi - 1062*Pi^2 + 
          1620*Zeta[3])/540 + (-405 - 2*Pi^2 + 1620*Zeta[3])/
         (90*(-1 + x)^2)] + FF[143/10 + 2/(15*(-1 + x)^2) + 139/(5*(-1 + x))]*
       PolyLog[2, x] + FF[-3 - 18/(-1 + x)^2 - 18/(-1 + x)]*PolyLog[3, x]) + 
    Log[x]*(FF[(7*((7*I)*Pi + 10*Pi^2))/(30*x^2) + 
        (441 + (694*I)*Pi - 1000*Pi^2)/(270*x) - 
        ((-1215 - (694*I)*Pi + 920*Pi^2)*x)/270 + 
        ((-45 + (98*I)*Pi + 140*Pi^2)*x^2)/60 + 
        (-13513 - (17758*I)*Pi + 6662*Pi^2 - (1218*I)*Pi^3 - 1260*Zeta[3] + 
          (3240*I)*Pi*Zeta[3])/540 + (-3161 - (1215*I)*Pi + 703*Pi^2 - 
          (447*I)*Pi^3 - 90*Zeta[3] + (4860*I)*Pi*Zeta[3])/(135*(-1 + x)) + 
        ((-2430*I)*Pi + 107*Pi^2 - (24*I)*Pi^3 - 180*Zeta[3] + 
          (9720*I)*Pi*Zeta[3])/(270*(-1 + x)^2)] + 
      FF[(I/15)*(18*I + 415*Pi) - 107/(45*(-1 + x)^2) + 
         (((2*I)/45)*(46*I + 1245*Pi))/(-1 + x) - 4/(9*x) - (4*x)/9]*
       PolyLog[2, x] + FF[-49/15 - 14/(15*(-1 + x)^2) - 14/(15*(-1 + x))]*
       PolyLog[3, 1 - x] + FF[(-1/5*I)*(-7*I + 30*Pi) - 
         (((2*I)/5)*(-I + 90*Pi))/(-1 + x)^2 - (((2*I)/5)*(-I + 90*Pi))/
          (-1 + x)]*PolyLog[3, x]) + 
    FF[56/15 + 16/(15*(-1 + x)^2) + 16/(15*(-1 + x))]*PolyLog[4, 1 - x] + 
    FF[461/15 + 16/(15*(-1 + x)^2) + 826/(15*(-1 + x))]*PolyLog[4, x] + 
    FF[-56/15 - 16/(15*(-1 + x)^2) - 16/(15*(-1 + x))]*
     PolyLog[4, -(x/(1 - x))]) + 
  Log[x]^2*(FF[((-387 - (347*I)*Pi + 220*Pi^2)*x)/270 - 
      ((-45 + (98*I)*Pi + 70*Pi^2)*x^2)/120 + 
      (11316 + (3344*I)*Pi - 1403*Pi^2 - (1170*I)*Pi^3 - 168*Pi^4 - 
        2808*Zeta[3] - (1080*I)*Pi*Zeta[3])/540 + 
      (8924 - (488*I)*Pi - 600*Pi^2 - (1260*I)*Pi^3 - 411*Pi^4 - 
        3564*Zeta[3] - (2700*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
      (11526 + (1215*I)*Pi - 1417*Pi^2 - (990*I)*Pi^3 - 729*Pi^4 - 
        2088*Zeta[3] - (4860*I)*Pi*Zeta[3])/(540*(-1 + x)^2)] + 
    FF[(76 - (1665*I)*Pi - 30*Pi^2)/180 + (107 - (330*I)*Pi)/
        (90*(-1 + x)^2) + (4 - (105*I)*Pi - 2*Pi^2)/(6*(-1 + x)) + 2/(9*x) + 
       (2*x)/9]*PolyLog[2, x] + FF[3/4 + 9/(2*(-1 + x)^2) + 9/(2*(-1 + x))]*
     PolyLog[2, x]^2 + FF[301/30 + 1/(5*(-1 + x)^2) + 283/(15*(-1 + x))]*
     PolyLog[3, 1 - x] + FF[(29 + (12*I)*Pi)/6 + ((I/3)*(11*I + 27*Pi))/
        (-1 + x)^2 + (17 + (30*I)*Pi)/(3*(-1 + x))]*PolyLog[3, x] + 
    FF[-3 - 18/(-1 + x)^2 - 18/(-1 + x)]*PolyLog[4, 1 - x] + 
    FF[-1 - 2/(-1 + x)]*PolyLog[4, x] + FF[3 + 18/(-1 + x)^2 + 18/(-1 + x)]*
     PolyLog[4, -(x/(1 - x))]) + 
  Log[x]*(FF[((7*I)/6)*Pi^3*x^2 + ((I/30)*(49*Pi + (680*I)*Zeta[3]))/x + 
      (14*Zeta[3])/x^2 + (x*(2181 + (2646*I)*Pi + 500*Pi^2 - (3120*I)*Pi^3 + 
         2880*Zeta[3]))/1620 + ((11526*I)*Pi - 3428*Pi^2 - (1162*I)*Pi^3 + 
        150*Pi^4 + (81*I)*Pi^5 - 2844*Zeta[3] - (1980*I)*Pi*Zeta[3])/
       (270*(-1 + x)^2) + (-16719 + (27357*I)*Pi - 8956*Pi^2 + 
        (5532*I)*Pi^3 + 2829*Pi^4 + (72*I)*Pi^5 + 33300*Zeta[3] - 
        (14580*I)*Pi*Zeta[3])/1620 + (-9429 + (34578*I)*Pi - 10367*Pi^2 - 
        (2610*I)*Pi^3 + 2595*Pi^4 + (234*I)*Pi^5 - 21384*Zeta[3] - 
        (21060*I)*Pi*Zeta[3])/(810*(-1 + x))] + 
    FF[(439 + (45*I)*Pi)/30 + ((I/15)*(-2*I + 135*Pi))/(-1 + x)^2 + 
       ((I/15)*(-427*I + 135*Pi))/(-1 + x)]*PolyLog[2, x]^2 + 
    FF[(I/45)*(2389*I + 840*Pi) - 107/(45*(-1 + x)^2) + 
       (((4*I)/45)*(23*I + 420*Pi))/(-1 + x) - 14/x^2 + 68/(3*x) + (32*x)/3 - 
       7*x^2]*PolyLog[3, 1 - x] + 
    FF[((4*I)/45)*(211*I + 93*Pi) + (2*(79 - (58*I)*Pi))/(15*(-1 + x)^2) + 
       (4*(70 + (41*I)*Pi))/(15*(-1 + x)) - 4/(9*x) + (32*x)/3 - 7*x^2]*
     PolyLog[3, x] + PolyLog[2, x]*
     (FF[1612/(135*x) + (347*x)/135 + (49*x^2)/30 + 
        (-16139 - (96*I)*Pi + 570*Pi^2 + (90*I)*Pi^3 + 1620*Zeta[3])/270 + 
        (-6449 - (96*I)*Pi + 750*Pi^2 + (360*I)*Pi^3 + 4860*Zeta[3])/
         (135*(-1 + x)) + (-4643 + 660*Pi^2 + (405*I)*Pi^3 + 4860*Zeta[3])/
         (135*(-1 + x)^2)] + FF[-6 - 36/(-1 + x)^2 - 36/(-1 + x)]*
       PolyLog[3, x]) + FF[(2*(34 - (9*I)*Pi))/3 + (4*(1 - (27*I)*Pi))/
        (3*(-1 + x)^2) + (4*(28 - (27*I)*Pi))/(3*(-1 + x))]*
     PolyLog[4, 1 - x] + FF[(2*(27 - (5*I)*Pi))/5 + 114/(5*(-1 + x)^2) - 
       (((4*I)/5)*(26*I + 5*Pi))/(-1 + x)]*PolyLog[4, x] + 
    FF[((2*I)/5)*(38*I + 15*Pi) + (((4*I)/5)*(-I + 45*Pi))/(-1 + x)^2 + 
       (((4*I)/5)*(44*I + 45*Pi))/(-1 + x)]*PolyLog[4, -(x/(1 - x))]) + 
  FF[-49/5 - 14/(5*(-1 + x)^2) - 14/(5*(-1 + x))]*PolyLog[5, 1 - x] + 
  FF[-7159/90 - 1762/(45*(-1 + x)^2) - 6037/(45*(-1 + x))]*PolyLog[5, x] + 
  FF[-49/5 - 14/(5*(-1 + x)^2) - 14/(5*(-1 + x))]*PolyLog[5, -(x/(1 - x))] + 
  FF[30 + 135/(-1 + x)^2 + 150/(-1 + x)]*PolyLog[6, x]}


==> anc/f_-+++_1_HPLs.m <==
{FF[1] + eps*(FF[(8 + (3*I)*Pi)/3 + (((2*I)/3)*Pi)/(-1 + x) - 
      (((2*I)/3)*Pi)/x + (Pi^2*x)/3 - (Pi^2*x^2)/3] + 
    FF[-1/3 - (((2*I)/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*(I + Pi))/(-1 + x) + 
       (2*x)/3]*G[0, x] + FF[1/3 - (((2*I)/3)*Pi)/x^2 + 
       (((2*I)/3)*(I + Pi))/x - (2*x)/3]*G[1, x] + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*G[0, 0, x] + 
    FF[(-2*x)/3 + (2*x^2)/3]*G[0, 1, x] + FF[(-2*x)/3 + (2*x^2)/3]*
     G[1, 0, x] + FF[-2/(3*x^2) + 2/(3*x) + (2*x)/3 - (2*x^2)/3]*
     G[1, 1, x]) + eps^2*(FF[(208 + (108*I)*Pi - 21*Pi^2)/36 + 
      ((-19*I)*Pi + 3*Pi^2)/(9*x) + ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + x)^2 + ((I/9)*(19*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/
       (-1 + x) + (x*(13*Pi^2 + 12*Zeta[3]))/18 - 
      (x^2*(13*Pi^2 + 12*Zeta[3]))/18] + 
    FF[-8/9 + ((-13*I)*Pi + 3*Pi^2)/(9*(-1 + x)^2) + 
       (19 - (13*I)*Pi + 3*Pi^2)/(9*(-1 + x)) - ((-19 + 3*Pi^2)*x)/9 + 
       (Pi^2*x^2)/3]*G[0, x] + FF[11/9 + ((-13*I)*Pi + 3*Pi^2)/(9*x^2) + 
       (-19 + (13*I)*Pi - 3*Pi^2)/(9*x) - ((19 + 3*Pi^2)*x)/9 + (Pi^2*x^2)/3]*
     G[1, x] + FF[1/3 + ((I/9)*(13*I + 6*Pi))/(-1 + x)^2 + 
       ((I/9)*(19*I + 6*Pi))/(-1 + x) + (7*x)/9 - (13*x^2)/9]*G[0, 0, x] + 
    FF[(((-2*I)/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x - (13*x)/9 + (13*x^2)/9]*
     G[0, 1, x] + FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) - 
       (13*x)/9 + (13*x^2)/9]*G[1, 0, x] + 
    FF[-1/3 + ((I/9)*(13*I + 6*Pi))/x^2 - ((I/9)*(19*I + 6*Pi))/x + 
       (19*x)/9 - (13*x^2)/9]*G[1, 1, x] + 
    FF[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (4*x)/3 + (4*x^2)/3]*
     G[0, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 0, x] + FF[-2/(3*x^2) + 2/(3*x)]*
     G[0, 1, 1, x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[1, 0, 0, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 1, x] + FF[(2*x)/3 - (2*x^2)/3]*
     G[1, 1, 0, x] + FF[4/(3*x^2) - 4/(3*x) - (4*x)/3 + (4*x^2)/3]*
     G[1, 1, 1, x]) + 
  eps^3*(FF[((I/54)*(-274*Pi - (57*I)*Pi^2 + 9*Pi^3))/x + 
      ((2740*I)*Pi - 570*Pi^2 + (40*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/
       (540*(-1 + x)) + ((130*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/
       (540*(-1 + x)^2) - (x*(-800*Pi^2 + 3*Pi^4 - 780*Zeta[3]))/540 + 
      (x^2*(-800*Pi^2 + 3*Pi^4 - 780*Zeta[3]))/540 + 
      (1280 + (756*I)*Pi - 186*Pi^2 - (27*I)*Pi^3 - 252*Zeta[3])/108] + 
    FF[(-208 + 3*Pi^2)/108 + (x^2*(13*Pi^2 + 12*Zeta[3]))/18 - 
       (x*(-137 + 21*Pi^2 + 18*Zeta[3]))/27 + 
       (274 - (160*I)*Pi + 36*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(54*(-1 + x)) + 
       ((-160*I)*Pi + 39*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(54*(-1 + x)^2)]*
     G[0, x] + FF[(340 - 3*Pi^2)/108 + 
       ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/54)*(-274*I - 160*Pi - (36*I)*Pi^2 + 9*Pi^3))/x + 
       ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + (x^2*(13*Pi^2 + 12*Zeta[3]))/
        18 - (x*(137 + 18*Pi^2 + 18*Zeta[3]))/27]*G[1, x] + 
    FF[8/9 + (-160 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)^2) + 
       (-274 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)) + ((46 + 15*Pi^2)*x)/54 - 
       (5*(32 + 3*Pi^2)*x^2)/54]*G[0, 0, x] + 
    FF[((-13*I)*Pi + 3*Pi^2)/(9*x^2) + ((13*I)*Pi - 3*Pi^2)/(9*x) + 
       ((-160 + 21*Pi^2)*x)/54 - ((-160 + 21*Pi^2)*x^2)/54]*G[0, 1, x] + 
    FF[((-13*I)*Pi + 3*Pi^2)/(9*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) + ((-160 + 21*Pi^2)*x)/54 - ((-160 + 21*Pi^2)*x^2)/54]*
     G[1, 0, x] + FF[-11/9 + (-160 + (78*I)*Pi - 15*Pi^2)/(54*x^2) + 
       (274 - (78*I)*Pi + 15*Pi^2)/(54*x) + ((274 + 15*Pi^2)*x)/54 - 
       (5*(32 + 3*Pi^2)*x^2)/54]*G[1, 1, x] + 
    FF[-1/3 + (2*(13 - (3*I)*Pi))/(9*(-1 + x)^2) + (2*(16 - (3*I)*Pi))/
        (9*(-1 + x)) - (20*x)/9 + (26*x^2)/9]*G[0, 0, 0, x] + 
    FF[(((-2*I)/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x + (13*x)/9 - (13*x^2)/9]*
     G[0, 0, 1, x] + FF[(((2*I)/3)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) + 
       (13*x)/9 - (13*x^2)/9]*G[0, 1, 0, x] + 
    FF[((I/9)*(13*I + 6*Pi))/x^2 - ((I/9)*(13*I + 6*Pi))/x]*G[0, 1, 1, x] + 
    FF[((I/9)*(13*I + 6*Pi))/(-1 + x)^2 + ((I/9)*(13*I + 6*Pi))/(-1 + x)]*
     G[1, 0, 0, x] + FF[(((2*I)/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x + (13*x)/9 - 
       (13*x^2)/9]*G[1, 0, 1, x] + 
    FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) + (13*x)/9 - 
       (13*x^2)/9]*G[1, 1, 0, x] + 
    FF[1/3 - (((2*I)/9)*(13*I + 3*Pi))/x^2 + (((2*I)/9)*(16*I + 3*Pi))/x - 
       (32*x)/9 + (26*x^2)/9]*G[1, 1, 1, x] + 
    FF[-2/(-1 + x)^2 - 2/(-1 + x) + 2*x - 2*x^2]*G[0, 0, 0, 0, x] + 
    FF[(-2*x)/3 + (2*x^2)/3]*G[0, 0, 0, 1, x] + FF[(-2*x)/3 + (2*x^2)/3]*
     G[0, 0, 1, 0, x] + FF[-2/(3*x^2) + 2/(3*x)]*G[0, 0, 1, 1, x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*G[0, 1, 0, 0, x] + 
    FF[(-2*x)/3 + (2*x^2)/3]*G[0, 1, 0, 1, x] + FF[(-2*x)/3 + (2*x^2)/3]*
     G[0, 1, 1, 0, x] + FF[4/(3*x^2) - 4/(3*x) + (2*x)/3 - (2*x^2)/3]*
     G[0, 1, 1, 1, x] + FF[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (2*x)/3 - 
       (2*x^2)/3]*G[1, 0, 0, 0, x] + FF[(-2*x)/3 + (2*x^2)/3]*
     G[1, 0, 0, 1, x] + FF[(-2*x)/3 + (2*x^2)/3]*G[1, 0, 1, 0, x] + 
    FF[2/(3*x^2) - 2/(3*x)]*G[1, 0, 1, 1, x] + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[1, 1, 0, 0, x] + 
    FF[(-2*x)/3 + (2*x^2)/3]*G[1, 1, 0, 1, x] + FF[(-2*x)/3 + (2*x^2)/3]*
     G[1, 1, 1, 0, x] + FF[-2/x^2 + 2/x + 2*x - 2*x^2]*G[1, 1, 1, 1, x]) + 
  eps^4*(FF[((-3580*I)*Pi + 822*Pi^2 + (171*I)*Pi^3 - 18*Pi^4 + 
        (504*I)*Pi*Zeta[3])/(324*x) + (309760 + (194400*I)*Pi - 51600*Pi^2 - 
        (9720*I)*Pi^3 + 657*Pi^4 - 80640*Zeta[3] - (30240*I)*Pi*Zeta[3])/
       12960 + ((1600*I)*Pi^3 - 351*Pi^4 - (48*I)*Pi^5 - 9600*Zeta[3] + 
        180*Pi^2*Zeta[3] - 2160*Zeta[5])/(3240*(-1 + x)^2) + 
      ((35800*I)*Pi - 8220*Pi^2 - (110*I)*Pi^3 - 171*Pi^4 - (48*I)*Pi^5 - 
        9600*Zeta[3] - (5040*I)*Pi*Zeta[3] + 180*Pi^2*Zeta[3] - 2160*Zeta[5])/
       (3240*(-1 + x)) - (x*(-9680*Pi^2 + 39*Pi^4 - 9600*Zeta[3] + 
         2700*Pi^2*Zeta[3] - 2160*Zeta[5]))/3240 + 
      (x^2*(-9680*Pi^2 + 39*Pi^4 - 9600*Zeta[3] + 2700*Pi^2*Zeta[3] - 
         2160*Zeta[5]))/3240] + 
    FF[(x*(17900 - 2685*Pi^2 + 9*Pi^4 - 4860*Zeta[3]))/1620 - 
       (x^2*(-800*Pi^2 + 3*Pi^4 - 780*Zeta[3]))/540 + 
       (-320 + 6*Pi^2 + 63*Zeta[3])/81 + (17900 - (9680*I)*Pi + 2115*Pi^2 + 
         (195*I)*Pi^3 - 9*Pi^4 - 180*Zeta[3] + (2520*I)*Pi*Zeta[3])/
        (1620*(-1 + x)) + ((-9680*I)*Pi + 2400*Pi^2 + (195*I)*Pi^3 - 9*Pi^4 + 
         2340*Zeta[3] + (2520*I)*Pi*Zeta[3])/(1620*(-1 + x)^2)]*G[0, x] + 
    FF[((130*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/(540*(-1 + x)^2) + 
       ((130*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/(540*(-1 + x)) - 
       (x^2*(-800*Pi^2 + 3*Pi^4 - 780*Zeta[3]))/540 + 
       (2300 - 33*Pi^2 - 252*Zeta[3])/324 + 
       (x*(-17900 - 2115*Pi^2 + 9*Pi^4 + 180*Zeta[3]))/1620 + 
       (-3580 + (1936*I)*Pi - 423*Pi^2 - (117*I)*Pi^3 + 18*Pi^4 + 
         504*Zeta[3] - (504*I)*Pi*Zeta[3])/(324*x) + 
       ((-1936*I)*Pi + 480*Pi^2 + (117*I)*Pi^3 - 18*Pi^4 + 
         (504*I)*Pi*Zeta[3])/(324*x^2)]*G[1, x] + 
    FF[(208 - 3*Pi^2)/108 - (x^2*(1936 + 195*Pi^2 - 288*Zeta[3]))/324 + 
       (x*(292 + 213*Pi^2 - 288*Zeta[3]))/324 + 
       (-1936 + (960*I)*Pi - 195*Pi^2 - (18*I)*Pi^3 + 288*Zeta[3])/
        (324*(-1 + x)^2) + (-3580 + (960*I)*Pi - 177*Pi^2 - (18*I)*Pi^3 + 
         288*Zeta[3])/(324*(-1 + x))]*G[0, 0, x] + 
    FF[((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x + ((-I)*Pi^3 + 6*Zeta[3])/
        (9*(-1 + x)^2) + ((-I)*Pi^3 + 6*Zeta[3])/(9*(-1 + x)) + 
       (x*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324 - 
       (x^2*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324]*G[0, 1, x] + 
    FF[((-160*I)*Pi + 39*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(54*(-1 + x)^2) + 
       ((-160*I)*Pi + 39*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/(54*(-1 + x)) + 
       (x*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324 - 
       (x^2*(-1936 + 273*Pi^2 + 720*Zeta[3]))/324]*G[1, 0, x] + 
    FF[(-340 + 3*Pi^2)/108 + (3580 - (960*I)*Pi + 177*Pi^2 + (54*I)*Pi^3 - 
         504*Zeta[3])/(324*x) + (x*(3580 + 177*Pi^2 - 288*Zeta[3]))/324 - 
       (x^2*(1936 + 195*Pi^2 - 288*Zeta[3]))/324 + 
       ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) - 
       ((I/324)*(-1936*I - 960*Pi - (195*I)*Pi^2 + 54*Pi^3 + 
          (504*I)*Zeta[3]))/x^2]*G[1, 1, x] + 
    FF[-8/9 + (160 - (39*I)*Pi + 6*Pi^2)/(27*(-1 + x)^2) + 
       (217 - (39*I)*Pi + 6*Pi^2)/(27*(-1 + x)) - ((103 + 6*Pi^2)*x)/27 + 
       (2*(80 + 3*Pi^2)*x^2)/27]*G[0, 0, 0, x] + 
    FF[((-13*I)*Pi + 3*Pi^2)/(9*x^2) + ((13*I)*Pi - 3*Pi^2)/(9*x) - 
       ((-160 + 21*Pi^2)*x)/54 + ((-160 + 21*Pi^2)*x^2)/54]*G[0, 0, 1, x] + 
    FF[((13*I)*Pi - 3*Pi^2)/(9*(-1 + x)^2) + ((13*I)*Pi - 3*Pi^2)/
        (9*(-1 + x)) - ((-160 + 21*Pi^2)*x)/54 + ((-160 + 21*Pi^2)*x^2)/54]*
     G[0, 1, 0, x] + FF[(-160 + (78*I)*Pi - 15*Pi^2)/(54*x^2) + 
       (160 - (78*I)*Pi + 15*Pi^2)/(54*x) - (Pi^2*x)/3 + (Pi^2*x^2)/3]*
     G[0, 1, 1, x] + FF[(-160 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)^2) + 
       (-160 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)) - (Pi^2*x)/3 + 
       (Pi^2*x^2)/3]*G[1, 0, 0, x] + 
    FF[((13*I)*Pi - 3*Pi^2)/(9*x^2) + ((-13*I)*Pi + 3*Pi^2)/(9*x) - 
       ((-160 + 21*Pi^2)*x)/54 + ((-160 + 21*Pi^2)*x^2)/54]*G[1, 0, 1, x] + 
    FF[((-13*I)*Pi + 3*Pi^2)/(9*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) - ((-160 + 21*Pi^2)*x)/54 + ((-160 + 21*Pi^2)*x^2)/54]*
     G[1, 1, 0, x] + FF[11/9 + (160 - (39*I)*Pi + 6*Pi^2)/(27*x^2) + 
       (-217 + (39*I)*Pi - 6*Pi^2)/(27*x) - ((217 + 6*Pi^2)*x)/27 + 
       (2*(80 + 3*Pi^2)*x^2)/27]*G[1, 1, 1, x] + 
    FF[1/3 + ((I/3)*(13*I + 2*Pi))/(-1 + x)^2 + ((I/3)*(15*I + 2*Pi))/
        (-1 + x) + (11*x)/3 - (13*x^2)/3]*G[0, 0, 0, 0, x] + 
    FF[(((-2*I)/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x - (13*x)/9 + (13*x^2)/9]*
     G[0, 0, 0, 1, x] + FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*Pi)/(-1 + x) - (13*x)/9 + (13*x^2)/9]*G[0, 0, 1, 0, x] + 
    FF[((I/9)*(13*I + 6*Pi))/x^2 - ((I/9)*(13*I + 6*Pi))/x]*
     G[0, 0, 1, 1, x] + FF[((-1/9*I)*(13*I + 6*Pi))/(-1 + x)^2 - 
       ((I/9)*(13*I + 6*Pi))/(-1 + x)]*G[0, 1, 0, 0, x] + 
    FF[(((2*I)/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x - (13*x)/9 + (13*x^2)/9]*
     G[0, 1, 0, 1, x] + FF[(((2*I)/3)*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*Pi)/(-1 + x) - (13*x)/9 + (13*x^2)/9]*G[0, 1, 1, 0, x] + 
    FF[(((-2*I)/9)*(13*I + 3*Pi))/x^2 + (((2*I)/9)*(13*I + 3*Pi))/x + 
       (13*x)/9 - (13*x^2)/9]*G[0, 1, 1, 1, x] + 
    FF[(2*(13 - (3*I)*Pi))/(9*(-1 + x)^2) + (2*(13 - (3*I)*Pi))/
        (9*(-1 + x)) + (13*x)/9 - (13*x^2)/9]*G[1, 0, 0, 0, x] + 
    FF[(((2*I)/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x - (13*x)/9 + (13*x^2)/9]*
     G[1, 0, 0, 1, x] + FF[(((2*I)/3)*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*Pi)/(-1 + x) - (13*x)/9 + (13*x^2)/9]*G[1, 0, 1, 0, x] + 
    FF[((-1/9*I)*(13*I + 6*Pi))/x^2 + ((I/9)*(13*I + 6*Pi))/x]*
     G[1, 0, 1, 1, x] + FF[((I/9)*(13*I + 6*Pi))/(-1 + x)^2 + 
       ((I/9)*(13*I + 6*Pi))/(-1 + x)]*G[1, 1, 0, 0, x] + 
    FF[(((-2*I)/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x - (13*x)/9 + (13*x^2)/9]*
     G[1, 1, 0, 1, x] + FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*Pi)/(-1 + x) - (13*x)/9 + (13*x^2)/9]*G[1, 1, 1, 0, x] + 
    FF[-1/3 + ((I/3)*(13*I + 2*Pi))/x^2 - ((I/3)*(15*I + 2*Pi))/x + 5*x - 
       (13*x^2)/3]*G[1, 1, 1, 1, x] + 
    FF[8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - (8*x)/3 + (8*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 0, 0, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 0, 0, 1, 0, x] + FF[-2/(3*x^2) + 2/(3*x)]*
     G[0, 0, 0, 1, 1, x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*
     G[0, 0, 1, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
    FF[4/(3*x^2) - 4/(3*x) - (2*x)/3 + (2*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
    FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (2*x)/3 + (2*x^2)/3]*
     G[0, 1, 0, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 0, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 0, 1, 0, x] + FF[2/(3*x^2) - 2/(3*x)]*
     G[0, 1, 0, 1, 1, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*
     G[0, 1, 1, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 1, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 1, 1, 0, x] + 
    FF[-2/x^2 + 2/x - (4*x)/3 + (4*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[-2/(-1 + x)^2 - 2/(-1 + x) - (4*x)/3 + (4*x^2)/3]*
     G[1, 0, 0, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 0, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 0, 1, 0, x] + FF[2/(3*x^2) - 2/(3*x)]*
     G[1, 0, 0, 1, 1, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x))]*
     G[1, 0, 1, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 1, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 1, 1, 0, x] + 
    FF[-4/(3*x^2) + 4/(3*x) - (2*x)/3 + (2*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
    FF[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (2*x)/3 + (2*x^2)/3]*
     G[1, 1, 0, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[1, 1, 0, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 1, 0, 1, 0, x] + FF[-2/(3*x^2) + 2/(3*x)]*
     G[1, 1, 0, 1, 1, x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*
     G[1, 1, 1, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[1, 1, 1, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
    FF[8/(3*x^2) - 8/(3*x) - (8*x)/3 + (8*x^2)/3]*G[1, 1, 1, 1, 1, x])}


==> anc/f_-+++_1_Lis.m <==
{FF[1] + eps*(FF[(8 + (3*I)*Pi)/3 + (((2*I)/3)*Pi)/(-1 + x) - 
      (((2*I)/3)*Pi)/x + (Pi^2*x)/3 - (Pi^2*x^2)/3] + 
    FF[-1/3*1/x^2 + 1/(3*x) + x/3 - x^2/3]*Log[1 - x]^2 + 
    FF[-1/3 - (((2*I)/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*(I + Pi))/(-1 + x) + 
       (2*x)/3]*Log[x] + FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) + x/3 - x^2/3]*
     Log[x]^2 + Log[1 - x]*(FF[1/3 - (((2*I)/3)*Pi)/x^2 + 
        (((2*I)/3)*(I + Pi))/x - (2*x)/3] + FF[(-2*x)/3 + (2*x^2)/3]*
       Log[x])) + eps^2*(FF[(208 + (108*I)*Pi - 21*Pi^2)/36 + 
      (13*Pi^2*x)/18 - (13*Pi^2*x^2)/18 + ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/
       (-1 + x)^2 + ((I/9)*(19*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/
       (-1 + x) - (2*Zeta[3])/(3*x^2) + ((-19*I)*Pi + 3*Pi^2 + 6*Zeta[3])/
       (9*x)] + FF[2/(9*x^2) - 2/(9*x) - (2*x)/9 + (2*x^2)/9]*Log[1 - x]^3 + 
    FF[1/6 + ((I/18)*(13*I + 6*Pi))/(-1 + x)^2 + ((I/18)*(19*I + 6*Pi))/
        (-1 + x) + (7*x)/18 - (13*x^2)/18]*Log[x]^2 + 
    FF[2/(9*(-1 + x)^2) + 2/(9*(-1 + x)) - (2*x)/9 + (2*x^2)/9]*Log[x]^3 + 
    Log[1 - x]^2*(FF[-1/6 + ((I/18)*(13*I + 6*Pi))/x^2 - 
        ((I/18)*(19*I + 6*Pi))/x + (19*x)/18 - (13*x^2)/18] + 
      FF[1/(3*x^2) - 1/(3*x) + (2*x)/3 - (2*x^2)/3]*Log[x]) + 
    FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) + 
       (((2*I)/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x]*PolyLog[2, x] + 
    Log[1 - x]*(FF[11/9 + ((-13*I)*Pi + 2*Pi^2)/(9*x^2) + 
        (-19 + (13*I)*Pi - 2*Pi^2)/(9*x) - ((19 + 4*Pi^2)*x)/9 + 
        (4*Pi^2*x^2)/9] + FF[(((-2*I)/3)*Pi)/(-1 + x)^2 - 
         (((2*I)/3)*Pi)/(-1 + x) - (13*x)/9 + (13*x^2)/9]*Log[x] + 
      FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x))]*Log[x]^2 + 
      FF[2/(3*x^2) - 2/(3*x) + (2*x)/3 - (2*x^2)/3]*PolyLog[2, x]) + 
    Log[x]*(FF[-8/9 + ((-13*I)*Pi + 3*Pi^2)/(9*(-1 + x)^2) + 
        (19 - (13*I)*Pi + 3*Pi^2)/(9*(-1 + x)) - ((-19 + 3*Pi^2)*x)/9 + 
        (Pi^2*x^2)/3] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - (2*x)/3 + 
         (2*x^2)/3]*PolyLog[2, x]) + 
    FF[2/(3*x^2) - 2/(3*x) + (2*x)/3 - (2*x^2)/3]*PolyLog[3, 1 - x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
     PolyLog[3, x]) + 
  eps^3*(FF[(Pi^2*(800 + Pi^2)*x)/540 - (Pi^2*(800 + Pi^2)*x^2)/540 + 
      (1280 + (756*I)*Pi - 186*Pi^2 - (27*I)*Pi^3 - 252*Zeta[3])/108 + 
      ((-274*I)*Pi + 57*Pi^2 + (9*I)*Pi^3 + 78*Zeta[3] + (36*I)*Pi*Zeta[3])/
       (54*x) + ((2740*I)*Pi - 570*Pi^2 + (40*I)*Pi^3 - 23*Pi^4 - 
        780*Zeta[3] - (360*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
      ((130*I)*Pi^3 - 23*Pi^4 - 780*Zeta[3] - (360*I)*Pi*Zeta[3])/
       (540*(-1 + x)^2) - ((I/9)*((-13*I)*Zeta[3] + 6*Pi*Zeta[3]))/x^2] + 
    FF[1/(36*(-1 + x)^2) + 1/(36*(-1 + x)) - 1/(9*x^2) + 1/(9*x) + x/12 - 
       x^2/12]*Log[1 - x]^4 + FF[-1/18 + (13 - (3*I)*Pi)/(27*(-1 + x)^2) + 
       (16 - (3*I)*Pi)/(27*(-1 + x)) - (10*x)/27 + (13*x^2)/27]*Log[x]^3 + 
    FF[-1/12*1/(-1 + x)^2 - 1/(12*(-1 + x)) + x/12 - x^2/12]*Log[x]^4 + 
    Log[1 - x]^3*(FF[1/18 - ((I/27)*(13*I + 3*Pi))/x^2 + 
        ((I/27)*(16*I + 3*Pi))/x - (16*x)/27 + (13*x^2)/27] + 
      FF[-1/9*1/(-1 + x)^2 - 1/(9*(-1 + x)) - (2*x)/9 + (2*x^2)/9]*Log[x]) + 
    FF[((-13*I)*Pi + 3*Pi^2)/(9*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) + ((13*I)*Pi - 3*Pi^2)/(9*x^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*x)]*PolyLog[2, x] + Log[x]^2*
     (FF[4/9 + (-160 + (78*I)*Pi - 15*Pi^2)/(108*(-1 + x)^2) + 
        (-274 + (78*I)*Pi - 15*Pi^2)/(108*(-1 + x)) + ((46 + 15*Pi^2)*x)/
         108 - (5*(32 + 3*Pi^2)*x^2)/108] + 
      FF[1/(3*(-1 + x)^2) + 1/(3*(-1 + x)) + x/3 - x^2/3]*PolyLog[2, x]) + 
    Log[1 - x]^2*(FF[-11/18 + Pi^2/(18*(-1 + x)^2) + Pi^2/(18*(-1 + x)) + 
        (-160 + (78*I)*Pi - 15*Pi^2)/(108*x^2) + (274 - (78*I)*Pi + 15*Pi^2)/
         (108*x) + ((274 + 21*Pi^2)*x)/108 - ((160 + 21*Pi^2)*x^2)/108] + 
      FF[(13 + (6*I)*Pi)/(18*x^2) - ((I/18)*(-13*I + 6*Pi))/x + (13*x)/9 - 
         (13*x^2)/9]*Log[x] + FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x)) - x/3 + 
         x^2/3]*Log[x]^2 + FF[-1/3*1/x^2 + 1/(3*x) - x/3 + x^2/3]*
       PolyLog[2, x]) + FF[(((2*I)/3)*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*Pi)/(-1 + x) + (13 + (6*I)*Pi)/(9*x^2) - 
       ((I/9)*(-13*I + 6*Pi))/x + (13*x)/9 - (13*x^2)/9]*PolyLog[3, 1 - x] + 
    FF[(13 + (6*I)*Pi)/(9*(-1 + x)^2) + (13 + (6*I)*Pi)/(9*(-1 + x)) + 
       (((2*I)/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x + (13*x)/9 - (13*x^2)/9]*
     PolyLog[3, x] + Log[x]*(FF[(-208 + 3*Pi^2)/108 + 
        ((-160*I)*Pi + 39*Pi^2 + (3*I)*Pi^3)/(54*(-1 + x)^2) + 
        (274 - (160*I)*Pi + 36*Pi^2 + (3*I)*Pi^3)/(54*(-1 + x)) - 
        ((-137 + 21*Pi^2)*x)/27 + (13*Pi^2*x^2)/18] + 
      FF[-13/(9*(-1 + x)^2) - 13/(9*(-1 + x)) - (13*x)/9 + (13*x^2)/9]*
       PolyLog[2, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (2*x)/3 + 
         (2*x^2)/3]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]*(FF[(340 - 3*Pi^2)/108 + ((-160*I)*Pi + 26*Pi^2 + (3*I)*Pi^3)/
         (54*x^2) - ((I/54)*(-274*I - 160*Pi - (23*I)*Pi^2 + 3*Pi^3))/x - 
        ((274 + 49*Pi^2)*x)/54 + (26*Pi^2*x^2)/27] + 
      FF[((-13*I)*Pi + 2*Pi^2)/(9*(-1 + x)^2) + ((-13*I)*Pi + 2*Pi^2)/
          (9*(-1 + x)) + ((-160 + 27*Pi^2)*x)/54 - ((-160 + 27*Pi^2)*x^2)/54]*
       Log[x] + FF[((I/18)*(13*I + 6*Pi))/(-1 + x)^2 + ((I/18)*(13*I + 6*Pi))/
          (-1 + x)]*Log[x]^2 + FF[2/(9*(-1 + x)^2) + 2/(9*(-1 + x)) + x/9 - 
         x^2/9]*Log[x]^3 + FF[13/(9*x^2) - 13/(9*x) + (13*x)/9 - (13*x^2)/9]*
       PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + 
      FF[2/(3*x^2) - 2/(3*x) - (2*x)/3 + (2*x^2)/3]*PolyLog[3, x]) + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - (2*x)/3 + (2*x^2)/3]*
     PolyLog[4, 1 - x] + FF[-2/(3*x^2) + 2/(3*x) - (2*x)/3 + (2*x^2)/3]*
     PolyLog[4, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 2/(3*x^2) + 
       2/(3*x)]*PolyLog[4, -(x/(1 - x))]) + 
  eps^4*(FF[(Pi^2*x*(9680 + 13*Pi^2 - 2520*Zeta[3]))/3240 - 
      (Pi^2*x^2*(9680 + 13*Pi^2 - 2520*Zeta[3]))/3240 + 
      (309760 + (194400*I)*Pi - 51600*Pi^2 - (9720*I)*Pi^3 + 657*Pi^4 - 
        80640*Zeta[3] - (30240*I)*Pi*Zeta[3])/12960 + 
      ((-3580*I)*Pi + 822*Pi^2 + (171*I)*Pi^3 - 18*Pi^4 + 960*Zeta[3] + 
        (972*I)*Pi*Zeta[3] - 126*Pi^2*Zeta[3])/(324*x) + 
      (-160*Zeta[3] - (78*I)*Pi*Zeta[3] + 21*Pi^2*Zeta[3])/(54*x^2) + 
      ((1600*I)*Pi^3 - 299*Pi^4 - (48*I)*Pi^5 - 9600*Zeta[3] - 
        (4680*I)*Pi*Zeta[3] + 1260*Pi^2*Zeta[3])/(3240*(-1 + x)^2) + 
      ((35800*I)*Pi - 8220*Pi^2 - (110*I)*Pi^3 - 119*Pi^4 - (48*I)*Pi^5 - 
        9600*Zeta[3] - (9720*I)*Pi*Zeta[3] + 1260*Pi^2*Zeta[3])/
       (3240*(-1 + x))] + FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
    FF[1/(180*(-1 + x)^2) + 1/(180*(-1 + x)) + 1/(36*x^2) - 1/(36*x) - x/45 + 
       x^2/45]*Log[1 - x]^5 + FF[1/72 + ((I/72)*(13*I + 2*Pi))/(-1 + x)^2 + 
       ((I/72)*(15*I + 2*Pi))/(-1 + x) + (11*x)/72 - (13*x^2)/72]*Log[x]^4 + 
    FF[1/(45*(-1 + x)^2) + 1/(45*(-1 + x)) - x/45 + x^2/45]*Log[x]^5 + 
    Log[1 - x]^4*(FF[-1/72 + (13 + (6*I)*Pi)/(216*(-1 + x)^2) + 
        (13 + (6*I)*Pi)/(216*(-1 + x)) - 13/(54*x^2) + 29/(108*x) + 
        (5*x)/24 - (13*x^2)/72] + FF[-1/36*1/(-1 + x)^2 - 1/(36*(-1 + x)) + 
         x/18 - x^2/18]*Log[x]) + Log[1 - x]^3*
     (FF[11/54 + Pi^2/(54*(-1 + x)^2) + Pi^2/(54*(-1 + x)) + 
        (160 - (39*I)*Pi + 6*Pi^2)/(162*x^2) + (-217 + (39*I)*Pi - 6*Pi^2)/
         (162*x) - ((217 + 9*Pi^2)*x)/162 + ((160 + 9*Pi^2)*x^2)/162] + 
      FF[((-1/54*I)*(-13*I + 6*Pi))/(-1 + x)^2 - ((I/54)*(-13*I + 6*Pi))/
          (-1 + x) - (13*x)/27 + (13*x^2)/27]*Log[x] + 
      FF[1/(18*(-1 + x)^2) + 1/(18*(-1 + x)) + x/9 - x^2/9]*Log[x]^2 + 
      FF[1/(9*x^2) - 1/(9*x) + x/9 - x^2/9]*PolyLog[2, x]) + 
    Log[x]^3*(FF[-4/27 + (160 - (39*I)*Pi + 6*Pi^2)/(162*(-1 + x)^2) + 
        (217 - (39*I)*Pi + 6*Pi^2)/(162*(-1 + x)) - ((103 + 6*Pi^2)*x)/162 + 
        ((80 + 3*Pi^2)*x^2)/81] + FF[-1/9*1/(-1 + x)^2 - 1/(9*(-1 + x)) - 
         x/9 + x^2/9]*PolyLog[2, x]) + 
    FF[((13*I)*Pi - 3*Pi^2)/(9*(-1 + x)^2) + ((13*I)*Pi - 3*Pi^2)/
        (9*(-1 + x)) + (160 + (78*I)*Pi - 21*Pi^2)/(54*x^2) + 
       (-160 - (78*I)*Pi + 21*Pi^2)/(54*x) - ((-160 + 3*Pi^2)*x)/54 + 
       ((-160 + 3*Pi^2)*x^2)/54]*PolyLog[3, 1 - x] + 
    FF[(160 + (78*I)*Pi - 21*Pi^2)/(54*(-1 + x)^2) + 
       (160 + (78*I)*Pi - 21*Pi^2)/(54*(-1 + x)) + ((13*I)*Pi - 3*Pi^2)/
        (9*x^2) + ((-13*I)*Pi + 3*Pi^2)/(9*x) - ((-160 + 3*Pi^2)*x)/54 + 
       ((-160 + 3*Pi^2)*x^2)/54]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[((-160*I)*Pi + 39*Pi^2 + (9*I)*Pi^3)/(54*(-1 + x)^2) + 
        ((-160*I)*Pi + 39*Pi^2 + (9*I)*Pi^3)/(54*(-1 + x)) - 
        ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x^2 + 
        ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x] + FF[0]*PolyLog[3, x]) + 
    Log[x]^2*(FF[(208 - 3*Pi^2)/216 - (x^2*(1936 + 195*Pi^2 - 504*Zeta[3]))/
         648 + (x*(292 + 213*Pi^2 - 504*Zeta[3]))/648 + 
        (-1936 + (960*I)*Pi - 195*Pi^2 - (18*I)*Pi^3 + 504*Zeta[3])/
         (648*(-1 + x)^2) + (-3580 + (960*I)*Pi - 177*Pi^2 - (18*I)*Pi^3 + 
          504*Zeta[3])/(648*(-1 + x))] + 
      FF[13/(18*(-1 + x)^2) + 13/(18*(-1 + x)) + (13*x)/18 - (13*x^2)/18]*
       PolyLog[2, x] + FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) + x/3 - x^2/3]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[(-340 + 3*Pi^2)/216 + (13*Pi^2 + (6*I)*Pi^3)/
         (108*(-1 + x)^2) + (13*Pi^2 + (6*I)*Pi^3)/(108*(-1 + x)) + 
        (x*(3580 + 255*Pi^2 - 504*Zeta[3]))/648 - 
        (x^2*(1936 + 273*Pi^2 - 504*Zeta[3]))/648 + 
        (3580 - (960*I)*Pi + 177*Pi^2 + (54*I)*Pi^3 - 504*Zeta[3])/(648*x) + 
        (-1936 + (960*I)*Pi - 195*Pi^2 - (54*I)*Pi^3 + 504*Zeta[3])/
         (648*x^2)] + FF[-1/18*Pi^2/(-1 + x)^2 - Pi^2/(18*(-1 + x)) + 
         (160 + (78*I)*Pi - 21*Pi^2)/(108*x^2) + (-160 - (78*I)*Pi + 21*Pi^2)/
          (108*x) - (5*(-32 + 3*Pi^2)*x)/54 + (5*(-32 + 3*Pi^2)*x^2)/54]*
       Log[x] + FF[(13 + (6*I)*Pi)/(36*(-1 + x)^2) + (13 + (6*I)*Pi)/
          (36*(-1 + x)) - (13*x)/18 + (13*x^2)/18]*Log[x]^2 + 
      FF[-1/18*1/(-1 + x)^2 - 1/(18*(-1 + x)) + x/9 - x^2/9]*Log[x]^3 + 
      FF[-13/(18*x^2) + 13/(18*x) - (13*x)/18 + (13*x^2)/18]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-1/3*1/x^2 + 1/(3*x) + x/3 - x^2/3]*
       PolyLog[3, x]) + FF[-13/(9*(-1 + x)^2) - 13/(9*(-1 + x)) - (13*x)/9 + 
       (13*x^2)/9]*PolyLog[4, 1 - x] + 
    FF[-13/(9*x^2) + 13/(9*x) - (13*x)/9 + (13*x^2)/9]*PolyLog[4, x] + 
    FF[(13 + (6*I)*Pi)/(9*(-1 + x)^2) + (13 + (6*I)*Pi)/(9*(-1 + x)) - 
       ((I/9)*(-13*I + 6*Pi))/x^2 + (13 + (6*I)*Pi)/(9*x)]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[(Pi^2*(800 + Pi^2)*x^2)/540 + (-320 + 6*Pi^2 + 63*Zeta[3])/
         81 - (x*(-17900 + 2685*Pi^2 + 3*Pi^4 + 2520*Zeta[3]))/1620 + 
        ((-9680*I)*Pi + 2400*Pi^2 + (195*I)*Pi^3 - 21*Pi^4 + 
          (2520*I)*Pi*Zeta[3])/(1620*(-1 + x)^2) + 
        (17900 - (9680*I)*Pi + 2115*Pi^2 + (195*I)*Pi^3 - 21*Pi^4 - 
          2520*Zeta[3] + (2520*I)*Pi*Zeta[3])/(1620*(-1 + x))] + 
      FF[(-160 + 3*Pi^2)/(54*(-1 + x)^2) + (-160 + 3*Pi^2)/(54*(-1 + x)) + 
         ((-160 + 3*Pi^2)*x)/54 - ((-160 + 3*Pi^2)*x^2)/54]*PolyLog[2, x] + 
      FF[13/(9*(-1 + x)^2) + 13/(9*(-1 + x)) - (13*x)/9 + (13*x^2)/9]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]*(FF[(7*Pi^4)/(540*(-1 + x)^2) + (7*Pi^4)/(540*(-1 + x)) - 
        (Pi^2*(-800 + 3*Pi^2)*x^2)/405 + (2300 - 33*Pi^2 - 252*Zeta[3])/324 + 
        (x*(-17900 - 2915*Pi^2 + 12*Pi^4 + 2520*Zeta[3]))/1620 + 
        (-3580 + (1936*I)*Pi - 263*Pi^2 - (39*I)*Pi^3 - 3*Pi^4 + 
          504*Zeta[3] - (504*I)*Pi*Zeta[3])/(324*x) + 
        ((-1936*I)*Pi + 320*Pi^2 + (39*I)*Pi^3 + 3*Pi^4 + (504*I)*Pi*Zeta[3])/
         (324*x^2)] + FF[((-160*I)*Pi + 26*Pi^2 + (3*I)*Pi^3)/
          (54*(-1 + x)^2) + ((-160*I)*Pi + 26*Pi^2 + (3*I)*Pi^3)/
          (54*(-1 + x)) + (x*(-1936 + 351*Pi^2 + 504*Zeta[3]))/324 - 
         (x^2*(-1936 + 351*Pi^2 + 504*Zeta[3]))/324]*Log[x] + 
      FF[(-160 + (78*I)*Pi - 9*Pi^2)/(108*(-1 + x)^2) + 
         (-160 + (78*I)*Pi - 9*Pi^2)/(108*(-1 + x)) - (2*Pi^2*x)/9 + 
         (2*Pi^2*x^2)/9]*Log[x]^2 + FF[((-1/27*I)*(13*I + 3*Pi))/(-1 + x)^2 - 
         ((I/27)*(13*I + 3*Pi))/(-1 + x) + (13*x)/54 - (13*x^2)/54]*
       Log[x]^3 + FF[-1/12*1/(-1 + x)^2 - 1/(12*(-1 + x)) - x/18 + x^2/18]*
       Log[x]^4 + FF[(160 - 3*Pi^2)/(54*x^2) + (-160 + 3*Pi^2)/(54*x) - 
         ((-160 + 3*Pi^2)*x)/54 + ((-160 + 3*Pi^2)*x^2)/54]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[13/(9*x^2) - 13/(9*x) - (13*x)/9 + 
         (13*x^2)/9]*PolyLog[3, x] + FF[0]*PolyLog[4, 1 - x] + 
      FF[2/(3*x^2) - 2/(3*x) + (2*x)/3 - (2*x^2)/3]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (2*x)/3 - (2*x^2)/3]*
     PolyLog[5, 1 - x] + FF[-2/(3*x^2) + 2/(3*x) + (2*x)/3 - (2*x^2)/3]*
     PolyLog[5, x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 2/(3*x^2) + 
       2/(3*x)]*PolyLog[5, -(x/(1 - x))])}


==> anc/f_-+++_2_HPLs.m <==
{FF[(Pi*(-4*I + Pi))/8 - ((I/2)*Pi)/(-1 + x) + ((I/2)*Pi)/x - (Pi^2*x)/4 + 
    (Pi^2*x^2)/4] + FF[(I/4)*Pi + ((I/2)*Pi)/(-1 + x)^2 + 
     ((I/2)*(I + Pi))/(-1 + x) - x/2]*G[0, x] + 
  FF[(I/4)*(2*I + Pi) + ((I/2)*Pi)/x^2 - ((I/2)*(I + Pi))/x + x/2]*G[1, x] + 
  FF[1/2 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - x/2 + x^2/2]*G[0, 0, x] + 
  FF[-1/4 + x/2 - x^2/2]*G[0, 1, x] + FF[-1/4 + x/2 - x^2/2]*G[1, 0, x] + 
  FF[1/2 + 1/(2*x^2) - 1/(2*x) - x/2 + x^2/2]*G[1, 1, x] + 
  eps*(FF[((I/36)*(75*Pi + (18*I)*Pi^2 + 4*Pi^3))/x + 
      ((-150*I)*Pi + 45*Pi^2 - (13*I)*Pi^3 - 156*Zeta[3])/72 + 
      ((-15*I)*Pi^3 - Pi^4 + 90*Zeta[3] - (60*I)*Pi*Zeta[3])/
       (90*(-1 + x)^2) + ((-375*I)*Pi + 90*Pi^2 - (30*I)*Pi^3 - 2*Pi^4 + 
        60*Zeta[3] - (120*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
      (x^2*(195*Pi^2 + 16*Pi^4 + 360*Zeta[3] + (480*I)*Pi*Zeta[3]))/360 - 
      (x*(195*Pi^2 - (40*I)*Pi^3 + 16*Pi^4 + 600*Zeta[3] + 
         (480*I)*Pi*Zeta[3]))/360] + 
    FF[((-2*I)*Pi - 7*Pi^2)/24 + (x*(-150 + 27*Pi^2 + (8*I)*Pi^3 - 
          48*Zeta[3]))/72 + ((13*I)*Pi - 6*Pi^2 + 8*Zeta[3])/
        (12*(-1 + x)^2) + (-25 + (13*I)*Pi - 3*Pi^2 + 8*Zeta[3])/
        (12*(-1 + x)) + (x^2*(-9*Pi^2 - (2*I)*Pi^3 + 12*Zeta[3]))/18]*
     G[0, x] + FF[(-25 - I*Pi - 5*Pi^2)/12 + 
       ((I/36)*(39*Pi + (18*I)*Pi^2 + 4*Pi^3))/x^2 - 
       ((I/36)*(75*I + 39*Pi + (9*I)*Pi^2 + 4*Pi^3))/x + 
       (I/18)*x^2*((9*I)*Pi^2 + 2*Pi^3 + (12*I)*Zeta[3]) + 
       (x*(150 + 45*Pi^2 - (8*I)*Pi^3 + 48*Zeta[3]))/72]*G[1, x] + 
    FF[(-1/6*I)*(-I + 5*Pi) + (13 - (12*I)*Pi)/(12*(-1 + x)^2) + 
       (25 - (13*I)*Pi)/(12*(-1 + x)) + (I/12)*(I + 8*Pi)*x + (13*x^2)/12]*
     G[0, 0, x] + FF[(1 + (5*I)*Pi)/12 + (((2*I)/3)*Pi)/(-1 + x) + 
       (I*Pi)/x^2 - (I*Pi)/x + ((13 + (8*I)*Pi)*x)/12 - (13*x^2)/12]*
     G[0, 1, x] + FF[(1 + (13*I)*Pi)/12 + (I*Pi)/(-1 + x)^2 + 
       (I*Pi)/(-1 + x) - (((2*I)/3)*Pi)/x + ((13 - (8*I)*Pi)*x)/12 - 
       (13*x^2)/12]*G[1, 0, x] + 
    FF[(5 - I*Pi)/6 - ((I/12)*(13*I + 12*Pi))/x^2 + ((I/12)*(25*I + 13*Pi))/
        x - (I/12)*(-25*I + 8*Pi)*x + (13*x^2)/12]*G[1, 1, x] + 
    FF[-23/12 - (((2*I)/3)*(-3*I + Pi))/(-1 + x)^2 - ((I/12)*(-17*I + 8*Pi))/
        (-1 + x) + ((31 + (8*I)*Pi)*x)/12 - ((2*I)/3)*(-3*I + Pi)*x^2]*
     G[0, 0, 0, x] + FF[1/12 - (((2*I)/3)*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*(-I + Pi))/(-1 + x) + (I/12)*(11*I + 8*Pi)*x + 
       ((3 - (2*I)*Pi)*x^2)/3]*G[0, 0, 1, x] + 
    FF[1/12 - 2/(3*(-1 + x)) - (I/12)*(-11*I + 8*Pi)*x + 
       ((3 + (2*I)*Pi)*x^2)/3]*G[0, 1, 0, x] + 
    FF[5/6 + 4/(3*(-1 + x)) + x^(-2) - x^(-1) + ((7 - (8*I)*Pi)*x)/12 + 
       ((2*I)/3)*Pi*x^2]*G[0, 1, 1, x] + 
    FF[17/12 + (-1 + x)^(-2) + (-1 + x)^(-1) - 4/(3*x) - 
       (I/12)*(-7*I + 8*Pi)*x + ((2*I)/3)*Pi*x^2]*G[1, 0, 0, x] + 
    FF[1/6 + 2/(3*x) - (I/12)*(-13*I + 8*Pi)*x + ((3 + (2*I)*Pi)*x^2)/3]*
     G[1, 0, 1, x] + FF[1/6 - (((2*I)/3)*Pi)/x^2 + (((2*I)/3)*(-I + Pi))/x + 
       (I/12)*(13*I + 8*Pi)*x + ((3 - (2*I)*Pi)*x^2)/3]*G[1, 1, 0, x] + 
    FF[-4/3 - (((2*I)/3)*(-3*I + Pi))/x^2 + ((I/12)*(-17*I + 8*Pi))/x + 
       ((17 + (8*I)*Pi)*x)/12 - ((2*I)/3)*(-3*I + Pi)*x^2]*G[1, 1, 1, x] + 
    FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (4*x)/3 - (4*x^2)/3]*
     G[0, 0, 0, 0, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (2*x)/3 + 
       (2*x^2)/3]*G[0, 0, 0, 1, x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (2*x)/3 + (2*x^2)/3]*
     G[0, 0, 1, 0, x] + FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (4*x)/3 - 
       (4*x^2)/3]*G[0, 0, 1, 1, x] + FF[(-4*x)/3 + (4*x^2)/3]*
     G[0, 1, 0, 0, x] + FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 0, 1, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[0, 1, 1, 0, x] + FF[(-4*x)/3 + (4*x^2)/3]*
     G[0, 1, 1, 1, x] + FF[(-4*x)/3 + (4*x^2)/3]*G[1, 0, 0, 0, x] + 
    FF[(2*x)/3 - (2*x^2)/3]*G[1, 0, 0, 1, x] + FF[(2*x)/3 - (2*x^2)/3]*
     G[1, 0, 1, 0, x] + FF[(-4*x)/3 + (4*x^2)/3]*G[1, 0, 1, 1, x] + 
    FF[-4/(3*x^2) + 4/(3*x) + (4*x)/3 - (4*x^2)/3]*G[1, 1, 0, 0, x] + 
    FF[2/(3*x^2) - 2/(3*x) - (2*x)/3 + (2*x^2)/3]*G[1, 1, 0, 1, x] + 
    FF[2/(3*x^2) - 2/(3*x) - (2*x)/3 + (2*x^2)/3]*G[1, 1, 1, 0, x] + 
    FF[-4/(3*x^2) + 4/(3*x) + (4*x)/3 - (4*x^2)/3]*G[1, 1, 1, 1, x]) + 
  eps^2*(FF[((1119*I)*Pi - 450*Pi^2 - (98*I)*Pi^3 - 12*Pi^4 + 
        (432*I)*Pi*Zeta[3])/(216*x) + ((-22380*I)*Pi + 8910*Pi^2 + 
        (1940*I)*Pi^3 + 447*Pi^4 - 56640*Zeta[3] - (21240*I)*Pi*Zeta[3])/
       4320 + (x^2*(1455*Pi^2 - 530*Pi^4 + (188*I)*Pi^5 + 3960*Zeta[3] - 
         (6720*I)*Pi*Zeta[3] + 240*Pi^2*Zeta[3] - 10080*Zeta[5]))/2160 + 
      ((-5595*I)*Pi + 2250*Pi^2 + (360*I)*Pi^3 + 235*Pi^4 - (32*I)*Pi^5 + 
        780*Zeta[3] - (930*I)*Pi*Zeta[3] - 960*Pi^2*Zeta[3] - 5040*Zeta[5])/
       (1080*(-1 + x)) + ((-165*I)*Pi^3 + 95*Pi^4 - (16*I)*Pi^5 + 
        990*Zeta[3] + (840*I)*Pi*Zeta[3] - 480*Pi^2*Zeta[3] - 2520*Zeta[5])/
       (540*(-1 + x)^2) + (x*(-2910*Pi^2 + (800*I)*Pi^3 + 685*Pi^4 - 
         (376*I)*Pi^5 - 12720*Zeta[3] + (19200*I)*Pi*Zeta[3] - 
         480*Pi^2*Zeta[3] + 20160*Zeta[5]))/4320] + 
    FF[((-1/9*I)*Pi^3)/x + ((-49*I)*Pi + 17*Pi^2 + (9*I)*Pi^3 + 18*Zeta[3])/
        72 - (x^2*(135*Pi^2 - (35*I)*Pi^3 + Pi^4 + 480*Zeta[3] + 
          (450*I)*Pi*Zeta[3]))/135 + ((1455*I)*Pi - 1170*Pi^2 - (90*I)*Pi^3 - 
         8*Pi^4 - 3840*Zeta[3] + (2880*I)*Pi*Zeta[3])/(1080*(-1 + x)^2) + 
       (-5595 + (1455*I)*Pi - 270*Pi^2 - (105*I)*Pi^3 - 8*Pi^4 - 
         3570*Zeta[3] + (2880*I)*Pi*Zeta[3])/(1080*(-1 + x)) + 
       (x*(-5595 + 1125*Pi^2 - (550*I)*Pi^3 + 8*Pi^4 + 4110*Zeta[3] + 
          (3600*I)*Pi*Zeta[3]))/1080]*G[0, x] + 
    FF[(-373 - (49*I)*Pi + 20*Pi^2 - (58*I)*Pi^3 + 330*Zeta[3])/72 + 
       ((-30*I)*Pi^3 - Pi^4 + 180*Zeta[3] - (60*I)*Pi*Zeta[3])/
        (90*(-1 + x)^2) + ((-50*I)*Pi^3 - Pi^4 + 360*Zeta[3] - 
         (60*I)*Pi*Zeta[3])/(90*(-1 + x)) - 
       (x^2*(135*Pi^2 + (35*I)*Pi^3 + 17*Pi^4 + 60*Zeta[3] + 
          (90*I)*Pi*Zeta[3]))/135 + (1119 - (291*I)*Pi + 54*Pi^2 + 
         (218*I)*Pi^3 + 12*Pi^4 - 468*Zeta[3] - (432*I)*Pi*Zeta[3])/(216*x) + 
       ((291*I)*Pi - 234*Pi^2 - (146*I)*Pi^3 - 12*Pi^4 + (432*I)*Pi*Zeta[3])/
        (216*x^2) + (x*(5595 + 1035*Pi^2 + (670*I)*Pi^3 + 136*Pi^4 - 
          510*Zeta[3] + (720*I)*Pi*Zeta[3]))/1080]*G[1, x] + 
    FF[(-49 - (38*I)*Pi + 33*Pi^2)/36 + (397 - (178*I)*Pi + 135*Pi^2 + 
         (24*I)*Pi^3 - 144*Zeta[3])/(72*(-1 + x)) + 
       (97 - (144*I)*Pi + 162*Pi^2 + (24*I)*Pi^3 - 144*Zeta[3])/
        (72*(-1 + x)^2) + (x^2*(97 + 18*Pi^2 + (40*I)*Pi^3 - 144*Zeta[3]))/
        72 + (x*(203 + (80*I)*Pi - 54*Pi^2 - (40*I)*Pi^3 + 144*Zeta[3]))/72]*
     G[0, 0, x] + FF[(49 + (50*I)*Pi - 69*Pi^2)/72 + 
       ((I/18)*(33*Pi + (18*I)*Pi^2 + 2*Pi^3))/x^2 - 
       ((I/36)*(66*Pi + (75*I)*Pi^2 + 4*Pi^3))/x + 
       (x*(97 + (80*I)*Pi - 165*Pi^2 + (48*I)*Pi^3 - 192*Zeta[3]))/72 + 
       (((2*I)/9)*(Pi^3 + (9*I)*Zeta[3]))/(-1 + x)^2 + 
       ((I/18)*(20*Pi + (27*I)*Pi^2 + 4*Pi^3 + (36*I)*Zeta[3]))/(-1 + x) + 
       (x^2*(-97 + 126*Pi^2 - (48*I)*Pi^3 + 192*Zeta[3]))/72]*G[0, 1, x] + 
    FF[(49 + (130*I)*Pi - 108*Pi^2)/72 - ((I/9)*Pi^3)/x^2 + 
       ((I/18)*(-20*Pi - (27*I)*Pi^2 + 2*Pi^3))/x + 
       ((97 - (80*I)*Pi - 87*Pi^2 + (16*I)*Pi^3)*x)/72 + 
       ((-97 + 126*Pi^2 - (16*I)*Pi^3)*x^2)/72 + 
       ((11*I)*Pi - 6*Pi^2 + 4*Zeta[3])/(6*(-1 + x)^2) + 
       ((22*I)*Pi - 25*Pi^2 + 8*Zeta[3])/(12*(-1 + x))]*G[1, 0, x] + 
    FF[(101 + (2*I)*Pi + 15*Pi^2)/36 + 
       (x^2*(97 + 18*Pi^2 + (24*I)*Pi^3 - 48*Zeta[3]))/72 + 
       ((I/72)*(-97*I - 144*Pi - (162*I)*Pi^2 + 40*Pi^3 + (240*I)*Zeta[3]))/
        x^2 + (x*(-397 - (80*I)*Pi + 18*Pi^2 - (24*I)*Pi^3 + 48*Zeta[3]))/
        72 + (-397 + (178*I)*Pi - 135*Pi^2 - (40*I)*Pi^3 + 240*Zeta[3])/
        (72*x)]*G[1, 1, x] + 
    FF[(I/36)*(7*I + 54*Pi) + (-75 - (8*I)*Pi + 14*Pi^2)/(18*(-1 + x)^2) + 
       (-199 - (25*I)*Pi + 28*Pi^2)/(36*(-1 + x)) - 
       ((-101 + (110*I)*Pi + 28*Pi^2)*x)/36 + 
       ((-75 + (28*I)*Pi + 14*Pi^2)*x^2)/18]*G[0, 0, 0, x] + 
    FF[(I/36)*(19*I + 33*Pi) + (2*((7*I)*Pi + 8*Pi^2))/(9*(-1 + x)^2) + 
       (-20 + (67*I)*Pi + 32*Pi^2)/(18*(-1 + x)) + ((2*I)*Pi)/x^2 - 
       ((2*I)*Pi)/x - ((55 - (22*I)*Pi + 16*Pi^2)*x)/36 + 
       (2*(9 + (7*I)*Pi + 2*Pi^2)*x^2)/9]*G[0, 0, 1, x] + 
    FF[(-1/36*I)*(-19*I + 90*Pi) + (2*((-3*I)*Pi + 2*Pi^2))/(3*(-1 + x)^2) + 
       (-40 - (63*I)*Pi + 48*Pi^2)/(36*(-1 + x)) + ((2*I)*Pi)/x + 
       ((-55 + (110*I)*Pi + 16*Pi^2)*x)/36 - (2*(-9 + (7*I)*Pi + 2*Pi^2)*x^2)/
        9]*G[0, 1, 0, x] + 
    FF[(19 - (3*I)*Pi)/18 - (((4*I)/9)*(5*I + 3*Pi))/(-1 + x) - 
       ((I/6)*(11*I + 12*Pi))/x^2 + ((I/12)*(22*I + 17*Pi))/x + 
       ((17 - (22*I)*Pi + 28*Pi^2)*x)/36 - ((-3 + (28*I)*Pi + 14*Pi^2)*x^2)/
        18]*G[0, 1, 1, x] + 
    FF[(61 - (84*I)*Pi)/36 + (11 - (12*I)*Pi)/(6*(-1 + x)^2) + 
       (22 - (17*I)*Pi)/(12*(-1 + x)) + (((4*I)/9)*(5*I + 3*Pi))/x + 
       ((-29 + (134*I)*Pi + 28*Pi^2)*x)/36 - ((-3 + (28*I)*Pi + 14*Pi^2)*x^2)/
        18]*G[1, 0, 0, x] + FF[(-1/18*I)*(-I + 18*Pi) - ((2*I)*Pi)/(-1 + x) + 
       (2*((-3*I)*Pi + 2*Pi^2))/(3*x^2) + (40 + (63*I)*Pi - 48*Pi^2)/(36*x) + 
       ((-89 + (2*I)*Pi + 16*Pi^2)*x)/36 - (2*(-9 + (7*I)*Pi + 2*Pi^2)*x^2)/
        9]*G[1, 0, 1, x] + FF[(I/36)*(2*I + 111*Pi) + ((2*I)*Pi)/(-1 + x)^2 + 
       ((2*I)*Pi)/(-1 + x) + (2*((7*I)*Pi + 8*Pi^2))/(9*x^2) + 
       (20 - (67*I)*Pi - 32*Pi^2)/(18*x) - ((89 + (134*I)*Pi + 16*Pi^2)*x)/
        36 + (2*(9 + (7*I)*Pi + 2*Pi^2)*x^2)/9]*G[1, 1, 0, x] + 
    FF[-14/9 + (-75 - (8*I)*Pi + 14*Pi^2)/(18*x^2) + 
       (199 + (25*I)*Pi - 28*Pi^2)/(36*x) - ((-199 + (2*I)*Pi + 28*Pi^2)*x)/
        36 + ((-75 + (28*I)*Pi + 14*Pi^2)*x^2)/18]*G[1, 1, 1, x] + 
    FF[67/12 + (2*(23 + (15*I)*Pi))/(9*(-1 + x)^2) + (79 + (120*I)*Pi)/
        (36*(-1 + x)) - (I/36)*(-289*I + 120*Pi)*x + (2*(23 + (15*I)*Pi)*x^2)/
        9]*G[0, 0, 0, 0, x] + 
    FF[-1/4 - (((2*I)/9)*(-7*I + 9*Pi))/(-1 + x)^2 - ((I/18)*(-I + 36*Pi))/
        (-1 + x) + (I/36)*(7*I + 72*Pi)*x + (2*(2 - (9*I)*Pi)*x^2)/9]*
     G[0, 0, 0, 1, x] + FF[-1/4 - (((2*I)/9)*(-7*I + 3*Pi))/(-1 + x)^2 - 
       ((I/18)*(-I + 12*Pi))/(-1 + x) + (I/36)*(7*I + 120*Pi)*x + 
       (2*(2 - (15*I)*Pi)*x^2)/9]*G[0, 0, 1, 0, x] + 
    FF[1 + (4*(7 + (3*I)*Pi))/(9*(-1 + x)^2) + (2*(23 + (6*I)*Pi))/
        (9*(-1 + x)) + 2/x^2 - 2/x + ((95 - (72*I)*Pi)*x)/36 + 
       ((2*I)/9)*(4*I + 9*Pi)*x^2]*G[0, 0, 1, 1, x] + 
    FF[-7/2 - (((2*I)/3)*(-3*I + 2*Pi))/(-1 + x)^2 - ((I/12)*(-21*I + 16*Pi))/
        (-1 + x) + 4/x + ((11 + (72*I)*Pi)*x)/18 + (4*(2 - (9*I)*Pi)*x^2)/9]*
     G[0, 1, 0, 0, x] + FF[5/6 + ((2*I)*Pi)/(-1 + x)^2 + 
       (2*(2 + (3*I)*Pi))/(3*(-1 + x)) - 2/x + ((77 - (24*I)*Pi)*x)/18 + 
       ((4*I)/9)*(10*I + 3*Pi)*x^2]*G[0, 1, 0, 1, x] + 
    FF[5/6 + 4/(3*(-1 + x)) - (((2*I)/3)*Pi)/x^2 + (((2*I)/3)*(3*I + Pi))/x + 
       ((77 - (72*I)*Pi)*x)/18 + ((4*I)/9)*(10*I + 9*Pi)*x^2]*
     G[0, 1, 1, 0, x] + FF[-8/3 - 16/(3*(-1 + x)) - (((2*I)/3)*(-6*I + Pi))/
        x^2 + ((I/12)*(-65*I + 8*Pi))/x + (I/18)*(109*I + 24*Pi)*x + 
       (2*(13 - (6*I)*Pi)*x^2)/9]*G[0, 1, 1, 1, x] + 
    FF[-35/6 - (((2*I)/3)*(-6*I + Pi))/(-1 + x)^2 - ((I/12)*(-65*I + 8*Pi))/
        (-1 + x) + 16/(3*x) + ((5 + (24*I)*Pi)*x)/18 + 
       (2*(13 - (6*I)*Pi)*x^2)/9]*G[1, 0, 0, 0, x] + 
    FF[2/3 - (((2*I)/3)*Pi)/(-1 + x)^2 + (2*(3 - I*Pi))/(3*(-1 + x)) - 
       4/(3*x) + ((83 - (72*I)*Pi)*x)/18 + ((4*I)/9)*(10*I + 9*Pi)*x^2]*
     G[1, 0, 0, 1, x] + FF[2/3 + 2/(-1 + x) + ((2*I)*Pi)/x^2 - 
       (((2*I)/3)*(-2*I + 3*Pi))/x + ((83 - (24*I)*Pi)*x)/18 + 
       ((4*I)/9)*(10*I + 3*Pi)*x^2]*G[1, 0, 1, 0, x] + 
    FF[-2 - 4/(-1 + x) - (((2*I)/3)*(-3*I + 2*Pi))/x^2 + 
       ((I/12)*(-21*I + 16*Pi))/x + (I/18)*(43*I + 72*Pi)*x + 
       (4*(2 - (9*I)*Pi)*x^2)/9]*G[1, 0, 1, 1, x] + 
    FF[11/4 + 2/(-1 + x)^2 + 2/(-1 + x) + (((4*I)/9)*(-7*I + 3*Pi))/x^2 - 
       (((2*I)/9)*(-23*I + 6*Pi))/x - (I/36)*(-31*I + 72*Pi)*x + 
       ((2*I)/9)*(4*I + 9*Pi)*x^2]*G[1, 1, 0, 0, x] + 
    FF[(((-2*I)/9)*(-7*I + 3*Pi))/x^2 + ((I/18)*(-I + 12*Pi))/x + 
       ((5*I)/36)*(5*I + 24*Pi)*x + (2*(2 - (15*I)*Pi)*x^2)/9]*
     G[1, 1, 0, 1, x] + FF[(((-2*I)/9)*(-7*I + 9*Pi))/x^2 + 
       ((I/18)*(-I + 36*Pi))/x + (I/36)*(25*I + 72*Pi)*x + 
       (2*(2 - (9*I)*Pi)*x^2)/9]*G[1, 1, 1, 0, x] + 
    FF[8/3 + (((2*I)/9)*(-23*I + 15*Pi))/x^2 - ((I/36)*(-79*I + 120*Pi))/x - 
       (I/36)*(-79*I + 120*Pi)*x + (2*(23 + (15*I)*Pi)*x^2)/9]*
     G[1, 1, 1, 1, x] + FF[28/(3*(-1 + x)^2) + 28/(3*(-1 + x)) - (28*x)/3 + 
       (28*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
    FF[-10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + (10*x)/3 - (10*x^2)/3]*
     G[0, 0, 0, 0, 1, x] + FF[-10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
       (10*x)/3 - (10*x^2)/3]*G[0, 0, 0, 1, 0, x] + 
    FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 6*x - 6*x^2]*
     G[0, 0, 1, 0, 0, x] + FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (4*x)/3 + 
       (4*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
    FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (4*x)/3 + (4*x^2)/3]*
     G[0, 0, 1, 1, 0, x] + FF[16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 
       (10*x)/3 + (10*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (22*x)/3 - (22*x^2)/3]*
     G[0, 1, 0, 0, 0, x] + FF[-2/(-1 + x)^2 - 2/(-1 + x) - (2*x)/3 + 
       (2*x^2)/3]*G[0, 1, 0, 0, 1, x] + 
    FF[-2/(-1 + x)^2 - 2/(-1 + x) - (2*x)/3 + (2*x^2)/3]*
     G[0, 1, 0, 1, 0, x] + FF[4/(-1 + x)^2 + 4/(-1 + x) - 2*x + 2*x^2]*
     G[0, 1, 0, 1, 1, x] + FF[-4/(3*x^2) + 4/(3*x) - 4*x + 4*x^2]*
     G[0, 1, 1, 0, 0, x] + FF[2/(3*x^2) - 2/(3*x) - (4*x)/3 + (4*x^2)/3]*
     G[0, 1, 1, 0, 1, x] + FF[2/(3*x^2) - 2/(3*x) - (4*x)/3 + (4*x^2)/3]*
     G[0, 1, 1, 1, 0, x] + FF[-4/(3*x^2) + 4/(3*x) + (16*x)/3 - (16*x^2)/3]*
     G[0, 1, 1, 1, 1, x] + FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + (16*x)/3 - 
       (16*x^2)/3]*G[1, 0, 0, 0, 0, x] + 
    FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (4*x)/3 + (4*x^2)/3]*
     G[1, 0, 0, 0, 1, x] + FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (4*x)/3 + 
       (4*x^2)/3]*G[1, 0, 0, 1, 0, x] + 
    FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 4*x + 4*x^2]*
     G[1, 0, 0, 1, 1, x] + FF[4/x^2 - 4/x - 2*x + 2*x^2]*
     G[1, 0, 1, 0, 0, x] + FF[-2/x^2 + 2/x - (2*x)/3 + (2*x^2)/3]*
     G[1, 0, 1, 0, 1, x] + FF[-2/x^2 + 2/x - (2*x)/3 + (2*x^2)/3]*
     G[1, 0, 1, 1, 0, x] + FF[2/(3*x^2) - 2/(3*x) + (22*x)/3 - (22*x^2)/3]*
     G[1, 0, 1, 1, 1, x] + FF[16/(3*x^2) - 16/(3*x) - (10*x)/3 + (10*x^2)/3]*
     G[1, 1, 0, 0, 0, x] + FF[-4/(3*x^2) + 4/(3*x) - (4*x)/3 + (4*x^2)/3]*
     G[1, 1, 0, 0, 1, x] + FF[-4/(3*x^2) + 4/(3*x) - (4*x)/3 + (4*x^2)/3]*
     G[1, 1, 0, 1, 0, x] + FF[-2/(3*x^2) + 2/(3*x) + 6*x - 6*x^2]*
     G[1, 1, 0, 1, 1, x] + FF[-10/(3*x^2) + 10/(3*x) + (10*x)/3 - (10*x^2)/3]*
     G[1, 1, 1, 0, 1, x] + FF[-10/(3*x^2) + 10/(3*x) + (10*x)/3 - (10*x^2)/3]*
     G[1, 1, 1, 1, 0, x] + FF[28/(3*x^2) - 28/(3*x) - (28*x)/3 + (28*x^2)/3]*
     G[1, 1, 1, 1, 1, x])}


==> anc/f_-+++_2_Lis.m <==
{FF[(Pi*(-4*I + Pi))/8 - ((I/2)*Pi)/(-1 + x) + ((I/2)*Pi)/x - (Pi^2*x)/4 + 
    (Pi^2*x^2)/4] + FF[1/4 + 1/(4*x^2) - 1/(4*x) - x/4 + x^2/4]*
   Log[1 - x]^2 + FF[(I/4)*Pi + ((I/2)*Pi)/(-1 + x)^2 + 
     ((I/2)*(I + Pi))/(-1 + x) - x/2]*Log[x] + 
  FF[1/4 + 1/(4*(-1 + x)^2) + 1/(4*(-1 + x)) - x/4 + x^2/4]*Log[x]^2 + 
  Log[1 - x]*(FF[(I/4)*(2*I + Pi) + ((I/2)*Pi)/x^2 - ((I/2)*(I + Pi))/x + 
      x/2] + FF[-1/4 + x/2 - x^2/2]*Log[x]) + 
  eps*(FF[-1/1080*(Pi^2*(585 - (120*I)*Pi + 64*Pi^2)*x) + 
      (Pi^2*(585 + 64*Pi^2)*x^2)/1080 + ((-150*I)*Pi + 45*Pi^2 - 
        (13*I)*Pi^3 - 108*Zeta[3])/72 + ((-45*I)*Pi^3 - 7*Pi^4 + 
        270*Zeta[3] - (180*I)*Pi*Zeta[3])/(270*(-1 + x)^2) + 
      ((-1125*I)*Pi + 270*Pi^2 - (90*I)*Pi^3 - 14*Pi^4 + 900*Zeta[3] - 
        (360*I)*Pi*Zeta[3])/(540*(-1 + x)) - 
      ((I/3)*((3*I)*Zeta[3] + 2*Pi*Zeta[3]))/x^2 + 
      ((I/36)*(75*Pi + (18*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3] + 
         24*Pi*Zeta[3]))/x] + FF[-1/18*1/(-1 + x)^2 - 1/(18*(-1 + x)) + 
       x/18 - x^2/18]*Log[1 - x]^4 + 
    FF[(-1/12*I)*(-I + 5*Pi) + (13 - (12*I)*Pi)/(24*(-1 + x)^2) + 
       (25 - (13*I)*Pi)/(24*(-1 + x)) + (I/24)*(I + 8*Pi)*x + (13*x^2)/24]*
     Log[x]^2 + FF[-23/72 - ((I/9)*(-3*I + Pi))/(-1 + x)^2 - 
       ((I/72)*(-17*I + 8*Pi))/(-1 + x) + ((31 + (8*I)*Pi)*x)/72 - 
       (I/9)*(-3*I + Pi)*x^2]*Log[x]^3 + 
    FF[-1/18*1/(-1 + x)^2 - 1/(18*(-1 + x)) + x/18 - x^2/18]*Log[x]^4 + 
    Log[1 - x]^3*(FF[-2/9 - ((I/9)*(-3*I + Pi))/x^2 + ((I/72)*(-17*I + 8*Pi))/
         x + ((17 + (8*I)*Pi)*x)/72 - (I/9)*(-3*I + Pi)*x^2] + 
      FF[2/(9*(-1 + x)^2) + 2/(9*(-1 + x)) - 2/(9*x^2) + 2/(9*x) - (2*x)/9 + 
         (2*x^2)/9]*Log[x]) + Log[1 - x]^2*
     (FF[(5 - I*Pi)/12 - Pi^2/(9*(-1 + x)^2) - Pi^2/(9*(-1 + x)) + 
        (39 - (36*I)*Pi + 8*Pi^2)/(72*x^2) + (-75 + (39*I)*Pi - 8*Pi^2)/
         (72*x) - (I/24)*(-25*I + 8*Pi)*x + (13*x^2)/24] + 
      FF[-1/4 - 2/(3*(-1 + x)) - 1/(2*x^2) + 7/(6*x) - (I/24)*(-33*I + 8*Pi)*
          x + ((3 + I*Pi)*x^2)/3]*Log[x] + FF[1/(3*x^2) - 1/(3*x)]*
       Log[x]^2) + FF[((2*I)/3)*Pi + (I*Pi)/(-1 + x)^2 + 
       ((I/3)*Pi)/(-1 + x) - (I*Pi)/x^2 + ((I/3)*Pi)/x - ((4*I)/3)*Pi*x]*
     PolyLog[2, x] + FF[-2/3 - 4/(3*(-1 + x)) + ((I/3)*(3*I + 2*Pi))/x^2 - 
       ((I/3)*(5*I + 2*Pi))/x - (I/3)*(-5*I + 4*Pi)*x + 
       ((3 + (4*I)*Pi)*x^2)/3]*PolyLog[3, 1 - x] + 
    FF[-4/3 + ((I/3)*(3*I + 2*Pi))/(-1 + x)^2 + ((I/3)*(5*I + 2*Pi))/
        (-1 + x) + 4/(3*x) - (I/3)*(-I + 4*Pi)*x + ((3 + (4*I)*Pi)*x^2)/3]*
     PolyLog[3, x] + Log[x]*(FF[((-2*I)*Pi - 7*Pi^2)/24 + 
        ((-150 + 27*Pi^2 + (8*I)*Pi^3)*x)/72 - (I/18)*Pi^2*(-9*I + 2*Pi)*
         x^2 - (4*Zeta[3])/(3*x^2) + (4*Zeta[3])/(3*x) + 
        ((13*I)*Pi - 6*Pi^2 + 8*Zeta[3])/(12*(-1 + x)^2) + 
        (-25 + (13*I)*Pi - 3*Pi^2 + 8*Zeta[3])/(12*(-1 + x))] + 
      FF[4/3 + (-1 + x)^(-2) + 5/(3*(-1 + x)) - 4/(3*x) + x/3 - x^2]*
       PolyLog[2, x] + FF[4/(3*x^2) - 4/(3*x) - (2*x)/3 + (2*x^2)/3]*
       PolyLog[3, 1 - x] + FF[-2/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - (2*x)/3 + 
         (2*x^2)/3]*PolyLog[3, x]) + Log[1 - x]*
     (FF[(-75 - (3*I)*Pi - 11*Pi^2)/36 + ((150 + 65*Pi^2 + (8*I)*Pi^3)*x)/
         72 - (I/9)*Pi^2*(-6*I + Pi)*x^2 + (75 - (39*I)*Pi - Pi^2 - 
          24*Zeta[3])/(36*x) + (2*(Pi^2 - 6*Zeta[3]))/(9*(-1 + x)) - 
        (4*Zeta[3])/(3*(-1 + x)^2) + ((13*I)*Pi - 4*Pi^2 + 8*Zeta[3])/
         (12*x^2)] + FF[(1 + (13*I)*Pi)/12 + (I*Pi)/(-1 + x)^2 + 
         (I*Pi)/(-1 + x) - (2*Pi^2)/(9*x^2) + (2*((-3*I)*Pi + Pi^2))/(9*x) + 
         ((39 - (24*I)*Pi + 4*Pi^2)*x)/36 - ((39 + 4*Pi^2)*x^2)/36]*Log[x] + 
      FF[17/24 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - 2/(3*x) - 
         (I/24)*(-7*I + 8*Pi)*x + (I/3)*Pi*x^2]*Log[x]^2 + 
      FF[(-2*x)/9 + (2*x^2)/9]*Log[x]^3 + 
      FF[-2/3 - 4/(3*(-1 + x)) - x^(-2) + 5/(3*x) - (5*x)/3 + x^2]*
       PolyLog[2, x] + FF[-2/(3*x^2) + 2/(3*x) - (2*x)/3 + (2*x^2)/3]*
       PolyLog[3, 1 - x] + FF[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (2*x)/3 + 
         (2*x^2)/3]*PolyLog[3, x]) + 
    FF[4/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (4*x)/3 - (4*x^2)/3]*
     PolyLog[4, 1 - x] + FF[4/(3*x^2) - 4/(3*x) + (4*x)/3 - (4*x^2)/3]*
     PolyLog[4, x] + FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 4/(3*x^2) - 
       4/(3*x)]*PolyLog[4, -(x/(1 - x))]) + 
  eps^2*(FF[((97*I)/216)*Pi^3 + (73*Pi^4)/1440 + ((7*I)/36)*Pi^5 + 
      (I/135)*Pi^4*(79*I + 24*Pi) + (I/135)*((4*I)*Pi^4 + 9*Pi^5) - 
      (I/90)*((51*I)*Pi^4 + 16*Pi^5) + (I/540)*((31*I)*Pi^4 + 36*Pi^5) - 
      (I/540)*((53*I)*Pi^4 + 72*Pi^5) - (I/36)*(7*Pi^5 - (466*I)*Zeta[3]) - 
      (107*Zeta[3])/18 + ((19*I)/2)*Pi*Zeta[3] - 
      (I/72)*(373*Pi + 1218*Pi*Zeta[3]) + (-97*Pi^2 - 16*Pi^2*Zeta[3])/24 + 
      (49*Pi^2 + (145*I)*Pi*Zeta[3] + 4*Pi^2*Zeta[3])/12 + 
      (2*(31*Zeta[3] - (21*I)*Pi*Zeta[3] + 15*Pi^2*Zeta[3]))/9 + 
      (97*Pi^2 + 16*Pi^2*Zeta[3])/48 + 
      (x^2*(4365*Pi^2 - 1670*Pi^4 + (372*I)*Pi^5 + 10080*Pi^2*Zeta[3] - 
         64800*Zeta[5]))/6480 + ((-2*I)*Pi^5 + 495*Zeta[3] + 
        (960*I)*Pi*Zeta[3] - 900*Zeta[5])/(270*x^2) + 
      (-10*Pi^2*Zeta[3] - 21*Zeta[5])/3 + 7*Zeta[5] + 
      ((5595*I)*Pi - 2250*Pi^2 - (490*I)*Pi^3 - 10*Pi^4 + (8*I)*Pi^5 - 
        3180*Zeta[3] - (4110*I)*Pi*Zeta[3] + 3600*Zeta[5])/(1080*x) + 
      ((-495*I)*Pi^3 + 305*Pi^4 - (96*I)*Pi^5 + 2970*Zeta[3] + 
        (5760*I)*Pi*Zeta[3] - 4320*Pi^2*Zeta[3] + 24840*Zeta[5])/
       (1620*(-1 + x)^2) + ((-16785*I)*Pi + 6750*Pi^2 + (1080*I)*Pi^3 + 
        625*Pi^4 - (192*I)*Pi^5 + 9540*Zeta[3] + (12330*I)*Pi*Zeta[3] - 
        8640*Pi^2*Zeta[3] + 49680*Zeta[5])/(3240*(-1 + x)) + 
      (x*(-8730*Pi^2 + (2400*I)*Pi^3 + 2695*Pi^4 - (744*I)*Pi^5 - 
         20160*Pi^2*Zeta[3] + 129600*Zeta[5]))/12960] + 
    FF[-28/(9*(-1 + x)^2) - 28/(9*(-1 + x)) + 28/(9*x^2) - 28/(9*x)]*
     Li[3, 2, 1, x] + FF[16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 8/(3*x^2) + 
       8/(3*x) + (8*x)/3 - (8*x^2)/3]*Li[3, 2, 1 - x, 1] + 
    FF[20/(3*(-1 + x)^2) + 20/(3*(-1 + x)) - 4/x^2 + 4/x + (8*x)/3 - 
       (8*x^2)/3]*Li[3, 2, x, 1] + 
    FF[-17/(90*(-1 + x)^2) - 17/(90*(-1 + x)) + 2/(45*x^2) - 2/(45*x) - 
       (13*x)/90 + (13*x^2)/90]*Log[1 - x]^5 + 
    FF[67/288 + (23 + (15*I)*Pi)/(108*(-1 + x)^2) + (79 + (120*I)*Pi)/
        (864*(-1 + x)) - (I/864)*(-289*I + 120*Pi)*x + 
       ((23 + (15*I)*Pi)*x^2)/108]*Log[x]^4 + 
    FF[7/(90*(-1 + x)^2) + 7/(90*(-1 + x)) - (7*x)/90 + (7*x^2)/90]*
     Log[x]^5 + Log[1 - x]^4*(FF[7/288 + (5 - (12*I)*Pi)/(108*(-1 + x)^2) + 
        (5 - (3*I)*Pi)/(27*(-1 + x)) + ((I/12)*(-2*I + 3*Pi))/x^2 - 
        ((I/32)*(3*I + 8*Pi))/x + ((71 - (120*I)*Pi)*x)/864 + 
        ((23 + (15*I)*Pi)*x^2)/108] + 
      FF[17/(18*(-1 + x)^2) + 17/(18*(-1 + x)) + 4/(9*x^2) - 4/(9*x) + 
         (8*x)/9 - (8*x^2)/9]*Log[x]) + 
    FF[(((4*I)/3)*Pi)/(-1 + x)^2 + (((4*I)/3)*Pi)/(-1 + x) + 
       (((4*I)/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x + ((8*I)/3)*Pi*x - 
       ((8*I)/3)*Pi*x^2]*PolyLog[2, x]^2 + 
    Log[1 - x]^3*(FF[-7/27 - (13*Pi^2)/(27*(-1 + x)^2) - 
        (13*Pi^2)/(27*(-1 + x)) + (-75 - (8*I)*Pi + 12*Pi^2)/(108*x^2) + 
        (199 + (25*I)*Pi - 24*Pi^2)/(216*x) - ((-199 + (2*I)*Pi + 96*Pi^2)*x)/
         216 + ((-75 + (28*I)*Pi + 48*Pi^2)*x^2)/108] + 
      FF[17/72 + ((I/27)*(5*I + 12*Pi))/(-1 + x)^2 + 
         (((2*I)/27)*(13*I + 6*Pi))/(-1 + x) - (((2*I)/27)*(7*I + 12*Pi))/
          x^2 + ((I/216)*(361*I + 192*Pi))/x + (7*(1 + (12*I)*Pi)*x)/54 - 
         ((14*I)/27)*(-I + 3*Pi)*x^2]*Log[x] + 
      FF[-4/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - 5/(3*x^2) + 5/(3*x) + (2*x)/9 - 
         (2*x^2)/9]*Log[x]^2 + FF[1/(3*x^2) - 1/(3*x) + x/3 - x^2/3]*
       PolyLog[2, x]) + Log[x]^3*
     (FF[(I/216)*(7*I + 54*Pi) + (-75 - (8*I)*Pi + 14*Pi^2)/
         (108*(-1 + x)^2) + (-199 - (25*I)*Pi + 28*Pi^2)/(216*(-1 + x)) - 
        ((-101 + (110*I)*Pi + 28*Pi^2)*x)/216 + 
        ((-75 + (28*I)*Pi + 14*Pi^2)*x^2)/108] + 
      FF[-1/3*1/(-1 + x)^2 - 1/(3*(-1 + x)) - x/3 + x^2/3]*PolyLog[2, x]) + 
    FF[(-1/36*I)*(-40*I + 177*Pi) - (2*((9*I)*Pi + 4*Pi^2))/(9*(-1 + x)^2) - 
       (2*(10 + (21*I)*Pi + 4*Pi^2))/(9*(-1 + x)) + 
       (-33 - (64*I)*Pi + 24*Pi^2)/(18*x^2) + (106 + (209*I)*Pi - 48*Pi^2)/
        (36*x) + ((-53 + (80*I)*Pi + 2*Pi^2)*x)/18 - 
       ((-33 + (56*I)*Pi + 2*Pi^2)*x^2)/18]*PolyLog[3, 1 - x] + 
    FF[(-1/36*I)*(-80*I + 129*Pi) + (-33 - (64*I)*Pi + 16*Pi^2)/
        (18*(-1 + x)^2) + (-106 - (209*I)*Pi + 32*Pi^2)/(36*(-1 + x)) - 
       ((2*I)*Pi)/x^2 + (((2*I)/9)*(-10*I + 21*Pi))/x + 
       ((-13 + (32*I)*Pi + 10*Pi^2)*x)/18 - ((-33 + (56*I)*Pi + 10*Pi^2)*x^2)/
        18]*PolyLog[3, x] + Log[x]^2*
     (FF[(-49 - (38*I)*Pi + 33*Pi^2)/72 + (397 - (178*I)*Pi + 135*Pi^2 + 
          (24*I)*Pi^3 - 144*Zeta[3])/(144*(-1 + x)) + 
        (97 - (144*I)*Pi + 162*Pi^2 + (24*I)*Pi^3 - 144*Zeta[3])/
         (144*(-1 + x)^2) + (x*(203 + (80*I)*Pi - 54*Pi^2 - (40*I)*Pi^3 - 
           96*Zeta[3]))/144 - (2*Zeta[3])/x^2 + (2*Zeta[3])/x + 
        (x^2*(97 + 18*Pi^2 + (40*I)*Pi^3 + 96*Zeta[3]))/144] + 
      FF[-7/6 + ((I/3)*(3*I + Pi))/(-1 + x)^2 + ((I/6)*(11*I + 2*Pi))/
          (-1 + x) + 2/(3*x) - (I/6)*(-I + 8*Pi)*x + ((3 + (4*I)*Pi)*x^2)/3]*
       PolyLog[2, x] + FF[2/x^2 - 2/x + (5*x)/3 - (5*x^2)/3]*
       PolyLog[3, 1 - x] + FF[5/(3*(-1 + x)^2) + 5/(3*(-1 + x)) + (5*x)/3 - 
         (5*x^2)/3]*PolyLog[3, x]) + Log[1 - x]^2*
     (FF[(202 + (4*I)*Pi - 3*Pi^2)/144 + (5*Pi^2 - (12*I)*Pi^3 - 108*Zeta[3])/
         (54*(-1 + x)^2) + (x*(-397 - (80*I)*Pi + 24*Pi^2 - (72*I)*Pi^3 - 
           96*Zeta[3]))/144 + (7*Pi^2 - (6*I)*Pi^3 - 54*Zeta[3])/
         (27*(-1 + x)) + ((I/432)*(-291*I - 432*Pi - (374*I)*Pi^2 + 
           192*Pi^3 + (432*I)*Zeta[3]))/x^2 + 
        (x^2*(97 + 42*Pi^2 + (72*I)*Pi^3 + 96*Zeta[3]))/144 + 
        (-1191 + (534*I)*Pi - 113*Pi^2 - (192*I)*Pi^3 + 432*Zeta[3])/
         (432*x)] + FF[-7/16 - 1/(2*(-1 + x)^2) + 5/(6*(-1 + x)) + 
         ((I/9)*(7*I + 18*Pi))/x^2 + (17 - (36*I)*Pi)/(18*x) + 
         ((129 + (56*I)*Pi)*x)/48 - (I/6)*(-12*I + 7*Pi)*x^2]*Log[x]^2 + 
      FF[13/(9*x^2) - 13/(9*x) + (5*x)/9 - (5*x^2)/9]*Log[x]^3 + 
      FF[1/3 + 2/(3*(-1 + x)) - ((I/3)*(3*I + Pi))/x^2 + 
         ((I/6)*(11*I + 2*Pi))/x + ((11 + (8*I)*Pi)*x)/6 - 
         (I/3)*(-3*I + 4*Pi)*x^2]*PolyLog[2, x] + 
      Log[x]*(FF[(-1/12*I)*(-7*I + 11*Pi) + (2*Pi^2)/(3*(-1 + x)^2) + 
          (2*(-5 - (6*I)*Pi + 3*Pi^2))/(9*(-1 + x)) + 
          (-11 - (12*I)*Pi + 20*Pi^2)/(12*x^2) + (146 + (75*I)*Pi - 120*Pi^2)/
           (72*x) + ((-195 + (26*I)*Pi + 20*Pi^2)*x)/72 - 
          ((-69 + (28*I)*Pi + 10*Pi^2)*x^2)/36] + 
        FF[8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 8/(3*x^2) + 8/(3*x) + 
           (5*x)/3 - (5*x^2)/3]*PolyLog[2, x]) + 
      FF[5/(3*x^2) - 5/(3*x) + (5*x)/3 - (5*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[2/(-1 + x)^2 + 2/(-1 + x) + (5*x)/3 - (5*x^2)/3]*PolyLog[3, x]) + 
    PolyLog[2, x]*(FF[-1/72*(Pi*(-80*I + 39*Pi)) + 
        (((-80*I)*Pi + 39*Pi^2 - (16*I)*Pi^3)*x)/36 + ((4*I)/9)*Pi^3*x^2 - 
        ((I/18)*(33*Pi + (18*I)*Pi^2 + 4*Pi^3 - (8*I)*Zeta[3]))/x^2 + 
        ((I/36)*(26*Pi + (21*I)*Pi^2 + 8*Pi^3 - (16*I)*Zeta[3]))/x + 
        ((33*I)*Pi - 18*Pi^2 - (4*I)*Pi^3 + 8*Zeta[3])/(18*(-1 + x)^2) + 
        ((26*I)*Pi - 21*Pi^2 - (8*I)*Pi^3 + 16*Zeta[3])/(36*(-1 + x))] + 
      FF[16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 8/(3*x^2) + 8/(3*x) + 
         (8*x)/3 - (8*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[-4/(9*(-1 + x)^2) - 4/(9*(-1 + x)) - 20/(9*x^2) + 20/(9*x) - 
         (8*x)/3 + (8*x^2)/3]*PolyLog[3, x]) + 
    FF[65/12 + (((2*I)/9)*(5*I + 12*Pi))/(-1 + x)^2 + 
       (4*(5 + (6*I)*Pi))/(9*(-1 + x)) + (((2*I)/3)*Pi)/x^2 - 
       ((I/6)*(-25*I + 4*Pi))/x - ((8*I)/9)*(-5*I + 3*Pi)*x + 
       (2*(5 + (12*I)*Pi)*x^2)/9]*PolyLog[4, 1 - x] + 
    FF[25/12 + (((2*I)/3)*Pi)/(-1 + x)^2 + (25 + (4*I)*Pi)/(6*(-1 + x)) + 
       (((2*I)/9)*(5*I + 12*Pi))/x^2 - (((4*I)/9)*(-5*I + 6*Pi))/x + 
       (4*(5 - (6*I)*Pi)*x)/9 + (2*(5 + (12*I)*Pi)*x^2)/9]*PolyLog[4, x] + 
    FF[-25/12 + (2*(5 - (12*I)*Pi))/(9*(-1 + x)^2) + (8*(5 - (3*I)*Pi))/
        (9*(-1 + x)) + (((2*I)/9)*(5*I + 12*Pi))/x^2 - 
       (((8*I)/9)*(5*I + 3*Pi))/x + (25*x)/6]*PolyLog[4, -(x/(1 - x))] + 
    Log[1 - x]*(FF[-1/540*(Pi^2*(705 - (140*I)*Pi + 6*Pi^2)*x^2) + 
        (-1119 - (147*I)*Pi + 100*Pi^2 + (3*I)*Pi^3 + 108*Zeta[3])/216 + 
        (x*(5595 + 1565*Pi^2 - (130*I)*Pi^3 + 12*Pi^4 + 2160*Zeta[3]))/1080 + 
        (-11*Pi^4 + 840*Zeta[3] - (900*I)*Pi*Zeta[3])/(270*(-1 + x)^2) + 
        (100*Pi^2 + (60*I)*Pi^3 - 11*Pi^4 + 1200*Zeta[3] - 
          (900*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
        (5595 - (1455*I)*Pi - 260*Pi^2 + (45*I)*Pi^3 + 148*Pi^4 + 
          4290*Zeta[3] - (2880*I)*Pi*Zeta[3])/(1080*x) + 
        ((1455*I)*Pi - 840*Pi^2 - (90*I)*Pi^3 - 148*Pi^4 - 1680*Zeta[3] + 
          (2880*I)*Pi*Zeta[3])/(1080*x^2)] + 
      FF[-35/36 - ((I/9)*(-6*I + Pi))/(-1 + x)^2 - ((I/72)*(-65*I + 8*Pi))/
          (-1 + x) + 8/(9*x) + ((5 + (24*I)*Pi)*x)/108 + 
         ((13 - (6*I)*Pi)*x^2)/27]*Log[x]^3 + 
      FF[-1/18*1/(-1 + x)^2 - 1/(18*(-1 + x)) + (2*x)/9 - (2*x^2)/9]*
       Log[x]^4 + FF[((-5*I)/18)*(-4*I + 3*Pi) - (8*Pi^2)/(9*(-1 + x)^2) - 
         (2*(10 + (3*I)*Pi + 4*Pi^2))/(9*(-1 + x)) + (-33 + 32*Pi^2)/
          (18*x^2) + (53 + (6*I)*Pi - 32*Pi^2)/(18*x) - 
         ((53 - (12*I)*Pi + 14*Pi^2)*x)/18 + ((33 + 14*Pi^2)*x^2)/18]*
       PolyLog[2, x] + FF[8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 4/(3*x^2) + 
         4/(3*x) + (4*x)/3 - (4*x^2)/3]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(61 - (84*I)*Pi)/72 + (11 - (12*I)*Pi)/(12*(-1 + x)^2) + 
          (22 - (17*I)*Pi)/(24*(-1 + x)) - Pi^2/(3*x^2) + 
          (-10 + (6*I)*Pi + 3*Pi^2)/(9*x) + ((-29 + (134*I)*Pi + 8*Pi^2)*x)/
           72 - ((-3 + (28*I)*Pi + 4*Pi^2)*x^2)/36] + 
        FF[8/(3*x^2) - 8/(3*x) + x - x^2]*PolyLog[2, x]) + 
      FF[-4/3 - 8/(3*(-1 + x)) - (((2*I)/9)*(7*I + 6*Pi))/x^2 + 
         ((I/36)*(71*I + 48*Pi))/x + ((71 + (120*I)*Pi)*x)/36 - 
         ((2*I)/9)*(-7*I + 15*Pi)*x^2]*PolyLog[3, 1 - x] + 
      FF[(((2*I)/9)*(14*I + 15*Pi))/(-1 + x)^2 + (((10*I)/9)*(4*I + 3*Pi))/
          (-1 + x) - 2/x^2 - 2/(3*x) + ((47 + (120*I)*Pi)*x)/36 - 
         ((2*I)/9)*(-16*I + 15*Pi)*x^2]*PolyLog[3, x] + 
      Log[x]*(FF[(49 + (130*I)*Pi - 81*Pi^2)/72 + 
          (x^2*(-291 + 506*Pi^2 + (72*I)*Pi^3 - 1440*Zeta[3]))/216 - 
          (((2*I)/27)*((7*I)*Pi^2 + 9*Pi^3 - (27*I)*Zeta[3]))/x^2 + 
          ((11*I)*Pi - 4*Pi^2 + 84*Zeta[3])/(6*(-1 + x)^2) + 
          ((-60*I)*Pi + 41*Pi^2 + (36*I)*Pi^3 + 108*Zeta[3])/(54*x) + 
          ((66*I)*Pi - 79*Pi^2 + 504*Zeta[3])/(36*(-1 + x)) + 
          (x*(291 - (240*I)*Pi - 470*Pi^2 - (72*I)*Pi^3 + 1440*Zeta[3]))/
           216] + FF[-1/6 + 2/(3*(-1 + x)) + (((8*I)/3)*Pi)/x^2 + 
           (2*(1 - (4*I)*Pi))/(3*x) + ((1 + (8*I)*Pi)*x)/3 - 
           ((8*I)/3)*Pi*x^2]*PolyLog[2, x] + 
        FF[16/(3*(-1 + x)^2) + 16/(3*(-1 + x)) - 6/x^2 + 6/x + 4*x - 4*x^2]*
         PolyLog[3, 1 - x] + FF[-10/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
           (4*x)/3 - (4*x^2)/3]*PolyLog[3, x]) + 
      FF[8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 2/(3*x^2) - 2/(3*x) - (8*x)/3 + 
         (8*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[-32/(3*(-1 + x)^2) - 32/(3*(-1 + x)) - (32*x)/3 + (32*x^2)/3]*
       PolyLog[4, x] + FF[-8/(3*(-1 + x)^2) - 8/(3*(-1 + x)) - 8/(3*x^2) + 
         8/(3*x) + (2*x)/3 - (2*x^2)/3]*PolyLog[4, -(x/(1 - x))]) + 
    Log[x]*(FF[-1/135*(Pi^2*(135 - (35*I)*Pi + 17*Pi^2)*x^2) + 
        (x*(-5595 + 1125*Pi^2 - (550*I)*Pi^3 + 136*Pi^4 - 2160*Zeta[3]))/
         1080 + ((-49*I)*Pi + 17*Pi^2 + (9*I)*Pi^3 + 180*Zeta[3])/72 - 
        (2*(2*Pi^4 - 70*Zeta[3] + (75*I)*Pi*Zeta[3]))/(45*x^2) + 
        ((-5*I)*Pi^3 + 4*Pi^4 - 200*Zeta[3] + (150*I)*Pi*Zeta[3])/(45*x) + 
        (-1865 + (485*I)*Pi - 90*Pi^2 - (35*I)*Pi^3 + 72*Pi^4 - 
          1430*Zeta[3] + (960*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
        ((485*I)*Pi - 390*Pi^2 - (30*I)*Pi^3 + 72*Pi^4 - 560*Zeta[3] + 
          (960*I)*Pi*Zeta[3])/(360*(-1 + x)^2)] + 
      FF[(40 + (3*I)*Pi)/18 + (11 - 8*Pi^2)/(6*(-1 + x)^2) + 
         (53 + (6*I)*Pi - 24*Pi^2)/(18*(-1 + x)) - (((2*I)/9)*(-10*I + 3*Pi))/
          x + ((13 + (12*I)*Pi + 6*Pi^2)*x)/18 - ((11 + 2*Pi^2)*x^2)/6]*
       PolyLog[2, x] + FF[-4/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 8/(3*x^2) - 
         8/(3*x) + (4*x)/3 - (4*x^2)/3]*PolyLog[2, x]^2 + 
      FF[-9/4 - 2/(-1 + x)^2 + 2/(3*(-1 + x)) + (((2*I)/9)*(14*I + 15*Pi))/
          x^2 + (10*(4 - (3*I)*Pi))/(9*x) + ((209 + (120*I)*Pi)*x)/36 - 
         ((2*I)/9)*(-16*I + 15*Pi)*x^2]*PolyLog[3, 1 - x] + 
      FF[-11/12 + (2*(7 - (6*I)*Pi))/(9*(-1 + x)^2) + (71 - (48*I)*Pi)/
          (36*(-1 + x)) + 8/(3*x) + ((41 + (120*I)*Pi)*x)/36 - 
         ((2*I)/9)*(-7*I + 15*Pi)*x^2]*PolyLog[3, x] + 
      FF[-56/(3*(-1 + x)^2) - 56/(3*(-1 + x)) + 8/x^2 - 8/x - (32*x)/3 + 
         (32*x^2)/3]*PolyLog[4, 1 - x] + 
      FF[2/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 8/(3*x^2) - 8/(3*x) - (8*x)/3 + 
         (8*x^2)/3]*PolyLog[4, x] + FF[8/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
         8/(3*x^2) - 8/(3*x) - (2*x)/3 + (2*x^2)/3]*
       PolyLog[4, -(x/(1 - x))]) + 
    FF[28/(3*(-1 + x)^2) + 28/(3*(-1 + x)) - 34/(3*x^2) + 34/(3*x) + 
       (28*x)/3 - (28*x^2)/3]*PolyLog[5, 1 - x] + 
    FF[38/(9*(-1 + x)^2) + 38/(9*(-1 + x)) - 56/(9*x^2) + 56/(9*x) + 
       (28*x)/3 - (28*x^2)/3]*PolyLog[5, x] + 
    FF[28/(3*(-1 + x)^2) + 28/(3*(-1 + x)) - 28/(3*x^2) + 28/(3*x) + 
       (34*x)/3 - (34*x^2)/3]*PolyLog[5, -(x/(1 - x))])}


==> anc/f_-+++_3_HPLs.m <==
{FF[((-1/48*I)*(139*Pi - (26*I)*Pi^2 + 42*Pi^3))/x + 
    (-360 + (2780*I)*Pi + 2285*Pi^2 + (360*I)*Pi^3 + 42*Pi^4 + 3600*Zeta[3] - 
      (2160*I)*Pi*Zeta[3])/960 + ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 
      209*Pi^4 + 1920*Zeta[3] + (2160*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    ((130*I)*Pi^3 + 111*Pi^4 - 780*Zeta[3] + (3420*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) - (x^2*(195*Pi^2 + (20*I)*Pi^3 + 181*Pi^4 + 
       520*Zeta[3] + (4080*I)*Pi*Zeta[3]))/480 + 
    (x*(585*Pi^2 - (840*I)*Pi^3 + 424*Pi^4 + 6960*Zeta[3] + 
       (12240*I)*Pi*Zeta[3]))/1440] + 
  FF[((13*I)*Pi + 6*Pi^2)/(12*x) + (139 - (39*I)*Pi - 34*Pi^2 - (12*I)*Pi^3 - 
       264*Zeta[3])/(48*(-1 + x)) + (x^2*(2*Pi^2 + (5*I)*Pi^3 - 30*Zeta[3]))/
      8 - ((I/48)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (180*I)*Zeta[3]))/
      (-1 + x)^2 - (I/96)*(-89*Pi - (150*I)*Pi^2 + 4*Pi^3 - 
       (264*I)*Zeta[3]) + (x*(139 + (52*I)*Pi + 10*Pi^2 - (16*I)*Pi^3 + 
        96*Zeta[3]))/48]*G[0, x] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(12*(-1 + x)) - 
     ((I/48)*(39*Pi - (2*I)*Pi^2 + 42*Pi^3))/x^2 + 
     (278 + (193*I)*Pi - 106*Pi^2 - (28*I)*Pi^3 - 120*Zeta[3])/96 + 
     (I/48)*x*(139*I - 52*Pi + (34*I)*Pi^2 + 16*Pi^3 + (96*I)*Zeta[3]) + 
     ((I/48)*(139*I + 39*Pi - (34*I)*Pi^2 + 28*Pi^3 - (168*I)*Zeta[3]))/x + 
     (x^2*(2*Pi^2 - (5*I)*Pi^3 + 30*Zeta[3]))/8]*G[1, x] + 
  FF[(193 + (6*I)*Pi + 22*Pi^2)/48 + (-39 + (24*I)*Pi + 32*Pi^2)/
      (48*(-1 + x)^2) + (13 + 60*Pi^2)/(48*(-1 + x)) - (I*Pi)/x + 
     ((91 - (128*I)*Pi + 8*Pi^2)*x)/48 - ((39 + (4*I)*Pi + 22*Pi^2)*x^2)/48]*
   G[0, 0, x] + FF[(-297 + (288*I)*Pi + 80*Pi^2)/96 + 
     (I*Pi + 6*Pi^2)/(12*(-1 + x)^2) + (-13 - (44*I)*Pi + 13*Pi^2)/
      (12*(-1 + x)) - (I*Pi)/x^2 + ((I/12)*(-13*I + 12*Pi))/x - 
     ((39 + (184*I)*Pi + 36*Pi^2)*x)/48 + ((39 + (4*I)*Pi + 22*Pi^2)*x^2)/48]*
   G[0, 1, x] + FF[(-297 - (72*I)*Pi + 52*Pi^2)/96 - (I*Pi)/(-1 + x)^2 - 
     ((I/12)*(-13*I + 12*Pi))/(-1 + x) + (I*Pi + 6*Pi^2)/(12*x^2) + 
     (13 + (44*I)*Pi - 13*Pi^2)/(12*x) - ((39 - (176*I)*Pi + 8*Pi^2)*x)/48 + 
     ((39 + (4*I)*Pi + 22*Pi^2)*x^2)/48]*G[1, 0, x] + 
  FF[(245 - (126*I)*Pi + 8*Pi^2)/48 + (I*Pi)/(-1 + x) + 
     (-39 + (24*I)*Pi + 32*Pi^2)/(48*x^2) + (-13 - 60*Pi^2)/(48*x) + 
     ((-13 + (136*I)*Pi + 36*Pi^2)*x)/48 - ((39 + (4*I)*Pi + 22*Pi^2)*x^2)/
      48]*G[1, 1, x] + 
  FF[(I/4)*(12*I + Pi) + (5 + (6*I)*Pi)/(12*(-1 + x)^2) + 
     ((I/6)*(17*I + 3*Pi))/(-1 + x) - (I/3)*(-11*I + 3*Pi)*x + 
     ((5 + (33*I)*Pi)*x^2)/12]*G[0, 0, 0, x] + 
  FF[(25 + (22*I)*Pi)/8 + (1 + (45*I)*Pi)/(12*(-1 + x)^2) + 
     (17 + (12*I)*Pi)/(6*(-1 + x)) - x^(-1) + ((2 - (11*I)*Pi)*x)/2 + 
     (I/4)*(2*I + 15*Pi)*x^2]*G[0, 0, 1, x] + 
  FF[(25 - (4*I)*Pi)/8 + 1/(12*(-1 + x)^2) + 17/(6*(-1 + x)) - x^(-1) + 
     (1 + (2*I)*Pi)*x - (I/4)*(-2*I + 15*Pi)*x^2]*G[0, 1, 0, x] + 
  FF[(-1/8*I)*(-I + 18*Pi) - (I*Pi)/(-1 + x)^2 - ((I/2)*(-13*I + 2*Pi))/
      (-1 + x) - x^(-2) + 2/x + (I/6)*(29*I + 27*Pi)*x + 
     ((7 - (33*I)*Pi)*x^2)/12]*G[0, 1, 1, x] + 
  FF[(-1/8*I)*(-35*I + 4*Pi) - (-1 + x)^(-2) - 2/(-1 + x) - (I*Pi)/x^2 + 
     ((I/2)*(-13*I + 2*Pi))/x + ((11 + (3*I)*Pi)*x)/3 + 
     ((7 - (33*I)*Pi)*x^2)/12]*G[1, 0, 0, x] + 
  FF[(29 - (18*I)*Pi)/8 + (-1 + x)^(-1) + 1/(12*x^2) - 17/(6*x) + 
     ((11*I)/2)*Pi*x - (I/4)*(-2*I + 15*Pi)*x^2]*G[1, 0, 1, x] + 
  FF[(29 + (8*I)*Pi)/8 + (-1 + x)^(-1) + ((I/12)*(-I + 45*Pi))/x^2 - 
     ((I/6)*(-17*I + 12*Pi))/x - (2*I)*Pi*x + (I/4)*(2*I + 15*Pi)*x^2]*
   G[1, 1, 0, x] + FF[(I/4)*(25*I + 8*Pi) + ((I/12)*(-5*I + 6*Pi))/x^2 - 
     ((I/6)*(17*I + 3*Pi))/x + ((17 - (27*I)*Pi)*x)/6 + 
     ((5 + (33*I)*Pi)*x^2)/12]*G[1, 1, 1, x] + 
  FF[9/4 + 13/(4*(-1 + x)^2) + 5/(-1 + x) - (3*x)/2 + (13*x^2)/4]*
   G[0, 0, 0, 0, x] + FF[-2 - 11/(4*(-1 + x)^2) - 9/(2*(-1 + x)) + x/2 - 
     x^2/2]*G[0, 0, 0, 1, x] + 
  FF[-2 - 11/(4*(-1 + x)^2) - 9/(2*(-1 + x)) + x/2 - x^2/2]*
   G[0, 0, 1, 0, x] + FF[19/4 + 13/(2*(-1 + x)^2) + 13/(2*(-1 + x)) - 6*x + 
     (17*x^2)/4]*G[0, 0, 1, 1, x] + 
  FF[-1/4 + (-1 + x)^(-2) + (-1 + x)^(-1) + (5*x)/2 - (17*x^2)/4]*
   G[0, 1, 0, 0, x] + FF[-1/4 - (-1 + x)^(-2) - (-1 + x)^(-1) - x/2 + x^2/2]*
   G[0, 1, 0, 1, x] + FF[-1/4 - (-1 + x)^(-2) - (-1 + x)^(-1) - x/2 + x^2/2]*
   G[0, 1, 1, 0, x] + FF[-2 + 5*x - (13*x^2)/4]*G[0, 1, 1, 1, x] + 
  FF[-1/4 + (3*x)/2 - (13*x^2)/4]*G[1, 0, 0, 0, x] + 
  FF[-1/4 - x^(-2) + x^(-1) - x/2 + x^2/2]*G[1, 0, 0, 1, x] + 
  FF[-1/4 - x^(-2) + x^(-1) - x/2 + x^2/2]*G[1, 0, 1, 0, x] + 
  FF[-2 + x^(-2) - x^(-1) + 6*x - (17*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[3 + 13/(2*x^2) - 13/(2*x) - (5*x)/2 + (17*x^2)/4]*G[1, 1, 0, 0, x] + 
  FF[-2 - 11/(4*x^2) + 9/(2*x) + x/2 - x^2/2]*G[1, 1, 0, 1, x] + 
  FF[-2 - 11/(4*x^2) + 9/(2*x) + x/2 - x^2/2]*G[1, 1, 1, 0, x] + 
  FF[4 + 13/(4*x^2) - 5/x - 5*x + (13*x^2)/4]*G[1, 1, 1, 1, x], 
 FF[((I/72)*(316*Pi - (3*I)*Pi^2 + 27*Pi^3))/x + 
    ((-40*I)*Pi^3 - 17*Pi^4 + 240*Zeta[3] - (480*I)*Pi*Zeta[3])/
     (240*(-1 + x)^2) + ((-3160*I)*Pi - 30*Pi^2 - (210*I)*Pi^3 - 93*Pi^4 - 
      360*Zeta[3] - (900*I)*Pi*Zeta[3])/(720*(-1 + x)) - 
    (x*(1040*Pi^2 - (165*I)*Pi^3 + 96*Pi^4 + 1800*Zeta[3] + 
       (2520*I)*Pi*Zeta[3]))/720 + (3060 - (12640*I)*Pi - 1115*Pi^2 - 
      (540*I)*Pi^3 + 6*Pi^4 - 3240*Zeta[3] + (3240*I)*Pi*Zeta[3])/2880 + 
    (x^2*(2080*Pi^2 + (30*I)*Pi^3 + 243*Pi^4 + 1440*Zeta[3] + 
       (5040*I)*Pi*Zeta[3]))/1440] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(24*x) + 
     (x*(-1264 - (156*I)*Pi + 37*Pi^2 + (36*I)*Pi^3 - 216*Zeta[3]))/288 + 
     (x^2*(-17*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3]))/48 + 
     ((208*I)*Pi - 15*Pi^2 + (9*I)*Pi^3 + 108*Zeta[3])/(72*(-1 + x)^2) + 
     (-632 + (416*I)*Pi + 17*Pi^2 + (18*I)*Pi^3 + 324*Zeta[3])/
      (144*(-1 + x)) + ((233*I)*Pi + 147*Pi^2 + 432*Zeta[3])/288]*G[0, x] + 
  FF[((13*I)*Pi + 6*Pi^2)/(24*(-1 + x)) + 
     ((I/72)*(208*Pi + (15*I)*Pi^2 + 27*Pi^3))/x^2 + 
     (632 - (416*I)*Pi - 17*Pi^2 - (36*I)*Pi^3 - 216*Zeta[3])/(144*x) + 
     (I/48)*x^2*((17*I)*Pi^2 + 12*Pi^3 + (72*I)*Zeta[3]) + 
     (-1264 + (77*I)*Pi + 82*Pi^2 + (54*I)*Pi^3 + 108*Zeta[3])/288 + 
     (x*(1264 + (156*I)*Pi + 167*Pi^2 - (36*I)*Pi^3 + 216*Zeta[3]))/288]*
   G[1, x] + FF[(77 - (51*I)*Pi - 36*Pi^2)/144 + (208 - (51*I)*Pi - 27*Pi^2)/
      (72*(-1 + x)^2) + (404 - (117*I)*Pi - 90*Pi^2)/(144*(-1 + x)) + 
     ((I/2)*Pi)/x - ((214 - (69*I)*Pi + 9*Pi^2)*x)/72 + 
     ((208 + (3*I)*Pi + 18*Pi^2)*x^2)/72]*G[0, 0, x] + 
  FF[(79 - (324*I)*Pi - 126*Pi^2)/288 + ((-I)*Pi - 6*Pi^2)/(24*(-1 + x)^2) + 
     (13 + (35*I)*Pi - 12*Pi^2)/(24*(-1 + x)) + (((23*I)/24)*Pi)/x^2 - 
     ((I/24)*(-13*I + 23*Pi))/x + ((208 + (111*I)*Pi + 27*Pi^2)*x)/72 - 
     ((208 + (3*I)*Pi + 18*Pi^2)*x^2)/72]*G[0, 1, x] + 
  FF[(79 + (108*I)*Pi - 90*Pi^2)/288 + (((23*I)/24)*Pi)/(-1 + x)^2 + 
     (13 + (23*I)*Pi)/(24*(-1 + x)) + ((-I)*Pi - 6*Pi^2)/(24*x^2) + 
     (-13 - (35*I)*Pi + 12*Pi^2)/(24*x) + ((208 - (105*I)*Pi + 9*Pi^2)*x)/
      72 - ((208 + (3*I)*Pi + 18*Pi^2)*x^2)/72]*G[1, 0, x] + 
  FF[(65 + (93*I)*Pi - 18*Pi^2)/144 - ((I/2)*Pi)/(-1 + x) + 
     (208 - (51*I)*Pi - 27*Pi^2)/(72*x^2) + (-404 + (117*I)*Pi + 90*Pi^2)/
      (144*x) - ((202 + (75*I)*Pi + 27*Pi^2)*x)/72 + 
     ((208 + (3*I)*Pi + 18*Pi^2)*x^2)/72]*G[1, 1, x] + 
  FF[7/16 + ((I/8)*(9*I + 2*Pi))/(-1 + x)^2 + ((I/48)*(11*I + 12*Pi))/
      (-1 + x) + ((97 + (12*I)*Pi)*x)/48 - (I/8)*(-9*I + 8*Pi)*x^2]*
   G[0, 0, 0, x] + FF[(-1/4*I)*(-5*I + 6*Pi) - ((I/24)*(-I + 36*Pi))/
      (-1 + x)^2 - ((I/24)*(-25*I + 18*Pi))/(-1 + x) + 1/(2*x) + 
     (I/48)*(29*I + 108*Pi)*x + ((17 - (36*I)*Pi)*x^2)/24]*G[0, 0, 1, x] + 
  FF[(I/8)*(10*I + 3*Pi) - 1/(24*(-1 + x)^2) - 25/(24*(-1 + x)) + 1/(2*x) - 
     (I/48)*(-29*I + 36*Pi)*x + ((17 + (36*I)*Pi)*x^2)/24]*G[0, 1, 0, x] + 
  FF[(17 + (54*I)*Pi)/48 + ((I/2)*Pi)/(-1 + x)^2 + (5 + I*Pi)/(2*(-1 + x)) + 
     23/(24*x^2) - 35/(24*x) + ((27 - (28*I)*Pi)*x)/16 + 
     (I/24)*(7*I + 24*Pi)*x^2]*G[0, 1, 1, x] + 
  FF[(14 + (3*I)*Pi)/8 + 23/(24*(-1 + x)^2) + 35/(24*(-1 + x)) + 
     ((I/2)*Pi)/x^2 - ((I/2)*(-5*I + Pi))/x - (I/48)*(-53*I + 12*Pi)*x + 
     (I/24)*(7*I + 24*Pi)*x^2]*G[1, 0, 0, x] + 
  FF[(I/48)*(55*I + 54*Pi) - 1/(2*(-1 + x)) - 1/(24*x^2) + 25/(24*x) - 
     (I/16)*(-13*I + 36*Pi)*x + ((17 + (36*I)*Pi)*x^2)/24]*G[1, 0, 1, x] + 
  FF[(-1/48*I)*(-55*I + 36*Pi) - 1/(2*(-1 + x)) - ((I/24)*(-I + 36*Pi))/x^2 + 
     ((I/24)*(-25*I + 18*Pi))/x + (I/16)*(13*I + 12*Pi)*x + 
     ((17 - (36*I)*Pi)*x^2)/24]*G[1, 1, 0, x] + 
  FF[(16 - (9*I)*Pi)/12 + ((I/8)*(9*I + 2*Pi))/x^2 - 
     ((I/48)*(11*I + 12*Pi))/x + ((11 + (84*I)*Pi)*x)/48 - 
     (I/8)*(-9*I + 8*Pi)*x^2]*G[1, 1, 1, x] + 
  FF[-3/4 - 3/(4*(-1 + x)^2) - 3/(2*(-1 + x)) - (3*x^2)/4]*G[0, 0, 0, 0, x] + 
  FF[3/4 + (-1 + x)^(-2) + 7/(4*(-1 + x)) + x/4 - x^2/4]*G[0, 0, 0, 1, x] + 
  FF[3/4 + (-1 + x)^(-2) + 7/(4*(-1 + x)) + x/4 - x^2/4]*G[0, 0, 1, 0, x] + 
  FF[-9/4 - 5/(2*(-1 + x)^2) - 5/(2*(-1 + x)) + 2*x - (5*x^2)/4]*
   G[0, 0, 1, 1, x] + FF[-1/2*1/(-1 + x)^2 - 1/(2*(-1 + x)) - x/2 + 
     (5*x^2)/4]*G[0, 1, 0, 0, x] + 
  FF[3/8 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - x/4 + x^2/4]*
   G[0, 1, 0, 1, x] + FF[3/8 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - x/4 + 
     x^2/4]*G[0, 1, 1, 0, x] + FF[3/4 - (3*x)/2 + (3*x^2)/4]*
   G[0, 1, 1, 1, x] + FF[(3*x^2)/4]*G[1, 0, 0, 0, x] + 
  FF[3/8 + 1/(2*x^2) - 1/(2*x) - x/4 + x^2/4]*G[1, 0, 0, 1, x] + 
  FF[3/8 + 1/(2*x^2) - 1/(2*x) - x/4 + x^2/4]*G[1, 0, 1, 0, x] + 
  FF[3/4 - 1/(2*x^2) + 1/(2*x) - 2*x + (5*x^2)/4]*G[1, 0, 1, 1, x] + 
  FF[-3/2 - 5/(2*x^2) + 5/(2*x) + x/2 - (5*x^2)/4]*G[1, 1, 0, 0, x] + 
  FF[3/4 + x^(-2) - 7/(4*x) + x/4 - x^2/4]*G[1, 1, 0, 1, x] + 
  FF[3/4 + x^(-2) - 7/(4*x) + x/4 - x^2/4]*G[1, 1, 1, 0, x] + 
  FF[-3/2 - 3/(4*x^2) + 3/(2*x) + (3*x)/2 - (3*x^2)/4]*G[1, 1, 1, 1, x], 
 FF[(-36 + (160*I)*Pi - 37*Pi^2)/144 + ((-40*I)*Pi + 3*Pi^2)/(36*x) + 
    ((I/36)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
    ((I/36)*(40*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + 
    (x*(17*Pi^2 + 6*Zeta[3]))/36 - (x^2*(17*Pi^2 + 6*Zeta[3]))/36] + 
  FF[(Pi*(-25*I + 3*Pi))/72 + ((-34*I)*Pi + 3*Pi^2)/(36*(-1 + x)^2) + 
     (20 - (17*I)*Pi + Pi^2)/(18*(-1 + x)) - (5*(-16 + Pi^2)*x)/72 + 
     (Pi^2*x^2)/12]*G[0, x] + 
  FF[(80 - (25*I)*Pi + 4*Pi^2)/72 + ((-34*I)*Pi + 3*Pi^2)/(36*x^2) + 
     (-20 + (17*I)*Pi - Pi^2)/(18*x) - ((80 + 7*Pi^2)*x)/72 + (Pi^2*x^2)/12]*
   G[1, x] + FF[(I/36)*(25*I + 3*Pi) + ((I/18)*(17*I + 3*Pi))/(-1 + x)^2 + 
     ((I/36)*(40*I + 9*Pi))/(-1 + x) + (7*x)/9 - (17*x^2)/18]*G[0, 0, x] + 
  FF[25/72 - ((I/6)*Pi)/x^2 + ((I/6)*Pi)/x - (17*x)/18 + (17*x^2)/18]*
   G[0, 1, x] + FF[25/72 - ((I/6)*Pi)/(-1 + x)^2 - ((I/6)*Pi)/(-1 + x) - 
     (17*x)/18 + (17*x^2)/18]*G[1, 0, x] + 
  FF[(I/36)*(31*I + 3*Pi) + ((I/18)*(17*I + 3*Pi))/x^2 - 
     ((I/36)*(40*I + 9*Pi))/x + (10*x)/9 - (17*x^2)/18]*G[1, 1, x] + 
  FF[1/4 + 1/(3*(-1 + x)^2) + 5/(12*(-1 + x)) - x/4 + x^2/3]*G[0, 0, 0, x] + 
  FF[x/12 - x^2/6]*G[0, 0, 1, x] + FF[x/12 - x^2/6]*G[0, 1, 0, x] + 
  FF[-1/12 - 1/(6*x^2) + 1/(6*x) + x/12]*G[0, 1, 1, x] + 
  FF[-1/6*1/(-1 + x)^2 - 1/(6*(-1 + x)) - x/12]*G[1, 0, 0, x] + 
  FF[-1/12 + x/4 - x^2/6]*G[1, 0, 1, x] + FF[-1/12 + x/4 - x^2/6]*
   G[1, 1, 0, x] + FF[1/3 + 1/(3*x^2) - 5/(12*x) - (5*x)/12 + x^2/3]*
   G[1, 1, 1, x], FF[((39*I)*Pi + 147*Pi^2 + (182*I)*Pi^3)/(180*x) + 
    (-846 - (78*I)*Pi - 999*Pi^2 - (320*I)*Pi^3 + 39*Pi^4 + 1884*Zeta[3])/
     360 - (7*((7*I)*Pi^3 + 3*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) + ((-39*I)*Pi - 147*Pi^2 - (28*I)*Pi^3 - 7*Pi^4 - 
      924*Zeta[3] - (1440*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
    (x^2*(-135*Pi^2 + (98*I)*Pi^3 + 91*Pi^4 + 196*Zeta[3] + 
       (1680*I)*Pi*Zeta[3]))/120 - 
    (x*(-405*Pi^2 - (112*I)*Pi^3 + 290*Pi^4 + 3024*Zeta[3] + 
       (5040*I)*Pi*Zeta[3]))/360] + 
  FF[(((-49*I)/30)*Pi)/x + (I/60)*x*(13*I - 98*Pi + (81*I)*Pi^2 + 80*Pi^3 + 
       (480*I)*Zeta[3]) + (7*x^2*((-I)*Pi^3 + 6*Zeta[3]))/6 + 
     ((-327*I)*Pi + 143*Pi^2 - (10*I)*Pi^3 + 60*Zeta[3])/60 + 
     (-13 - (135*I)*Pi + 232*Pi^2 + 360*Zeta[3])/(60*(-1 + x)) + 
     ((-135*I)*Pi + 49*Pi^2 + 420*Zeta[3])/(60*(-1 + x)^2)]*G[0, x] + 
  FF[(((49*I)/30)*Pi)/(-1 + x) + ((I/60)*(-135*Pi - (49*I)*Pi^2 + 70*Pi^3))/
      x^2 + (-13 - (425*I)*Pi + 62*Pi^2 + (20*I)*Pi^3 - 120*Zeta[3])/60 + 
     ((7*I)/6)*x^2*(Pi^3 + (6*I)*Zeta[3]) + 
     (13 + (135*I)*Pi - 232*Pi^2 - (80*I)*Pi^3 + 120*Zeta[3])/(60*x) + 
     (x*(13 + (98*I)*Pi + 81*Pi^2 - (80*I)*Pi^3 + 480*Zeta[3]))/60]*G[1, x] + 
  FF[(-425 - (121*I)*Pi + 5*Pi^2)/30 + (-27 - 28*Pi^2)/(12*(-1 + x)^2) + 
     (-233 - (122*I)*Pi - 120*Pi^2)/(60*(-1 + x)) - 
     ((-37 - (308*I)*Pi + 80*Pi^2)*x)/60 + ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/
      60]*G[0, 0, x] + FF[(523 - (44*I)*Pi + 10*Pi^2)/60 - 
     (((49*I)/30)*Pi)/(-1 + x)^2 + (49 + (154*I)*Pi + 10*Pi^2)/
      (30*(-1 + x)) - 49/(30*x) + ((-45 + (168*I)*Pi + 20*Pi^2)*x)/20 - 
     ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/60]*G[0, 1, x] + 
  FF[(523 + (362*I)*Pi)/60 + 49/(30*(-1 + x)) - (((49*I)/30)*Pi)/x^2 + 
     (-49 - (154*I)*Pi - 10*Pi^2)/(30*x) + ((-135 - (308*I)*Pi + 80*Pi^2)*x)/
      60 - ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/60]*G[1, 0, x] + 
  FF[(I/15)*(237*I + 41*Pi) + (-27 - 28*Pi^2)/(12*x^2) + 
     (233 + (122*I)*Pi + 120*Pi^2)/(60*x) - ((-233 + (504*I)*Pi + 60*Pi^2)*x)/
      60 + ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/60]*G[1, 1, x] + 
  FF[(11 - (15*I)*Pi)/15 + 49/(30*(-1 + x)^2) + 191/(30*(-1 + x)) + 
     ((31 + (80*I)*Pi)*x)/10 + (7*(7 - (30*I)*Pi)*x^2)/30]*G[0, 0, 0, x] + 
  FF[(-1/30*I)*(-143*I + 30*Pi) - (((7*I)/30)*(-7*I + 30*Pi))/(-1 + x)^2 - 
     (((2*I)/5)*(-21*I + 20*Pi))/(-1 + x) + ((61 + (180*I)*Pi)*x)/30 - 
     (7*I)*Pi*x^2]*G[0, 0, 1, x] + 
  FF[(I/30)*(143*I + 30*Pi) - 49/(30*(-1 + x)^2) - 42/(5*(-1 + x)) + 
     ((61 - (240*I)*Pi)*x)/30 + (7*I)*Pi*x^2]*G[0, 1, 0, x] + 
  FF[121/30 + 203/(15*(-1 + x)) + ((191 - (180*I)*Pi)*x)/30 + 
     ((7*I)/30)*(7*I + 30*Pi)*x^2]*G[0, 1, 1, x] + 
  FF[(263 + (30*I)*Pi)/30 - 203/(15*x) - (I/10)*(-31*I + 80*Pi)*x + 
     ((7*I)/30)*(7*I + 30*Pi)*x^2]*G[1, 0, 0, x] + 
  FF[-41/15 - 49/(30*x^2) + 42/(5*x) - (I/30)*(-61*I + 180*Pi)*x + 
     (7*I)*Pi*x^2]*G[1, 0, 1, x] + 
  FF[(-1/15*I)*(-41*I + 30*Pi) - (((7*I)/30)*(-7*I + 30*Pi))/x^2 + 
     (((2*I)/5)*(-21*I + 20*Pi))/x + (I/30)*(61*I + 240*Pi)*x - (7*I)*Pi*x^2]*
   G[1, 1, 0, x] + FF[82/15 + 49/(30*x^2) - 191/(30*x) + 
     (I/30)*(191*I + 180*Pi)*x + (7*(7 - (30*I)*Pi)*x^2)/30]*G[1, 1, 1, x] + 
  FF[-1 - 7/(-1 + x)^2 - 6/(-1 + x) + 8*x - 7*x^2]*G[0, 0, 0, 0, x] + 
  FF[7/(-1 + x)^2 + 6/(-1 + x)]*G[0, 0, 0, 1, x] + 
  FF[7/(-1 + x)^2 + 6/(-1 + x)]*G[0, 0, 1, 0, x] + 
  FF[-1 - 14/(-1 + x)^2 - 14/(-1 + x) + 6*x - 7*x^2]*G[0, 0, 1, 1, x] + 
  FF[1 - 8*x + 7*x^2]*G[0, 1, 0, 0, x] + FF[-6*x + 7*x^2]*G[0, 1, 1, 1, x] + 
  FF[1 - 8*x + 7*x^2]*G[1, 0, 0, 0, x] + FF[-6*x + 7*x^2]*G[1, 0, 1, 1, x] + 
  FF[-2 - 14/x^2 + 14/x + 8*x - 7*x^2]*G[1, 1, 0, 0, x] + 
  FF[7/x^2 - 6/x]*G[1, 1, 0, 1, x] + FF[7/x^2 - 6/x]*G[1, 1, 1, 0, x] + 
  FF[-7/x^2 + 6/x + 6*x - 7*x^2]*G[1, 1, 1, 1, x]}


==> anc/f_-+++_3_Lis.m <==
{FF[(Pi^2*(117 - (168*I)*Pi + 112*Pi^2)*x)/288 - 
    (Pi^2*(585 + (60*I)*Pi + 679*Pi^2)*x^2)/1440 + 
    ((-2085*I)*Pi - 390*Pi^2 - (630*I)*Pi^3 - 28*Pi^4 + 3480*Zeta[3] - 
      (1440*I)*Pi*Zeta[3])/(720*x) + ((2085*I)*Pi + 390*Pi^2 + (310*I)*Pi^3 + 
      277*Pi^4 - 3480*Zeta[3] + (1440*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    ((130*I)*Pi^3 + 179*Pi^4 - 780*Zeta[3] + (2700*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + (-1080 + (8340*I)*Pi + 6855*Pi^2 + (1080*I)*Pi^3 + 
      182*Pi^4 + (2880*I)*Pi*Zeta[3])/2880 + 
    ((I/12)*((13*I)*Zeta[3] + 45*Pi*Zeta[3]))/x^2] + 
  FF[23/96 + 17/(48*(-1 + x)^2) + 17/(48*(-1 + x)) - 7/(32*x^2) + 7/(48*x) - 
     (17*x)/48 + (13*x^2)/96]*Log[1 - x]^4 + 
  FF[(I/24)*(12*I + Pi) + (5 + (6*I)*Pi)/(72*(-1 + x)^2) + 
     ((I/36)*(17*I + 3*Pi))/(-1 + x) - (I/18)*(-11*I + 3*Pi)*x + 
     ((5 + (33*I)*Pi)*x^2)/72]*Log[x]^3 + 
  FF[3/32 + 13/(96*(-1 + x)^2) + 5/(24*(-1 + x)) - x/16 + (13*x^2)/96]*
   Log[x]^4 + Log[1 - x]^3*
   (FF[(I/24)*(25*I + 8*Pi) + ((I/72)*(-5*I + 6*Pi))/x^2 - 
      ((I/36)*(17*I + 3*Pi))/x + ((17 - (27*I)*Pi)*x)/36 + 
      ((5 + (33*I)*Pi)*x^2)/72] + 
    FF[-5/8 - 17/(12*(-1 + x)^2) - 17/(12*(-1 + x)) + 23/(12*x^2) - 
       23/(12*x) + (23*x)/12 - (25*x^2)/24]*Log[x]) + 
  FF[-1/24*(Pi*(90*I + 7*Pi)) + ((-13*I)*Pi - 6*Pi^2)/(12*(-1 + x)^2) + 
     ((32*I)*Pi - 13*Pi^2)/(12*(-1 + x)) + ((13*I)*Pi + 6*Pi^2)/(12*x^2) + 
     ((32*I)*Pi - 13*Pi^2)/(12*x) + (Pi*(90*I + 7*Pi)*x)/12]*PolyLog[2, x] + 
  Log[1 - x]^2*(FF[(245 - (126*I)*Pi + 22*Pi^2)/96 + 
      (17*Pi^2)/(24*(-1 + x)^2) + ((12*I)*Pi + 17*Pi^2)/(24*(-1 + x)) + 
      (-39 + (24*I)*Pi - 44*Pi^2)/(96*x^2) + (-13 + 16*Pi^2)/(96*x) + 
      (I/96)*(13*I + 136*Pi)*x - ((39 + (4*I)*Pi + 14*Pi^2)*x^2)/96] + 
    FF[(59 - (18*I)*Pi)/16 + ((I/2)*Pi)/(-1 + x)^2 + 
       (17 + (2*I)*Pi)/(4*(-1 + x)) + 7/(12*x^2) - 23/(6*x) + 
       ((29 + (39*I)*Pi)*x)/12 - ((19*I)/24)*(-I + 3*Pi)*x^2]*Log[x] + 
    FF[-7/8 + 1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) - 21/(8*x^2) + 21/(8*x) + 
       (3*x)/8 - (13*x^2)/16]*Log[x]^2 + 
    FF[1/(2*x^2) - 1/(2*x) + x/2 - x^2/2]*PolyLog[2, x]) + 
  Log[x]^2*(FF[(193 + (6*I)*Pi + 22*Pi^2)/96 + (-39 + (24*I)*Pi + 32*Pi^2)/
       (96*(-1 + x)^2) + (13 + 60*Pi^2)/(96*(-1 + x)) - ((I/2)*Pi)/x + 
      ((91 - (128*I)*Pi + 8*Pi^2)*x)/96 - ((39 + (4*I)*Pi + 22*Pi^2)*x^2)/
       96] + FF[-1/2*1/(-1 + x)^2 - 1/(2*(-1 + x)) - x/2 + x^2/2]*
     PolyLog[2, x]) + FF[(15 - (13*I)*Pi)/4 + (I*Pi)/(-1 + x)^2 + 
     (15 + (2*I)*Pi)/(2*(-1 + x)) - ((I/12)*(13*I + 45*Pi))/x^2 + 
     ((I/6)*(29*I + 12*Pi))/x + ((29 + (51*I)*Pi)*x)/6 - 
     (I/12)*(-13*I + 102*Pi)*x^2]*PolyLog[3, 1 - x] + 
  FF[(30 - (13*I)*Pi)/4 + (13 - (45*I)*Pi)/(12*(-1 + x)^2) + 
     (29 - (12*I)*Pi)/(6*(-1 + x)) + (I*Pi)/x^2 - ((I/2)*(-15*I + 2*Pi))/x + 
     (I/6)*(16*I + 51*Pi)*x - (I/12)*(-13*I + 102*Pi)*x^2]*PolyLog[3, x] + 
  Log[x]*(FF[((139 + (52*I)*Pi + 10*Pi^2 - (16*I)*Pi^3)*x)/48 + 
      ((2 + (5*I)*Pi)*Pi^2*x^2)/8 + (139 - (39*I)*Pi - 34*Pi^2 - 
        (12*I)*Pi^3 - 312*Zeta[3])/(48*(-1 + x)) + 
      ((13*I)*Pi + 6*Pi^2 - 102*Zeta[3])/(12*x) - 
      ((I/48)*(39*Pi - (2*I)*Pi^2 + 12*Pi^3 - (228*I)*Zeta[3]))/(-1 + x)^2 + 
      (17*Zeta[3])/(2*x^2) + ((89*I)*Pi - 150*Pi^2 - (4*I)*Pi^3 + 48*Zeta[3])/
       96] + FF[-15/2 - 13/(12*(-1 + x)^2) - 29/(6*(-1 + x)) - (I*Pi)/x^2 + 
       ((I/2)*(-15*I + 2*Pi))/x + ((8 - (3*I)*Pi)*x)/3 + 
       ((13 + (12*I)*Pi)*x^2)/12]*PolyLog[2, x] + 
    FF[-13/4 + (-1 + x)^(-2) + (-1 + x)^(-1) - 17/(2*x^2) + 17/(2*x) + 2*x - 
       (15*x^2)/4]*PolyLog[3, 1 - x] + 
    FF[7/4 + 19/(4*(-1 + x)^2) + 13/(2*(-1 + x)) + 3*x - (19*x^2)/4]*
     PolyLog[3, x]) + Log[1 - x]*
   (FF[(-1/144*I)*(-417*I + 156*Pi - (218*I)*Pi^2 + 156*Pi^3)*x + 
      ((31 + (57*I)*Pi)*Pi^2*x^2)/72 - 
      ((I/144)*(117*Pi - (32*I)*Pi^2 + 36*Pi^3 - (684*I)*Zeta[3]))/x^2 + 
      (278 + (193*I)*Pi - 166*Pi^2 + (24*I)*Pi^3 + 48*Zeta[3])/96 + 
      ((-I)*Pi^3 + 51*Zeta[3])/(6*(-1 + x)^2) + 
      ((-13*I)*Pi - 21*Pi^2 - (2*I)*Pi^3 + 102*Zeta[3])/(12*(-1 + x)) + 
      (-417 + (117*I)*Pi + 218*Pi^2 + (36*I)*Pi^3 + 936*Zeta[3])/(144*x)] + 
    FF[(-1/16*I)*(-35*I + 4*Pi) - 1/(2*(-1 + x)^2) - (-1 + x)^(-1) - 
       ((I/2)*Pi)/x^2 + ((I/4)*(-13*I + 2*Pi))/x + ((11 + (3*I)*Pi)*x)/6 + 
       ((7 - (33*I)*Pi)*x^2)/24]*Log[x]^2 + FF[-1/24 + x/4 - (13*x^2)/24]*
     Log[x]^3 + FF[15/4 + (I*Pi)/(-1 + x)^2 + (15 + (2*I)*Pi)/(2*(-1 + x)) + 
       13/(12*x^2) - 29/(6*x) + ((29 + (6*I)*Pi)*x)/6 - 
       (I/12)*(-13*I + 12*Pi)*x^2]*PolyLog[2, x] + 
    Log[x]*(FF[(-297 - (72*I)*Pi + 104*Pi^2)/96 + ((-6*I)*Pi - Pi^2)/
         (6*(-1 + x)^2) + (-13 - (12*I)*Pi - 2*Pi^2)/(12*(-1 + x)) + 
        (I*Pi + 23*Pi^2)/(12*x^2) + (13 + (44*I)*Pi - 30*Pi^2)/(12*x) - 
        ((39 - (176*I)*Pi + 24*Pi^2)*x)/48 + ((39 + (4*I)*Pi + 52*Pi^2)*x^2)/
         48] + FF[(-1 + x)^(-2) + (-1 + x)^(-1) - x^(-2) + x^(-1)]*
       PolyLog[2, x]) + FF[19/(4*x^2) - 13/(2*x) + (13*x)/2 - (19*x^2)/4]*
     PolyLog[3, 1 - x] + FF[-5 - 17/(2*(-1 + x)^2) - 17/(2*(-1 + x)) + 
       x^(-2) - x^(-1) + (11*x)/2 - (15*x^2)/4]*PolyLog[3, x]) + 
  FF[-7/4 - 17/(2*(-1 + x)^2) - 17/(2*(-1 + x)) + 7/(2*x) - (17*x)/2 + 
     (17*x^2)/2]*PolyLog[4, 1 - x] + 
  FF[-7/4 - 7/(2*(-1 + x)) - 17/(2*x^2) + 17/(2*x) - (17*x)/2 + (17*x^2)/2]*
   PolyLog[4, x] + FF[7/4 + 17/(2*(-1 + x)^2) + 17/(2*(-1 + x)) - 
     17/(2*x^2) + 17/(2*x) - (7*x)/2]*PolyLog[4, -(x/(1 - x))], 
 FF[-1/720*(Pi^2*(1040 - (165*I)*Pi + 124*Pi^2)*x) + 
    (Pi^2*(2080 + (30*I)*Pi + 299*Pi^2)*x^2)/1440 + 
    ((1580*I)*Pi + 15*Pi^2 + (135*I)*Pi^3 + 6*Pi^4 - 900*Zeta[3] + 
      (270*I)*Pi*Zeta[3])/(360*x) + ((-3160*I)*Pi - 30*Pi^2 - (210*I)*Pi^3 - 
      121*Pi^4 + 1800*Zeta[3] - (540*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    ((-120*I)*Pi^3 - 79*Pi^4 + 720*Zeta[3] - (1080*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + (3060 - (12640*I)*Pi - 1115*Pi^2 - (540*I)*Pi^3 - 
      18*Pi^4 + 1080*Zeta[3] - (2160*I)*Pi*Zeta[3])/2880 - 
    ((I/2)*((2*I)*Zeta[3] + 3*Pi*Zeta[3]))/x^2] + 
  FF[-3/32 - 7/(48*(-1 + x)^2) - 7/(48*(-1 + x)) + 11/(96*x^2) - 1/(12*x) + 
     x/8 - x^2/32]*Log[1 - x]^4 + 
  FF[7/96 + ((I/48)*(9*I + 2*Pi))/(-1 + x)^2 + ((I/288)*(11*I + 12*Pi))/
      (-1 + x) + ((97 + (12*I)*Pi)*x)/288 - (I/48)*(-9*I + 8*Pi)*x^2]*
   Log[x]^3 + FF[-1/32 - 1/(32*(-1 + x)^2) - 1/(16*(-1 + x)) - x^2/32]*
   Log[x]^4 + Log[1 - x]^3*
   (FF[(16 - (9*I)*Pi)/72 + ((I/48)*(9*I + 2*Pi))/x^2 - 
      ((I/288)*(11*I + 12*Pi))/x + ((11 + (84*I)*Pi)*x)/288 - 
      (I/48)*(-9*I + 8*Pi)*x^2] + 
    FF[1/4 + 7/(12*(-1 + x)^2) + 7/(12*(-1 + x)) - 5/(6*x^2) + 5/(6*x) - 
       (3*x)/4 + (3*x^2)/8]*Log[x]) + 
  FF[(Pi*(12*I + Pi))/8 + ((4*I)*Pi + Pi^2)/(4*(-1 + x)^2) + 
     ((-I)*Pi + Pi^2)/(2*(-1 + x)) + ((-4*I)*Pi - Pi^2)/(4*x^2) + 
     ((-I)*Pi + Pi^2)/(2*x) - (Pi*(12*I + Pi)*x)/4]*PolyLog[2, x] + 
  Log[x]^2*(FF[(77 - (51*I)*Pi - 36*Pi^2)/288 + (208 - (51*I)*Pi - 27*Pi^2)/
       (144*(-1 + x)^2) + (404 - (117*I)*Pi - 90*Pi^2)/(288*(-1 + x)) + 
      ((I/4)*Pi)/x - ((214 - (69*I)*Pi + 9*Pi^2)*x)/144 + 
      ((208 + (3*I)*Pi + 18*Pi^2)*x^2)/144] + 
    FF[1/(4*(-1 + x)^2) + 1/(4*(-1 + x)) + x/4 - x^2/4]*PolyLog[2, x]) + 
  Log[1 - x]^2*(FF[(65 + (93*I)*Pi - 36*Pi^2)/288 - 
      (7*Pi^2)/(24*(-1 + x)^2) + ((-6*I)*Pi - 7*Pi^2)/(24*(-1 + x)) + 
      (208 - (51*I)*Pi + 21*Pi^2)/(144*x^2) + (-404 + (117*I)*Pi - 6*Pi^2)/
       (288*x) - ((202 + (75*I)*Pi + 3*Pi^2)*x)/144 + 
      ((208 + (3*I)*Pi + 12*Pi^2)*x^2)/144] + 
    FF[(I/96)*(127*I + 54*Pi) - ((I/4)*Pi)/(-1 + x)^2 - 
       ((I/4)*(-7*I + Pi))/(-1 + x) - 25/(48*x^2) + 85/(48*x) - 
       (I/32)*(-53*I + 44*Pi)*x + ((41 + (48*I)*Pi)*x^2)/48]*Log[x] + 
    FF[9/16 - 1/(4*(-1 + x)^2) - 1/(4*(-1 + x)) + 9/(8*x^2) - 9/(8*x) - x/4 + 
       (7*x^2)/16]*Log[x]^2 + FF[-1/4*1/x^2 + 1/(4*x) - x/4 + x^2/4]*
     PolyLog[2, x]) + FF[((3*I)/8)*(4*I + 5*Pi) - ((I/2)*Pi)/(-1 + x)^2 - 
     ((I/2)*(-6*I + Pi))/(-1 + x) + ((I/2)*(2*I + 3*Pi))/x^2 - 
     ((I/4)*(10*I + 3*Pi))/x - (I/2)*(-5*I + 7*Pi)*x + 
     ((2 + (7*I)*Pi)*x^2)/2]*PolyLog[3, 1 - x] + 
  FF[((3*I)/8)*(8*I + 5*Pi) + ((I/2)*(2*I + 3*Pi))/(-1 + x)^2 + 
     ((I/4)*(10*I + 3*Pi))/(-1 + x) - ((I/2)*Pi)/x^2 + 
     ((I/2)*(-6*I + Pi))/x + ((1 - (7*I)*Pi)*x)/2 + ((2 + (7*I)*Pi)*x^2)/2]*
   PolyLog[3, x] + Log[1 - x]*
   (FF[((1264 + (156*I)*Pi + 287*Pi^2 + (132*I)*Pi^3)*x)/288 - 
      (I/48)*Pi^2*(-25*I + 16*Pi)*x^2 + (632 - (416*I)*Pi - 77*Pi^2 - 
        (18*I)*Pi^3 - 396*Zeta[3])/(144*x) + 
      (-1264 + (77*I)*Pi + 154*Pi^2 - (36*I)*Pi^3 - 108*Zeta[3])/288 + 
      ((13*I)*Pi + 18*Pi^2 + (2*I)*Pi^3 - 84*Zeta[3])/(24*(-1 + x)) + 
      ((I/12)*(Pi^3 + (42*I)*Zeta[3]))/(-1 + x)^2 + 
      ((I/72)*(208*Pi + (3*I)*Pi^2 + 9*Pi^3 - (144*I)*Zeta[3]))/x^2] + 
    FF[(14 + (3*I)*Pi)/16 + 23/(48*(-1 + x)^2) + 35/(48*(-1 + x)) + 
       ((I/4)*Pi)/x^2 - ((I/4)*(-5*I + Pi))/x - (I/96)*(-53*I + 12*Pi)*x + 
       (I/48)*(7*I + 24*Pi)*x^2]*Log[x]^2 + FF[x^2/8]*Log[x]^3 + 
    FF[-3/2 - ((I/2)*Pi)/(-1 + x)^2 - ((I/2)*(-6*I + Pi))/(-1 + x) - x^(-2) + 
       5/(2*x) - (I/2)*(-5*I + Pi)*x + ((2 + I*Pi)*x^2)/2]*PolyLog[2, x] + 
    Log[x]*(FF[(79 + (108*I)*Pi - 180*Pi^2)/288 + ((23*I)*Pi + 2*Pi^2)/
         (24*(-1 + x)^2) + (13 + (23*I)*Pi + 2*Pi^2)/(24*(-1 + x)) + 
        ((-I)*Pi - 20*Pi^2)/(24*x^2) + (-13 - (35*I)*Pi + 26*Pi^2)/(24*x) + 
        ((208 - (105*I)*Pi + 18*Pi^2)*x)/72 - ((208 + (3*I)*Pi + 36*Pi^2)*
          x^2)/72] + FF[-1/2*1/(-1 + x)^2 - 1/(2*(-1 + x)) + 1/(2*x^2) - 
         1/(2*x)]*PolyLog[2, x]) + FF[-2/x^2 + 11/(4*x) - (11*x)/4 + 2*x^2]*
     PolyLog[3, 1 - x] + FF[21/8 + 7/(2*(-1 + x)^2) + 7/(2*(-1 + x)) - 
       1/(2*x^2) + 1/(2*x) - (9*x)/4 + (3*x^2)/2]*PolyLog[3, x]) + 
  Log[x]*(FF[((-1264 - (156*I)*Pi + 37*Pi^2 + (36*I)*Pi^3)*x)/288 - 
      (I/48)*Pi^2*(-17*I + 12*Pi)*x^2 + ((233*I)*Pi + 147*Pi^2 - 108*Zeta[3])/
       288 - (7*Zeta[3])/(2*x^2) + ((-13*I)*Pi - 6*Pi^2 + 84*Zeta[3])/
       (24*x) + ((208*I)*Pi - 15*Pi^2 + (9*I)*Pi^3 + 144*Zeta[3])/
       (72*(-1 + x)^2) + (-632 + (416*I)*Pi + 17*Pi^2 + (18*I)*Pi^3 + 
        396*Zeta[3])/(144*(-1 + x))] + 
    FF[3 + (-1 + x)^(-2) + 5/(2*(-1 + x)) + ((I/2)*Pi)/x^2 - 
       ((I/2)*(-6*I + Pi))/x + (I/2)*(I + Pi)*x - (I/2)*(-2*I + Pi)*x^2]*
     PolyLog[2, x] + FF[15/8 - 1/(2*(-1 + x)^2) - 1/(2*(-1 + x)) + 
       7/(2*x^2) - 7/(2*x) - (3*x)/4 + (3*x^2)/2]*PolyLog[3, 1 - x] + 
    FF[-3/4 - 2/(-1 + x)^2 - 11/(4*(-1 + x)) - (5*x)/4 + 2*x^2]*
     PolyLog[3, x]) + FF[3/4 + 7/(2*(-1 + x)^2) + 7/(2*(-1 + x)) - 3/(2*x) + 
     (7*x)/2 - (7*x^2)/2]*PolyLog[4, 1 - x] + 
  FF[3/4 + 3/(2*(-1 + x)) + 7/(2*x^2) - 7/(2*x) + (7*x)/2 - (7*x^2)/2]*
   PolyLog[4, x] + FF[-3/4 - 7/(2*(-1 + x)^2) - 7/(2*(-1 + x)) + 7/(2*x^2) - 
     7/(2*x) + (3*x)/2]*PolyLog[4, -(x/(1 - x))], 
 FF[(-36 + (160*I)*Pi - 37*Pi^2)/144 + (17*Pi^2*x)/36 - (17*Pi^2*x^2)/36 + 
    ((I/36)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + 
    ((I/36)*(40*Pi + (3*I)*Pi^2 + Pi^3 + (6*I)*Zeta[3]))/(-1 + x) - 
    Zeta[3]/(6*x^2) + ((-40*I)*Pi + 3*Pi^2 + 6*Zeta[3])/(36*x)] + 
  FF[1/18 + 1/(18*x^2) - 5/(72*x) - (5*x)/72 + x^2/18]*Log[1 - x]^3 + 
  FF[(I/72)*(25*I + 3*Pi) + ((I/36)*(17*I + 3*Pi))/(-1 + x)^2 + 
     ((I/72)*(40*I + 9*Pi))/(-1 + x) + (7*x)/18 - (17*x^2)/36]*Log[x]^2 + 
  FF[1/24 + 1/(18*(-1 + x)^2) + 5/(72*(-1 + x)) - x/24 + x^2/18]*Log[x]^3 + 
  Log[1 - x]^2*(FF[(I/72)*(31*I + 3*Pi) + ((I/36)*(17*I + 3*Pi))/x^2 - 
      ((I/72)*(40*I + 9*Pi))/x + (5*x)/9 - (17*x^2)/36] + 
    FF[-1/24 + 1/(12*x^2) - 1/(12*x) + (5*x)/24 - x^2/6]*Log[x]) + 
  FF[((-1/6*I)*Pi)/(-1 + x)^2 - ((I/6)*Pi)/(-1 + x) + ((I/6)*Pi)/x^2 - 
     ((I/6)*Pi)/x]*PolyLog[2, x] + 
  Log[1 - x]*(FF[(80 - (25*I)*Pi + 4*Pi^2)/72 + ((-17*I)*Pi + Pi^2)/
       (18*x^2) + (-40 + (34*I)*Pi - Pi^2)/(36*x) - ((80 + 9*Pi^2)*x)/72 + 
      (Pi^2*x^2)/9] + FF[25/72 - ((I/6)*Pi)/(-1 + x)^2 - 
       ((I/6)*Pi)/(-1 + x) - (17*x)/18 + (17*x^2)/18]*Log[x] + 
    FF[-1/12*1/(-1 + x)^2 - 1/(12*(-1 + x)) - x/24]*Log[x]^2 + 
    FF[1/(6*x^2) - 1/(6*x) + x/6 - x^2/6]*PolyLog[2, x]) + 
  Log[x]*(FF[(Pi*(-25*I + 3*Pi))/72 + ((-34*I)*Pi + 3*Pi^2)/(36*(-1 + x)^2) + 
      (20 - (17*I)*Pi + Pi^2)/(18*(-1 + x)) - (5*(-16 + Pi^2)*x)/72 + 
      (Pi^2*x^2)/12] + FF[-1/6*1/(-1 + x)^2 - 1/(6*(-1 + x)) - x/6 + x^2/6]*
     PolyLog[2, x]) + FF[1/(6*x^2) - 1/(6*x) + x/6 - x^2/6]*
   PolyLog[3, 1 - x] + FF[1/(6*(-1 + x)^2) + 1/(6*(-1 + x)) + x/6 - x^2/6]*
   PolyLog[3, x], FF[-1/360*(Pi^2*(-405 - (112*I)*Pi + 346*Pi^2)*x) + 
    (Pi^2*(-405 + (294*I)*Pi + 329*Pi^2)*x^2)/360 - 
    (7*((7*I)*Pi^3 + 7*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) + (-846 - (78*I)*Pi - 999*Pi^2 - (320*I)*Pi^3 + 
      43*Pi^4 + 4320*Zeta[3] - (720*I)*Pi*Zeta[3])/360 + 
    ((-39*I)*Pi - 147*Pi^2 - (28*I)*Pi^3 - 35*Pi^4 + 1512*Zeta[3] - 
      (1440*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
    ((39*I)*Pi + 147*Pi^2 + (182*I)*Pi^3 - 4*Pi^4 - 1512*Zeta[3] + 
      (1440*I)*Pi*Zeta[3])/(180*x) - 
    (((7*I)/30)*((7*I)*Zeta[3] + 30*Pi*Zeta[3]))/x^2] + 
  FF[1/24 - 7/(12*(-1 + x)^2) - 7/(12*(-1 + x)) + 7/(24*x^2) - 1/(3*x) + 
     x/6 - (7*x^2)/24]*Log[1 - x]^4 + 
  FF[(-425 - (121*I)*Pi + 5*Pi^2)/60 + (-27 - 28*Pi^2)/(24*(-1 + x)^2) + 
     (-233 - (122*I)*Pi - 120*Pi^2)/(120*(-1 + x)) - 
     ((-37 - (308*I)*Pi + 80*Pi^2)*x)/120 + 
     ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/120]*Log[x]^2 + 
  FF[(11 - (15*I)*Pi)/90 + 49/(180*(-1 + x)^2) + 191/(180*(-1 + x)) + 
     ((31 + (80*I)*Pi)*x)/60 + (7*(7 - (30*I)*Pi)*x^2)/180]*Log[x]^3 + 
  FF[-1/24 - 7/(24*(-1 + x)^2) - 1/(4*(-1 + x)) + x/3 - (7*x^2)/24]*
   Log[x]^4 + Log[1 - x]^3*(FF[41/45 + 49/(180*x^2) - 191/(180*x) + 
      (I/180)*(191*I + 180*Pi)*x + (7*(7 - (30*I)*Pi)*x^2)/180] + 
    FF[-1/6 + 7/(3*(-1 + x)^2) + 7/(3*(-1 + x)) - 7/(3*x^2) + 7/(3*x) - 
       (2*x)/3 + (7*x^2)/6]*Log[x]) + 
  Log[1 - x]^2*(FF[(-474 + (82*I)*Pi + 5*Pi^2)/60 - (7*Pi^2)/(6*(-1 + x)^2) - 
      (7*Pi^2)/(6*(-1 + x)) - 9/(8*x^2) + (233 + (122*I)*Pi - 20*Pi^2)/
       (120*x) - ((-233 + (504*I)*Pi + 80*Pi^2)*x)/120 + 
      ((-135 + (98*I)*Pi + 70*Pi^2)*x^2)/120] + 
    FF[-19/4 - 203/(30*(-1 + x)) - 49/(30*x^2) + 42/(5*x) - 
       (I/60)*(-313*I + 180*Pi)*x + (7*(7 + (30*I)*Pi)*x^2)/60]*Log[x] + 
    FF[1/2 + 7/(2*x^2) - 7/(2*x) - 2*x + (7*x^2)/4]*Log[x]^2) + 
  FF[-1/30*(Pi*(-203*I + 5*Pi)) + (((49*I)/30)*Pi)/(-1 + x)^2 + 
     ((-77*I)*Pi - 5*Pi^2)/(15*(-1 + x)) - (((49*I)/30)*Pi)/x^2 + 
     ((-77*I)*Pi - 5*Pi^2)/(15*x) + (Pi*(-203*I + 5*Pi)*x)/15]*
   PolyLog[2, x] + FF[(I/30)*(203*I + 60*Pi) - 203/(15*(-1 + x)) + 
     (((7*I)/30)*(7*I + 30*Pi))/x^2 - (((2*I)/5)*(21*I + 20*Pi))/x - 
     ((14*I)/5)*(-3*I + 5*Pi)*x + (7*(7 + (60*I)*Pi)*x^2)/30]*
   PolyLog[3, 1 - x] + 
  FF[(I/15)*(203*I + 30*Pi) + (((7*I)/30)*(7*I + 30*Pi))/(-1 + x)^2 + 
     (((2*I)/5)*(21*I + 20*Pi))/(-1 + x) + 203/(15*x) + 
     (7*(11 - (30*I)*Pi)*x)/15 + (7*(7 + (60*I)*Pi)*x^2)/30]*PolyLog[3, x] + 
  Log[x]*(FF[(I/60)*(13*I - 98*Pi + (81*I)*Pi^2 + 80*Pi^3)*x - 
      ((7*I)/6)*Pi^3*x^2 + ((-327*I)*Pi + 143*Pi^2 - (10*I)*Pi^3 - 
        60*Zeta[3])/60 - (((7*I)/30)*(7*Pi + (60*I)*Zeta[3]))/x - 
      (14*Zeta[3])/x^2 + (-13 - (135*I)*Pi + 232*Pi^2 + 360*Zeta[3])/
       (60*(-1 + x)) + ((-135*I)*Pi + 49*Pi^2 + 420*Zeta[3])/
       (60*(-1 + x)^2)] + FF[203/15 + 49/(30*(-1 + x)^2) + 42/(5*(-1 + x)) - 
       203/(15*x) - (77*x)/15 - (49*x^2)/30]*PolyLog[2, x] + 
    FF[2 + 14/x^2 - 14/x - 8*x + 7*x^2]*PolyLog[3, 1 - x] + 
    FF[1 - 7/(-1 + x)^2 - 6/(-1 + x) - 8*x + 7*x^2]*PolyLog[3, x]) + 
  Log[1 - x]*(FF[((13 + (98*I)*Pi + 165*Pi^2 + (60*I)*Pi^3)*x)/60 - 
      ((7*I)/180)*Pi^2*(-7*I + 30*Pi)*x^2 + 
      (13 + (135*I)*Pi - 316*Pi^2 - 360*Zeta[3])/(60*x) + 
      (7*((21*I)*Pi + 29*Pi^2 - 180*Zeta[3]))/(90*(-1 + x)) + 
      (-39 - (1275*I)*Pi + 389*Pi^2 - 180*Zeta[3])/180 - 
      (14*Zeta[3])/(-1 + x)^2 + ((-405*I)*Pi + 196*Pi^2 + 1260*Zeta[3])/
       (180*x^2)] + FF[(523 + (362*I)*Pi - 20*Pi^2)/60 + 49/(30*(-1 + x)) - 
       (7*((7*I)*Pi + 10*Pi^2))/(30*x^2) + (-49 - (154*I)*Pi + 60*Pi^2)/
        (30*x) + ((-135 - (308*I)*Pi + 160*Pi^2)*x)/60 - 
       ((-135 + (98*I)*Pi + 140*Pi^2)*x^2)/60]*Log[x] + 
    FF[(263 + (30*I)*Pi)/60 - 203/(30*x) - (I/20)*(-31*I + 80*Pi)*x + 
       ((7*I)/60)*(7*I + 30*Pi)*x^2]*Log[x]^2 + FF[1/6 - (4*x)/3 + (7*x^2)/6]*
     Log[x]^3 + FF[-203/30 - 203/(15*(-1 + x)) - 49/(30*x^2) + 42/(5*x) - 
       (42*x)/5 + (49*x^2)/30]*PolyLog[2, x] + FF[-7/x^2 + 6/x - 6*x + 7*x^2]*
     PolyLog[3, 1 - x] + FF[1 + 14/(-1 + x)^2 + 14/(-1 + x) - 6*x + 7*x^2]*
     PolyLog[3, x]) + FF[-1 + 14/(-1 + x)^2 + 14/(-1 + x) + 2/x + 14*x - 
     14*x^2]*PolyLog[4, 1 - x] + 
  FF[-1 - 2/(-1 + x) + 14/x^2 - 14/x + 14*x - 14*x^2]*PolyLog[4, x] + 
  FF[1 - 14/(-1 + x)^2 - 14/(-1 + x) + 14/x^2 - 14/x - 2*x]*
   PolyLog[4, -(x/(1 - x))]}


==> anc/f_--++_1_HPLs.m <==
{FF[(-2 - Pi^2)/2 + Pi^2*x - Pi^2*x^2] + FF[-1 + 2*x]*G[0, x] + 
  FF[1 - 2*x]*G[1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 0, x] + 
  FF[1 - 2*x + 2*x^2]*G[0, 1, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, x] + 
  FF[-1 + 2*x - 2*x^2]*G[1, 1, x] + 
  eps*(FF[((-1/3*I)*Pi)/(-1 + x) + ((I/3)*Pi)/x + (-20 - 3*Pi^2 - 6*Zeta[3])/
       6 + (x*(11*Pi^2 + 12*Zeta[3]))/6 - (x^2*(11*Pi^2 + 12*Zeta[3]))/6] + 
    FF[(-14 + 3*Pi^2)/6 + ((I/3)*Pi)/(-1 + x)^2 - ((I/3)*(-I + 2*Pi))/
        (-1 + x) - ((-17 + 3*Pi^2)*x)/3 + Pi^2*x^2]*G[0, x] + 
    FF[(20 + 3*Pi^2)/6 + ((I/3)*Pi)/x^2 + ((I/3)*(-I + 2*Pi))/x - 
       ((17 + 3*Pi^2)*x)/3 + Pi^2*x^2]*G[1, x] + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (5*x)/3 - (11*x^2)/3]*G[0, 0, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[0, 1, x] + FF[1 - (11*x)/3 + (11*x^2)/3]*
     G[1, 0, x] + FF[-2 + 1/(3*x^2) + 2/(3*x) + (17*x)/3 - (11*x^2)/3]*
     G[1, 1, x] + FF[2 - 4*x + 4*x^2]*G[0, 0, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 1, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[1, 1, 0, x] + 
    FF[2 - 4*x + 4*x^2]*G[1, 1, 1, x]) + 
  eps^2*(FF[((16*I)*Pi - 3*Pi^2)/(18*x) - 
      (x*(-670*Pi^2 + 3*Pi^4 - 660*Zeta[3]))/180 + 
      (x^2*(-670*Pi^2 + 3*Pi^4 - 660*Zeta[3]))/180 + 
      (-2960 - 330*Pi^2 + 3*Pi^4 - 360*Zeta[3])/360 + 
      ((-16*I)*Pi + 3*Pi^2 + (2*I)*Pi^3 - 12*Zeta[3])/(18*(-1 + x)) + 
      ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2)] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + (-8 - (13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) - (2*x*(-59 + 9*Pi^2 + 9*Zeta[3]))/9 + 
       (x^2*(11*Pi^2 + 12*Zeta[3]))/6 + (-176 + 21*Pi^2 + 36*Zeta[3])/36]*
     G[0, x] + FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + (8 + (13*I)*Pi - 3*Pi^2)/
        (9*x) + (x^2*(11*Pi^2 + 12*Zeta[3]))/6 - 
       (x*(118 + 15*Pi^2 + 18*Zeta[3]))/9 + (296 + 15*Pi^2 + 36*Zeta[3])/36]*
     G[1, x] + FF[(4 - 5*Pi^2)/12 + (5 - (3*I)*Pi)/(9*(-1 + x)^2) + 
       (((2*I)/9)*(5*I + 3*Pi))/(-1 + x) + ((32 + 15*Pi^2)*x)/18 - 
       ((134 + 15*Pi^2)*x^2)/18]*G[0, 0, x] + 
    FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*G[0, 1, x] + 
    FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*G[1, 0, x] + 
    FF[(-64 - 5*Pi^2)/12 - ((I/9)*(5*I + 3*Pi))/x^2 - 
       (((2*I)/9)*(5*I + 3*Pi))/x + ((236 + 15*Pi^2)*x)/18 - 
       ((134 + 15*Pi^2)*x^2)/18]*G[1, 1, x] + 
    FF[1 - 2/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (16*x)/3 + (22*x^2)/3]*
     G[0, 0, 0, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 1, 0, x] + 
    FF[1/(3*x^2) + 2/(3*x)]*G[0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[1, 0, 0, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 1, 0, x] + 
    FF[3 - 2/(3*x^2) - 4/(3*x) - (28*x)/3 + (22*x^2)/3]*G[1, 1, 1, x] + 
    FF[-3 + 6*x - 6*x^2]*G[0, 0, 0, 0, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 1, 1, 0, x] + FF[-1 + 2*x - 2*x^2]*G[0, 1, 1, 1, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 0, 0, 0, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 1, 1, 0, x] + FF[-3 + 6*x - 6*x^2]*G[1, 1, 1, 1, x]) + 
  eps^3*(FF[((-1/108*I)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3))/x + 
      ((-1040*I)*Pi + 240*Pi^2 + (175*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/
       (540*(-1 + x)) + ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/
       (1080*(-1 + x)^2) - (x*(-8080*Pi^2 + 33*Pi^4 - 8040*Zeta[3] + 
         2700*Pi^2*Zeta[3] - 2160*Zeta[5]))/1080 + 
      (x^2*(-8080*Pi^2 + 33*Pi^4 - 8040*Zeta[3] + 2700*Pi^2*Zeta[3] - 
         2160*Zeta[5]))/1080 + (-19600 - 1860*Pi^2 + 9*Pi^4 + 360*Zeta[3] + 
        1350*Pi^2*Zeta[3] - 1080*Zeta[5])/1080] + 
    FF[(x*(15160 - 2265*Pi^2 + 9*Pi^4 - 4500*Zeta[3]))/540 - 
       (x^2*(-670*Pi^2 + 3*Pi^4 - 660*Zeta[3]))/180 - 
       ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 + (-208 - (320*I)*Pi + 81*Pi^2 + (6*I)*Pi^3 + 72*Zeta[3])/
        (108*(-1 + x)) + (-10720 + 1290*Pi^2 - 9*Pi^4 + 3600*Zeta[3])/1080]*
     G[0, x] + FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/108)*(208*I - 320*Pi - (81*I)*Pi^2 + 18*Pi^3))/x + 
       (19600 + 780*Pi^2 - 9*Pi^4 - 1440*Zeta[3])/1080 - 
       (x^2*(-670*Pi^2 + 3*Pi^4 - 660*Zeta[3]))/180 + 
       ((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + ((-I)*Pi^3 + 6*Zeta[3])/
        (18*(-1 + x)^2) + (x*(-15160 - 1755*Pi^2 + 9*Pi^4 + 540*Zeta[3]))/
        540]*G[1, x] + FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
       (-112 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)) - 
       (x^2*(1616 + 165*Pi^2 - 288*Zeta[3]))/108 + 
       (x*(200 + 183*Pi^2 - 288*Zeta[3]))/108 + (16 - 9*Pi^2 + 24*Zeta[3])/
        18]*G[0, 0, x] + FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + 
       ((13*I)*Pi - 3*Pi^2)/(9*x) + (48 - 7*Pi^2 - 40*Zeta[3])/12 + 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 - 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[0, 1, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) + (48 - 7*Pi^2 - 40*Zeta[3])/12 + 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 - 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[1, 0, x] + 
    FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + (112 - (78*I)*Pi + 15*Pi^2)/
        (54*x) + (x*(3032 + 147*Pi^2 - 288*Zeta[3]))/108 - 
       (x^2*(1616 + 165*Pi^2 - 288*Zeta[3]))/108 + 
       (-110 - 3*Pi^2 + 12*Zeta[3])/9]*G[1, 1, x] + 
    FF[(5 + Pi^2)/3 + ((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + 
       (23 - (6*I)*Pi)/(9*(-1 + x)) - ((83 + 6*Pi^2)*x)/9 + 
       (2*(67 + 3*Pi^2)*x^2)/9]*G[0, 0, 0, x] + 
    FF[(-24 + 7*Pi^2)/12 + ((I/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x - 
       ((-134 + 21*Pi^2)*x)/18 + ((-134 + 21*Pi^2)*x^2)/18]*G[0, 0, 1, x] + 
    FF[(-24 + 7*Pi^2)/12 - ((I/3)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) - 
       ((-134 + 21*Pi^2)*x)/18 + ((-134 + 21*Pi^2)*x^2)/18]*G[0, 1, 0, x] + 
    FF[Pi^2/2 - ((I/9)*(5*I + 3*Pi))/x^2 - ((I/9)*(13*I + 6*Pi))/x - Pi^2*x + 
       Pi^2*x^2]*G[0, 1, 1, x] + 
    FF[Pi^2/2 - ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + ((I/9)*(13*I + 6*Pi))/
        (-1 + x) - Pi^2*x + Pi^2*x^2]*G[1, 0, 0, x] + 
    FF[(-24 + 7*Pi^2)/12 - ((I/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x - 
       ((-134 + 21*Pi^2)*x)/18 + ((-134 + 21*Pi^2)*x^2)/18]*G[1, 0, 1, x] + 
    FF[(-24 + 7*Pi^2)/12 + ((I/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) - 
       ((-134 + 21*Pi^2)*x)/18 + ((-134 + 21*Pi^2)*x^2)/18]*G[1, 1, 0, x] + 
    FF[(22 + Pi^2)/3 + ((I/9)*(10*I + 3*Pi))/x^2 + ((I/9)*(23*I + 6*Pi))/x - 
       ((185 + 6*Pi^2)*x)/9 + (2*(67 + 3*Pi^2)*x^2)/9]*G[1, 1, 1, x] + 
    FF[-2 + (-1 + x)^(-2) - 2/(-1 + x) + 9*x - 11*x^2]*G[0, 0, 0, 0, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[0, 0, 0, 1, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[0, 0, 1, 0, x] + 
    FF[1/(3*x^2) + 2/(3*x)]*G[0, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 + 2/(3*(-1 + x))]*G[0, 1, 0, 0, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[0, 1, 0, 1, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[0, 1, 1, 0, x] + 
    FF[-1 - 2/(3*x^2) - 4/(3*x) + (11*x)/3 - (11*x^2)/3]*G[0, 1, 1, 1, x] + 
    FF[-1 - 2/(3*(-1 + x)^2) + 4/(3*(-1 + x)) + (11*x)/3 - (11*x^2)/3]*
     G[1, 0, 0, 0, x] + FF[1 - (11*x)/3 + (11*x^2)/3]*G[1, 0, 0, 1, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[1, 0, 1, 0, x] + 
    FF[-1/3*1/x^2 - 2/(3*x)]*G[1, 0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[1, 1, 0, 0, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[1, 1, 0, 1, x] + 
    FF[1 - (11*x)/3 + (11*x^2)/3]*G[1, 1, 1, 0, x] + 
    FF[-4 + x^(-2) + 2/x + 13*x - 11*x^2]*G[1, 1, 1, 1, x] + 
    FF[4 - 8*x + 8*x^2]*G[0, 0, 0, 0, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 0, 0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 0, 0, 1, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[0, 0, 1, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 0, 1, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 1, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 0, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 1, 0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 1, 0, 1, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[0, 1, 1, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 1, 1, 1, 0, x] + FF[2 - 4*x + 4*x^2]*G[0, 1, 1, 1, 1, x] + 
    FF[2 - 4*x + 4*x^2]*G[1, 0, 0, 0, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 0, 0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[1, 0, 0, 1, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 0, 1, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 0, 1, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 1, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 0, 0, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 1, 0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*G[1, 1, 0, 1, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 1, 1, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 1, 1, 1, 0, x] + FF[4 - 8*x + 8*x^2]*G[1, 1, 1, 1, 1, x]) + 
  eps^4*(FF[((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 - 
        (252*I)*Pi*Zeta[3])/(324*x) - 
      (x*(-1359680*Pi^2 + 5628*Pi^4 + 2889*Pi^6 - 1357440*Zeta[3] + 
         415800*Pi^2*Zeta[3] + 423360*Zeta[3]^2 - 332640*Zeta[5]))/90720 + 
      (x^2*(-1359680*Pi^2 + 5628*Pi^4 + 2889*Pi^6 - 1357440*Zeta[3] + 
         415800*Pi^2*Zeta[3] + 423360*Zeta[3]^2 - 332640*Zeta[5]))/90720 + 
      (-6912640 - 601440*Pi^2 + 8946*Pi^4 + 2889*Pi^6 + 685440*Zeta[3] + 
        226800*Pi^2*Zeta[3] + 423360*Zeta[3]^2 - 181440*Zeta[5])/181440 + 
      ((-12800*I)*Pi + 3120*Pi^2 + (2320*I)*Pi^3 - 441*Pi^4 - (48*I)*Pi^5 - 
        9600*Zeta[3] + (2520*I)*Pi*Zeta[3] + 180*Pi^2*Zeta[3] - 2160*Zeta[5])/
       (3240*(-1 + x)) + ((-560*I)*Pi^3 + 135*Pi^4 + (24*I)*Pi^5 + 
        3360*Zeta[3] - 90*Pi^2*Zeta[3] + 1080*Zeta[5])/(3240*(-1 + x)^2)] + 
    FF[((6560*I)*Pi - 1680*Pi^2 - (150*I)*Pi^3 + 9*Pi^4 - 1800*Zeta[3] - 
         (2520*I)*Pi*Zeta[3])/(3240*(-1 + x)^2) + 
       (-6400 - (9680*I)*Pi + 2520*Pi^2 + (195*I)*Pi^3 - 9*Pi^4 + 
         3600*Zeta[3] + (2520*I)*Pi*Zeta[3])/(1620*(-1 + x)) - 
       (x^2*(-8080*Pi^2 + 33*Pi^4 - 8040*Zeta[3] + 2700*Pi^2*Zeta[3] - 
          2160*Zeta[5]))/1080 + (-51712 + 6240*Pi^2 + 63*Pi^4 + 
         19296*Zeta[3] - 3240*Pi^2*Zeta[3] + 2592*Zeta[5])/2592 - 
       (x*(-75232 + 11112*Pi^2 + 45*Pi^4 + 26784*Zeta[3] - 
          3240*Pi^2*Zeta[3] + 2592*Zeta[5]))/1296]*G[0, x] + 
    FF[((130*I)*Pi^3 - 27*Pi^4 - 780*Zeta[3])/(540*(-1 + x)) + 
       ((-100*I)*Pi^3 + 27*Pi^4 + 600*Zeta[3])/(1080*(-1 + x)^2) + 
       ((656*I)*Pi - 168*Pi^2 - (45*I)*Pi^3 + 9*Pi^4 - (252*I)*Pi*Zeta[3])/
        (324*x^2) + (1280 + (1936*I)*Pi - 504*Pi^2 - (117*I)*Pi^3 + 18*Pi^4 - 
         252*Zeta[3] - (504*I)*Pi*Zeta[3])/(324*x) + 
       (x*(-376160 - 41400*Pi^2 + 621*Pi^4 + 37440*Zeta[3] + 
          16200*Pi^2*Zeta[3] - 12960*Zeta[5]))/6480 - 
       (x^2*(-8080*Pi^2 + 33*Pi^4 - 8040*Zeta[3] + 2700*Pi^2*Zeta[3] - 
          2160*Zeta[5]))/1080 + (493760 + 17040*Pi^2 - 531*Pi^4 - 
         74880*Zeta[3] - 16200*Pi^2*Zeta[3] + 12960*Zeta[5])/12960]*G[1, x] + 
    FF[(8320 - 4440*Pi^2 + 177*Pi^4 - 4320*Zeta[3])/4320 + 
       (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 144*Zeta[3])/
        (324*(-1 + x)^2) + (-656 + (480*I)*Pi - 102*Pi^2 - (9*I)*Pi^3 + 
         144*Zeta[3])/(162*(-1 + x)) - 
       (x*(-12320 - 23160*Pi^2 + 531*Pi^4 + 1440*Zeta[3]))/6480 + 
       (x^2*(-194240 - 20100*Pi^2 + 531*Pi^4 + 31680*Zeta[3]))/6480]*
     G[0, 0, x] + FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 - 
       ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x + 
       (2304 - 336*Pi^2 - 7*Pi^4 - 960*Zeta[3])/288 + 
       ((I/18)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x)^2 + ((-I)*Pi^3 + 6*Zeta[3])/
        (9*(-1 + x)) + (x*(-38848 + 5628*Pi^2 + 63*Pi^4 + 15840*Zeta[3]))/
        1296 - (x^2*(-38848 + 5628*Pi^2 + 63*Pi^4 + 15840*Zeta[3]))/1296]*
     G[0, 1, x] + FF[(2304 - 336*Pi^2 - 7*Pi^4 - 960*Zeta[3])/288 - 
       ((I/108)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3 - (36*I)*Zeta[3]))/
        (-1 + x)^2 + ((-160*I)*Pi + 39*Pi^2 + (3*I)*Pi^3 + 36*Zeta[3])/
        (54*(-1 + x)) + (x*(-38848 + 5628*Pi^2 + 63*Pi^4 + 15840*Zeta[3]))/
        1296 - (x^2*(-38848 + 5628*Pi^2 + 63*Pi^4 + 15840*Zeta[3]))/1296]*
     G[1, 0, x] + FF[((I/9)*(Pi^3 + (6*I)*Zeta[3]))/(-1 + x) + 
       ((I/324)*(-656*I - 336*Pi - (75*I)*Pi^2 + 27*Pi^3 + (252*I)*Zeta[3]))/
        x^2 + ((I/162)*(-656*I - 480*Pi - (102*I)*Pi^2 + 27*Pi^3 + 
          (252*I)*Zeta[3]))/x + ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2) + 
       (-112960 - 2400*Pi^2 + 177*Pi^4 + 15840*Zeta[3])/4320 + 
       (x^2*(-194240 - 20100*Pi^2 + 531*Pi^4 + 31680*Zeta[3]))/6480 - 
       (x*(-376160 - 17040*Pi^2 + 531*Pi^4 + 61920*Zeta[3]))/6480]*
     G[1, 1, x] + FF[(-56 + (15*I)*Pi - 3*Pi^2)/(27*(-1 + x)^2) + 
       (136 - (39*I)*Pi + 6*Pi^2)/(27*(-1 + x)) - 
       (x*(908 + 75*Pi^2 - 396*Zeta[3]))/54 + 
       (x^2*(808 + 33*Pi^2 - 198*Zeta[3]))/27 + (112 + 15*Pi^2 - 132*Zeta[3])/
        36]*G[0, 0, 0, x] + FF[((10*I)*Pi - 3*Pi^2)/(18*x^2) + 
       ((13*I)*Pi - 3*Pi^2)/(9*x) + (-48 + 7*Pi^2 + 40*Zeta[3])/12 - 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 + 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[0, 0, 1, x] + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + ((13*I)*Pi - 3*Pi^2)/
        (9*(-1 + x)) + (-48 + 7*Pi^2 + 40*Zeta[3])/12 - 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 + 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[0, 1, 0, x] + 
    FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*x^2) + (160 - (78*I)*Pi + 15*Pi^2)/
        (54*x) + (Pi^2 + 2*Zeta[3])/2 - (x*(11*Pi^2 + 12*Zeta[3]))/6 + 
       (x^2*(11*Pi^2 + 12*Zeta[3]))/6]*G[0, 1, 1, x] + 
    FF[(112 - (60*I)*Pi + 15*Pi^2)/(108*(-1 + x)^2) + 
       (-160 + (78*I)*Pi - 15*Pi^2)/(54*(-1 + x)) + (Pi^2 + 2*Zeta[3])/2 - 
       (x*(11*Pi^2 + 12*Zeta[3]))/6 + (x^2*(11*Pi^2 + 12*Zeta[3]))/6]*
     G[1, 0, 0, x] + FF[((-10*I)*Pi + 3*Pi^2)/(18*x^2) + 
       ((-13*I)*Pi + 3*Pi^2)/(9*x) + (-48 + 7*Pi^2 + 40*Zeta[3])/12 - 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 + 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[1, 0, 1, x] + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) + (-48 + 7*Pi^2 + 40*Zeta[3])/12 - 
       (x*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108 + 
       (x^2*(-1616 + 231*Pi^2 + 720*Zeta[3]))/108]*G[1, 1, 0, x] + 
    FF[(-56 + (15*I)*Pi - 3*Pi^2)/(27*x^2) + (-136 + (39*I)*Pi - 6*Pi^2)/
        (27*x) - (x*(2324 + 57*Pi^2 - 396*Zeta[3]))/54 + 
       (x^2*(808 + 33*Pi^2 - 198*Zeta[3]))/27 + (584 + 9*Pi^2 - 132*Zeta[3])/
        36]*G[1, 1, 1, x] + 
    FF[(-44 - 3*Pi^2)/12 + (5 - I*Pi)/(3*(-1 + x)^2) + 
       (((2*I)/3)*(6*I + Pi))/(-1 + x) + ((100 + 3*Pi^2)*x)/6 - 
       ((134 + 3*Pi^2)*x^2)/6]*G[0, 0, 0, 0, x] + 
    FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*
     G[0, 0, 0, 1, x] + FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*Pi)/(-1 + x) + ((-134 + 21*Pi^2)*x)/18 - 
       ((-134 + 21*Pi^2)*x^2)/18]*G[0, 0, 1, 0, x] + 
    FF[-1/2*Pi^2 - ((I/9)*(5*I + 3*Pi))/x^2 - ((I/9)*(13*I + 6*Pi))/x + 
       Pi^2*x - Pi^2*x^2]*G[0, 0, 1, 1, x] + 
    FF[-1/2*Pi^2 + ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 - ((I/9)*(13*I + 6*Pi))/
        (-1 + x) + Pi^2*x - Pi^2*x^2]*G[0, 1, 0, 0, x] + 
    FF[(24 - 7*Pi^2)/12 - ((I/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*
     G[0, 1, 0, 1, x] + FF[(24 - 7*Pi^2)/12 - ((I/3)*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*Pi)/(-1 + x) + ((-134 + 21*Pi^2)*x)/18 - 
       ((-134 + 21*Pi^2)*x^2)/18]*G[0, 1, 1, 0, x] + 
    FF[(-24 - 5*Pi^2)/12 + ((I/9)*(10*I + 3*Pi))/x^2 + 
       (((2*I)/9)*(13*I + 3*Pi))/x + ((134 + 15*Pi^2)*x)/18 - 
       ((134 + 15*Pi^2)*x^2)/18]*G[0, 1, 1, 1, x] + 
    FF[(-24 - 5*Pi^2)/12 + ((I/9)*(10*I + 3*Pi))/(-1 + x)^2 + 
       (2*(13 - (3*I)*Pi))/(9*(-1 + x)) + ((134 + 15*Pi^2)*x)/18 - 
       ((134 + 15*Pi^2)*x^2)/18]*G[1, 0, 0, 0, x] + 
    FF[(24 - 7*Pi^2)/12 - ((I/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*
     G[1, 0, 0, 1, x] + FF[(24 - 7*Pi^2)/12 - ((I/3)*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*Pi)/(-1 + x) + ((-134 + 21*Pi^2)*x)/18 - 
       ((-134 + 21*Pi^2)*x^2)/18]*G[1, 0, 1, 0, x] + 
    FF[-1/2*Pi^2 + ((I/9)*(5*I + 3*Pi))/x^2 + ((I/9)*(13*I + 6*Pi))/x + 
       Pi^2*x - Pi^2*x^2]*G[1, 0, 1, 1, x] + 
    FF[-1/2*Pi^2 - ((I/9)*(5*I + 3*Pi))/(-1 + x)^2 + ((I/9)*(13*I + 6*Pi))/
        (-1 + x) + Pi^2*x - Pi^2*x^2]*G[1, 1, 0, 0, x] + 
    FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/x^2 + (((2*I)/3)*Pi)/x + 
       ((-134 + 21*Pi^2)*x)/18 - ((-134 + 21*Pi^2)*x^2)/18]*
     G[1, 1, 0, 1, x] + FF[(24 - 7*Pi^2)/12 + ((I/3)*Pi)/(-1 + x)^2 - 
       (((2*I)/3)*Pi)/(-1 + x) + ((-134 + 21*Pi^2)*x)/18 - 
       ((-134 + 21*Pi^2)*x^2)/18]*G[1, 1, 1, 0, x] + 
    FF[(-112 - 3*Pi^2)/12 - ((I/3)*(5*I + Pi))/x^2 - (((2*I)/3)*(6*I + Pi))/
        x + ((56 + Pi^2)*x)/2 - ((134 + 3*Pi^2)*x^2)/6]*G[1, 1, 1, 1, x] + 
    FF[3 - 4/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - (38*x)/3 + (44*x^2)/3]*
     G[0, 0, 0, 0, 0, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[0, 0, 0, 0, 1, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[0, 0, 0, 1, 0, x] + FF[1/(3*x^2) + 2/(3*x)]*G[0, 0, 0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[0, 0, 1, 0, 0, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
    FF[1 - 2/(3*x^2) - 4/(3*x) - (11*x)/3 + (11*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
    FF[1 + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (11*x)/3 + (11*x^2)/3]*
     G[0, 1, 0, 0, 0, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[0, 1, 0, 0, 1, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[0, 1, 0, 1, 0, x] + FF[-1/3*1/x^2 - 2/(3*x)]*G[0, 1, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 + 2/(3*(-1 + x))]*G[0, 1, 1, 0, 0, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 1, 1, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[0, 1, 1, 1, 0, x] + 
    FF[2 + x^(-2) + 2/x - (22*x)/3 + (22*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
    FF[2 + (-1 + x)^(-2) - 2/(-1 + x) - (22*x)/3 + (22*x^2)/3]*
     G[1, 0, 0, 0, 0, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[1, 0, 0, 0, 1, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[1, 0, 0, 1, 0, x] + FF[-1/3*1/x^2 - 2/(3*x)]*G[1, 0, 0, 1, 1, x] + 
    FF[-1/3*1/(-1 + x)^2 + 2/(3*(-1 + x))]*G[1, 0, 1, 0, 0, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 0, 1, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 0, 1, 1, 0, x] + 
    FF[1 + 2/(3*x^2) + 4/(3*x) - (11*x)/3 + (11*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
    FF[1 - 2/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - (11*x)/3 + (11*x^2)/3]*
     G[1, 1, 0, 0, 0, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[1, 1, 0, 0, 1, x] + FF[-1 + (11*x)/3 - (11*x^2)/3]*
     G[1, 1, 0, 1, 0, x] + FF[1/(3*x^2) + 2/(3*x)]*G[1, 1, 0, 1, 1, x] + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x))]*G[1, 1, 1, 0, 0, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 1, 1, 0, 1, x] + 
    FF[-1 + (11*x)/3 - (11*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
    FF[5 - 4/(3*x^2) - 8/(3*x) - (50*x)/3 + (44*x^2)/3]*G[1, 1, 1, 1, 1, x] + 
    FF[-5 + 10*x - 10*x^2]*G[0, 0, 0, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 0, 0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 0, 0, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 0, 0, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 0, 0, 1, 1, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 0, 0, 1, 1, 1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 0, 1, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 0, 1, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 1, 1, 0, x] + FF[-2 + 4*x - 4*x^2]*
     G[0, 0, 1, 1, 1, 1, x] + FF[-2 + 4*x - 4*x^2]*G[0, 1, 0, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 1, 0, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 1, 1, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[0, 1, 0, 1, 1, 1, x] + FF[-1 + 2*x - 2*x^2]*G[0, 1, 1, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 1, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[0, 1, 1, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 1, 1, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 1, 1, 1, 0, x] + FF[-3 + 6*x - 6*x^2]*
     G[0, 1, 1, 1, 1, 1, x] + FF[-3 + 6*x - 6*x^2]*G[1, 0, 0, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 0, 0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 0, 0, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, 0, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 0, 0, 1, 1, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 0, 0, 1, 1, 1, x] + FF[-1 + 2*x - 2*x^2]*G[1, 0, 1, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 0, 1, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 1, 1, 0, x] + FF[-2 + 4*x - 4*x^2]*
     G[1, 0, 1, 1, 1, 1, x] + FF[-2 + 4*x - 4*x^2]*G[1, 1, 0, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 1, 0, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 1, 0, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 0, 1, 1, 0, x] + FF[-1 + 2*x - 2*x^2]*
     G[1, 1, 0, 1, 1, 1, x] + FF[-1 + 2*x - 2*x^2]*G[1, 1, 1, 0, 0, 0, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 1, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*
     G[1, 1, 1, 0, 1, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 1, 1, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 1, 1, 1, 1, 0, x] + FF[-5 + 10*x - 10*x^2]*
     G[1, 1, 1, 1, 1, 1, x])}


==> anc/f_--++_1_Lis.m <==
{FF[(-2 - Pi^2)/2 + Pi^2*x - Pi^2*x^2] + FF[-1/2 + x - x^2]*Log[1 - x]^2 + 
  FF[-1 + 2*x]*Log[x] + FF[-1/2 + x - x^2]*Log[x]^2 + 
  Log[1 - x]*(FF[1 - 2*x] + FF[1 - 2*x + 2*x^2]*Log[x]) + 
  eps*(FF[(-20 - 3*Pi^2)/6 - ((I/3)*Pi)/(-1 + x) + ((I/3)*Pi)/x + 
      (11*Pi^2*x)/6 - (11*Pi^2*x^2)/6] + FF[1/3 - (2*x)/3 + (2*x^2)/3]*
     Log[1 - x]^3 + FF[1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + (5*x)/6 - 
       (11*x^2)/6]*Log[x]^2 + FF[1/3 - (2*x)/3 + (2*x^2)/3]*Log[x]^3 + 
    Log[1 - x]^2*(FF[-1 + 1/(6*x^2) + 1/(3*x) + (17*x)/6 - (11*x^2)/6] + 
      FF[-1 + 2*x - 2*x^2]*Log[x]) + Log[1 - x]*
     (FF[(2*(5 + Pi^2))/3 + ((I/3)*Pi)/x^2 + ((I/3)*(-I + 2*Pi))/x - 
        ((17 + 4*Pi^2)*x)/3 + (4*Pi^2*x^2)/3] + FF[1 - (11*x)/3 + (11*x^2)/3]*
       Log[x] + FF[-1 + 2*x - 2*x^2]*PolyLog[2, x]) + 
    Log[x]*(FF[(-14 + 3*Pi^2)/6 + ((I/3)*Pi)/(-1 + x)^2 - 
        ((I/3)*(-I + 2*Pi))/(-1 + x) - ((-17 + 3*Pi^2)*x)/3 + Pi^2*x^2] + 
      FF[1 - 2*x + 2*x^2]*PolyLog[2, x]) + FF[-1 + 2*x - 2*x^2]*
     PolyLog[3, 1 - x] + FF[-1 + 2*x - 2*x^2]*PolyLog[3, x]) + 
  eps^2*(FF[(-2960 - 330*Pi^2 - Pi^4)/360 + (Pi^2*(670 + Pi^2)*x)/180 - 
      (Pi^2*(670 + Pi^2)*x^2)/180 + ((-16*I)*Pi + 3*Pi^2 + (2*I)*Pi^3 - 
        12*Zeta[3])/(18*(-1 + x)) + Zeta[3]/(3*x^2) + 
      ((-I)*Pi^3 + 6*Zeta[3])/(18*(-1 + x)^2) + 
      ((16*I)*Pi - 3*Pi^2 + 12*Zeta[3])/(18*x)] + FF[-1/8 + x/4 - x^2/4]*
     Log[1 - x]^4 + FF[1/6 - 1/(9*(-1 + x)^2) + 2/(9*(-1 + x)) - (8*x)/9 + 
       (11*x^2)/9]*Log[x]^3 + FF[-1/8 + x/4 - x^2/4]*Log[x]^4 + 
    Log[1 - x]^3*(FF[1/2 - 1/(9*x^2) - 2/(9*x) - (14*x)/9 + (11*x^2)/9] + 
      FF[1/3 - (2*x)/3 + (2*x^2)/3]*Log[x]) + 
    FF[((I/3)*Pi)/(-1 + x)^2 - (((2*I)/3)*Pi)/(-1 + x) - ((I/3)*Pi)/x^2 - 
       (((2*I)/3)*Pi)/x]*PolyLog[2, x] + 
    Log[x]^2*(FF[(4 - 5*Pi^2)/24 + (5 - (3*I)*Pi)/(18*(-1 + x)^2) + 
        ((I/9)*(5*I + 3*Pi))/(-1 + x) + ((32 + 15*Pi^2)*x)/36 - 
        ((134 + 15*Pi^2)*x^2)/36] + FF[-1/2 + x - x^2]*PolyLog[2, x]) + 
    Log[1 - x]^2*(FF[(-64 - 7*Pi^2)/24 - ((I/18)*(5*I + 3*Pi))/x^2 - 
        ((I/9)*(5*I + 3*Pi))/x + ((236 + 21*Pi^2)*x)/36 - 
        ((134 + 21*Pi^2)*x^2)/36] + FF[-1 - 1/(6*x^2) - 1/(3*x) + (11*x)/3 - 
         (11*x^2)/3]*Log[x] + FF[1/2 - x + x^2]*Log[x]^2 + 
      FF[1/2 - x + x^2]*PolyLog[2, x]) + 
    FF[-1 - 1/(3*x^2) - 2/(3*x) + (11*x)/3 - (11*x^2)/3]*PolyLog[3, 1 - x] + 
    Log[x]*(FF[(-176 + 21*Pi^2)/36 + ((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + 
        (-8 - (13*I)*Pi + 3*Pi^2)/(9*(-1 + x)) - (2*(-59 + 9*Pi^2)*x)/9 + 
        (11*Pi^2*x^2)/6] + FF[1 + 1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 
         (11*x)/3 + (11*x^2)/3]*PolyLog[2, x] + FF[1 - 2*x + 2*x^2]*
       PolyLog[3, 1 - x]) + FF[-1 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 
       (11*x)/3 - (11*x^2)/3]*PolyLog[3, x] + 
    Log[1 - x]*(FF[(296 + 21*Pi^2)/36 + ((5*I)*Pi - Pi^2)/(9*x^2) + 
        (8 + (13*I)*Pi - 2*Pi^2)/(9*x) - ((236 + 41*Pi^2)*x)/18 + 
        (22*Pi^2*x^2)/9] + FF[(8 - 3*Pi^2)/4 + ((I/3)*Pi)/(-1 + x)^2 - 
         (((2*I)/3)*Pi)/(-1 + x) + ((-134 + 27*Pi^2)*x)/18 - 
         ((-134 + 27*Pi^2)*x^2)/18]*Log[x] + 
      FF[1/(6*(-1 + x)^2) - 1/(3*(-1 + x))]*Log[x]^2 + 
      FF[-1/6 + x/3 - x^2/3]*Log[x]^3 + 
      FF[-1 - 1/(3*x^2) - 2/(3*x) + (11*x)/3 - (11*x^2)/3]*PolyLog[2, x] + 
      FF[1 - 2*x + 2*x^2]*PolyLog[3, x]) + FF[1 - 2*x + 2*x^2]*
     PolyLog[4, 1 - x] + FF[1 - 2*x + 2*x^2]*PolyLog[4, x]) + 
  eps^3*(FF[(Pi^2*x*(8080 + 11*Pi^2 - 2520*Zeta[3]))/1080 - 
      (Pi^2*x^2*(8080 + 11*Pi^2 - 2520*Zeta[3]))/1080 - 
      ((I/108)*(-208*Pi - (48*I)*Pi^2 + 9*Pi^3 + (156*I)*Zeta[3] - 
         72*Pi*Zeta[3]))/x + ((-1040*I)*Pi + 240*Pi^2 + (175*I)*Pi^3 - 
        23*Pi^4 - 780*Zeta[3] - (360*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
      ((-100*I)*Pi^3 + 23*Pi^4 + 600*Zeta[3] + (360*I)*Pi*Zeta[3])/
       (1080*(-1 + x)^2) + ((I/9)*((-5*I)*Zeta[3] + 3*Pi*Zeta[3]))/x^2 + 
      (-19600 - 1860*Pi^2 - 3*Pi^4 + 2520*Zeta[3] + 1260*Pi^2*Zeta[3])/
       1080] + FF[1/30 - x/15 + x^2/15]*Log[1 - x]^5 + 
    FF[-1/12 + 1/(24*(-1 + x)^2) - 1/(12*(-1 + x)) + (3*x)/8 - (11*x^2)/24]*
     Log[x]^4 + FF[1/30 - x/15 + x^2/15]*Log[x]^5 + 
    Log[1 - x]^4*(FF[-1/6 - 1/(72*(-1 + x)^2) + 1/(36*(-1 + x)) + 
        1/(18*x^2) + 1/(9*x) + (13*x)/24 - (11*x^2)/24] + 
      FF[-1/12 + x/6 - x^2/6]*Log[x]) + 
    FF[((10*I)*Pi - 3*Pi^2)/(18*(-1 + x)^2) + ((-13*I)*Pi + 3*Pi^2)/
        (9*(-1 + x)) + ((-10*I)*Pi + 3*Pi^2)/(18*x^2) + 
       ((-13*I)*Pi + 3*Pi^2)/(9*x)]*PolyLog[2, x] + 
    Log[1 - x]^3*(FF[(44 + 3*Pi^2)/36 + ((I/54)*(10*I + 3*Pi))/x^2 + 
        ((I/54)*(23*I + 6*Pi))/x - ((185 + 9*Pi^2)*x)/54 + 
        ((134 + 9*Pi^2)*x^2)/54] + 
      FF[1/3 + 1/(18*(-1 + x)^2) - 1/(9*(-1 + x)) - (11*x)/9 + (11*x^2)/9]*
       Log[x] + FF[-1/6 + x/3 - x^2/3]*Log[x]^2 + FF[-1/6 + x/3 - x^2/3]*
       PolyLog[2, x]) + Log[x]^3*
     (FF[(5 + Pi^2)/18 + ((I/54)*(10*I + 3*Pi))/(-1 + x)^2 + 
        (23 - (6*I)*Pi)/(54*(-1 + x)) - ((83 + 6*Pi^2)*x)/54 + 
        ((67 + 3*Pi^2)*x^2)/27] + FF[1/6 - x/3 + x^2/3]*PolyLog[2, x]) + 
    FF[(-24 + Pi^2)/12 - ((I/3)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) - 
       ((I/9)*(-5*I + 3*Pi))/x^2 - ((I/9)*(-13*I + 6*Pi))/x - 
       ((-134 + 3*Pi^2)*x)/18 + ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[3, 1 - x] + 
    FF[(-24 + Pi^2)/12 - ((I/9)*(-5*I + 3*Pi))/(-1 + x)^2 + 
       ((I/9)*(-13*I + 6*Pi))/(-1 + x) - ((I/3)*Pi)/x^2 - (((2*I)/3)*Pi)/x - 
       ((-134 + 3*Pi^2)*x)/18 + ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[3, x] + 
    Log[x]^2*(FF[(112 - (60*I)*Pi + 15*Pi^2)/(216*(-1 + x)^2) + 
        (-112 + (78*I)*Pi - 15*Pi^2)/(108*(-1 + x)) - 
        (x^2*(1616 + 165*Pi^2 - 504*Zeta[3]))/216 + 
        (x*(200 + 183*Pi^2 - 504*Zeta[3]))/216 + (16 - 9*Pi^2 + 42*Zeta[3])/
         36] + FF[-1/2 - 1/(6*(-1 + x)^2) + 1/(3*(-1 + x)) + (11*x)/6 - 
         (11*x^2)/6]*PolyLog[2, x] + FF[-1/2 + x - x^2]*PolyLog[3, 1 - x] + 
      FF[0]*PolyLog[3, x]) + Log[1 - x]^2*
     (FF[-1/36*Pi^2/(-1 + x)^2 + Pi^2/(18*(-1 + x)) + 
        (112 - (60*I)*Pi + 15*Pi^2)/(216*x^2) + (112 - (78*I)*Pi + 15*Pi^2)/
         (108*x) + (x*(3032 + 213*Pi^2 - 504*Zeta[3]))/216 - 
        (x^2*(1616 + 231*Pi^2 - 504*Zeta[3]))/216 + 
        (-220 - 9*Pi^2 + 42*Zeta[3])/36] + 
      FF[(-24 + 5*Pi^2)/12 - ((I/18)*(-5*I + 3*Pi))/x^2 - 
         ((I/18)*(-13*I + 6*Pi))/x - ((-134 + 15*Pi^2)*x)/18 + 
         ((-134 + 15*Pi^2)*x^2)/18]*Log[x] + 
      FF[1/2 - 1/(12*(-1 + x)^2) + 1/(6*(-1 + x)) - (11*x)/6 + (11*x^2)/6]*
       Log[x]^2 + FF[-1/6 + x/3 - x^2/3]*Log[x]^3 + 
      FF[1/2 + 1/(6*x^2) + 1/(3*x) - (11*x)/6 + (11*x^2)/6]*PolyLog[2, x] + 
      FF[0]*PolyLog[3, 1 - x] + FF[-1/2 + x - x^2]*PolyLog[3, x]) + 
    FF[1 + 1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - (11*x)/3 + (11*x^2)/3]*
     PolyLog[4, 1 - x] + FF[1 + 1/(3*x^2) + 2/(3*x) - (11*x)/3 + (11*x^2)/3]*
     PolyLog[4, x] + Log[x]*(FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 3*Pi^3))/
         (-1 + x)^2 + (-208 - (320*I)*Pi + 81*Pi^2 + (6*I)*Pi^3)/
         (108*(-1 + x)) + (Pi^2*(670 + Pi^2)*x^2)/180 + 
        (-10720 + 1290*Pi^2 + 3*Pi^4 + 2520*Zeta[3])/1080 - 
        (x*(-15160 + 2265*Pi^2 + 3*Pi^4 + 2520*Zeta[3]))/540] + 
      FF[(24 - Pi^2)/12 + 5/(9*(-1 + x)^2) - 13/(9*(-1 + x)) + 
         ((-134 + 3*Pi^2)*x)/18 - ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[2, x] + 
      FF[1 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - (11*x)/3 + (11*x^2)/3]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + FF[-1 + 2*x - 2*x^2]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x]) + 
    Log[1 - x]*(FF[((-1/108*I)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/x^2 - 
        ((I/108)*(208*I - 320*Pi - (55*I)*Pi^2 + 6*Pi^3))/x - 
        (Pi^2*(-670 + 3*Pi^2)*x^2)/135 + (4900 + 285*Pi^2 - 3*Pi^4 - 
          630*Zeta[3])/270 + (x*(-15160 - 2425*Pi^2 + 12*Pi^4 + 
           2520*Zeta[3]))/540] + FF[((5*I)*Pi - Pi^2)/(9*(-1 + x)^2) + 
         ((-13*I)*Pi + 2*Pi^2)/(9*(-1 + x)) + (48 - 9*Pi^2 - 28*Zeta[3])/12 + 
         (x*(-1616 + 297*Pi^2 + 504*Zeta[3]))/108 - 
         (x^2*(-1616 + 297*Pi^2 + 504*Zeta[3]))/108]*Log[x] + 
      FF[Pi^2/3 + (5 - (3*I)*Pi)/(18*(-1 + x)^2) + ((I/18)*(13*I + 6*Pi))/
          (-1 + x) - (2*Pi^2*x)/3 + (2*Pi^2*x^2)/3]*Log[x]^2 + 
      FF[-1/6 - 1/(9*(-1 + x)^2) + 2/(9*(-1 + x)) + (11*x)/18 - (11*x^2)/18]*
       Log[x]^3 + FF[1/12 - x/6 + x^2/6]*Log[x]^4 + 
      FF[(-24 + Pi^2)/12 - 5/(9*x^2) - 13/(9*x) - ((-134 + 3*Pi^2)*x)/18 + 
         ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + 
      FF[1 - 1/(3*x^2) - 2/(3*x) - (11*x)/3 + (11*x^2)/3]*PolyLog[3, x] + 
      FF[0]*PolyLog[4, 1 - x] + FF[-1 + 2*x - 2*x^2]*PolyLog[4, x]) + 
    FF[-1/3*1/(-1 + x)^2 + 2/(3*(-1 + x)) + 1/(3*x^2) + 2/(3*x)]*
     PolyLog[4, -(x/(1 - x))] + FF[-1 + 2*x - 2*x^2]*PolyLog[5, 1 - x] + 
    FF[-1 + 2*x - 2*x^2]*PolyLog[5, x]) + 
  eps^4*(FF[-1/90720*(Pi^2*x*(-1359680 - 1876*Pi^2 + 2865*Pi^4 + 
         388080*Zeta[3])) + (Pi^2*x^2*(-1359680 - 1876*Pi^2 + 2865*Pi^4 + 
         388080*Zeta[3]))/90720 + ((-560*I)*Pi^3 + 115*Pi^4 + (24*I)*Pi^5 + 
        3360*Zeta[3] + (1800*I)*Pi*Zeta[3] - 630*Pi^2*Zeta[3])/
       (3240*(-1 + x)^2) + ((1280*I)*Pi - 312*Pi^2 - (72*I)*Pi^3 + 9*Pi^4 + 
        960*Zeta[3] + (216*I)*Pi*Zeta[3] - 126*Pi^2*Zeta[3])/(324*x) + 
      (112*Zeta[3] + (60*I)*Pi*Zeta[3] - 21*Pi^2*Zeta[3])/(108*x^2) + 
      ((-12800*I)*Pi + 3120*Pi^2 + (2320*I)*Pi^3 - 389*Pi^4 - (48*I)*Pi^5 - 
        9600*Zeta[3] - (2160*I)*Pi*Zeta[3] + 1260*Pi^2*Zeta[3])/
       (3240*(-1 + x)) + (-6912640 - 601440*Pi^2 + 4914*Pi^4 + 2865*Pi^6 + 
        1411200*Zeta[3] + 211680*Pi^2*Zeta[3])/181440] + 
    FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + FF[0]*Li[3, 3, 1 - x, 1] + 
    FF[0]*Li[3, 3, x, 1] + FF[0]*Li[4, 2, 1 - x, 1] + FF[0]*Li[4, 2, x, 1] + 
    FF[-1/144 + x/72 - x^2/72]*Log[1 - x]^6 + 
    FF[1/40 - 1/(90*(-1 + x)^2) + 1/(45*(-1 + x)) - (19*x)/180 + (11*x^2)/90]*
     Log[x]^5 + FF[-1/144 + x/72 - x^2/72]*Log[x]^6 + 
    Log[1 - x]^5*(FF[1/24 - 1/(360*(-1 + x)^2) + 1/(180*(-1 + x)) - 
        1/(72*x^2) - 1/(36*x) - (5*x)/36 + (11*x^2)/90] + 
      FF[1/60 - x/30 + x^2/30]*Log[x]) + 
    Log[x]^4*(FF[(-44 - 3*Pi^2)/288 + (5 - I*Pi)/(72*(-1 + x)^2) + 
        ((I/36)*(6*I + Pi))/(-1 + x) + ((100 + 3*Pi^2)*x)/144 - 
        ((134 + 3*Pi^2)*x^2)/144] + FF[-1/24 + x/12 - x^2/12]*
       PolyLog[2, x]) + Log[1 - x]^4*
     (FF[(-112 - 5*Pi^2)/288 - ((I/216)*(-5*I + 3*Pi))/(-1 + x)^2 + 
        ((I/216)*(-13*I + 6*Pi))/(-1 + x) + 5/(54*x^2) + 49/(216*x) + 
        ((168 + 5*Pi^2)*x)/144 - ((134 + 5*Pi^2)*x^2)/144] + 
      FF[-1/12 + 1/(72*(-1 + x)^2) - 1/(36*(-1 + x)) + (11*x)/36 - 
         (11*x^2)/36]*Log[x] + FF[1/24 - x/12 + x^2/12]*Log[x]^2 + 
      FF[1/24 - x/12 + x^2/12]*PolyLog[2, x]) + 
    FF[((-10*I)*Pi + 3*Pi^2)/(18*(-1 + x)^2) + ((13*I)*Pi - 3*Pi^2)/
        (9*(-1 + x)) + (-112 - (60*I)*Pi + 21*Pi^2)/(108*x^2) + 
       (-160 - (78*I)*Pi + 21*Pi^2)/(54*x) + (-48 + Pi^2 + 28*Zeta[3])/12 - 
       (x*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108 + 
       (x^2*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108]*PolyLog[3, 1 - x] + 
    FF[0]*PolyLog[3, 1 - x]^2 + 
    FF[(-112 - (60*I)*Pi + 21*Pi^2)/(108*(-1 + x)^2) + 
       (160 + (78*I)*Pi - 21*Pi^2)/(54*(-1 + x)) + ((-10*I)*Pi + 3*Pi^2)/
        (18*x^2) + ((-13*I)*Pi + 3*Pi^2)/(9*x) + (-48 + Pi^2 + 28*Zeta[3])/
        12 - (x*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108 + 
       (x^2*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108]*PolyLog[3, x] + 
    FF[0]*PolyLog[3, x]^2 + PolyLog[2, x]*
     (FF[((-1/108*I)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/(-1 + x)^2 + 
        ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/(-1 + x) + 
        ((I/108)*(-112*Pi - (30*I)*Pi^2 + 9*Pi^3))/x^2 + 
        ((I/54)*(-160*Pi - (39*I)*Pi^2 + 9*Pi^3))/x] + FF[0]*PolyLog[3, x]) + 
    Log[x]^3*(FF[(-56 + (15*I)*Pi - 3*Pi^2)/(162*(-1 + x)^2) + 
        (136 - (39*I)*Pi + 6*Pi^2)/(162*(-1 + x)) - 
        (x*(908 + 75*Pi^2 - 504*Zeta[3]))/324 + 
        (x^2*(808 + 33*Pi^2 - 252*Zeta[3]))/162 + 
        (112 + 15*Pi^2 - 168*Zeta[3])/216] + 
      FF[1/6 + 1/(18*(-1 + x)^2) - 1/(9*(-1 + x)) - (11*x)/18 + (11*x^2)/18]*
       PolyLog[2, x] + FF[1/6 - x/3 + x^2/3]*PolyLog[3, 1 - x] + 
      FF[0]*PolyLog[3, x]) + Log[1 - x]^3*
     (FF[-1/108*Pi^2/(-1 + x)^2 + Pi^2/(54*(-1 + x)) + 
        (-56 + (15*I)*Pi - 3*Pi^2)/(162*x^2) + (-136 + (39*I)*Pi - 6*Pi^2)/
         (162*x) + (x^2*(1616 + 99*Pi^2 - 504*Zeta[3]))/324 - 
        (x*(1162 + 45*Pi^2 - 252*Zeta[3]))/162 + 
        (584 + 15*Pi^2 - 168*Zeta[3])/216] + 
      FF[(24 - 5*Pi^2)/36 + (5 + (3*I)*Pi)/(54*(-1 + x)^2) - 
         ((I/54)*(-13*I + 6*Pi))/(-1 + x) + ((-134 + 15*Pi^2)*x)/54 - 
         ((-134 + 15*Pi^2)*x^2)/54]*Log[x] + 
      FF[-1/6 - 1/(36*(-1 + x)^2) + 1/(18*(-1 + x)) + (11*x)/18 - 
         (11*x^2)/18]*Log[x]^2 + FF[1/18 - x/9 + x^2/9]*Log[x]^3 + 
      FF[-1/6 - 1/(18*x^2) - 1/(9*x) + (11*x)/18 - (11*x^2)/18]*
       PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + FF[1/6 - x/3 + x^2/3]*
       PolyLog[3, x]) + FF[(24 - Pi^2)/12 + 5/(9*(-1 + x)^2) - 
       13/(9*(-1 + x)) + ((-134 + 3*Pi^2)*x)/18 - ((-134 + 3*Pi^2)*x^2)/18]*
     PolyLog[4, 1 - x] + FF[(24 - Pi^2)/12 + 5/(9*x^2) + 13/(9*x) + 
       ((-134 + 3*Pi^2)*x)/18 - ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[4, x] + 
    FF[((-1/9*I)*(-5*I + 3*Pi))/(-1 + x)^2 + ((I/9)*(-13*I + 6*Pi))/
        (-1 + x) + ((I/9)*(-5*I + 3*Pi))/x^2 + ((I/9)*(-13*I + 6*Pi))/x]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]^2*(FF[(8320 - 4440*Pi^2 + 129*Pi^4)/8640 + 
        (656 - (336*I)*Pi + 75*Pi^2 + (9*I)*Pi^3 - 252*Zeta[3])/
         (648*(-1 + x)^2) + (-656 + (480*I)*Pi - 102*Pi^2 - (9*I)*Pi^3 + 
          252*Zeta[3])/(324*(-1 + x)) - (x*(-12320 - 23160*Pi^2 + 387*Pi^4 + 
           25200*Zeta[3]))/12960 + (x^2*(-194240 - 20100*Pi^2 + 387*Pi^4 + 
           55440*Zeta[3]))/12960] + FF[(-24 + Pi^2)/24 - 5/(18*(-1 + x)^2) + 
         13/(18*(-1 + x)) - ((-134 + 3*Pi^2)*x)/36 + ((-134 + 3*Pi^2)*x^2)/
          36]*PolyLog[2, x] + FF[-1/2 + 1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + 
         (11*x)/6 - (11*x^2)/6]*PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      FF[1/2 - x + x^2]*PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + Log[1 - x]^2*
     (FF[((-1/108*I)*((-5*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 + 
        (13*Pi^2 + (6*I)*Pi^3)/(108*(-1 + x)) + 
        ((I/648)*(-656*I - 336*Pi - (75*I)*Pi^2 + 27*Pi^3 + (252*I)*Zeta[3]))/
         x^2 + ((I/324)*(-656*I - 480*Pi - (102*I)*Pi^2 + 27*Pi^3 + 
           (252*I)*Zeta[3]))/x + (-112960 - 3840*Pi^2 + 189*Pi^4 + 
          20160*Zeta[3])/8640 + (x^2*(-194240 - 28140*Pi^2 + 567*Pi^4 + 
           55440*Zeta[3]))/12960 - (x*(-376160 - 25080*Pi^2 + 567*Pi^4 + 
           85680*Zeta[3]))/12960] + 
      FF[Pi^2/(36*(-1 + x)^2) - Pi^2/(18*(-1 + x)) + 
         (-112 - (60*I)*Pi + 21*Pi^2)/(216*x^2) + 
         (-160 - (78*I)*Pi + 21*Pi^2)/(108*x) + (-48 + 5*Pi^2 + 28*Zeta[3])/
          12 - (x*(-1616 + 165*Pi^2 + 504*Zeta[3]))/108 + 
         (x^2*(-1616 + 165*Pi^2 + 504*Zeta[3]))/108]*Log[x] + 
      FF[(24 - 5*Pi^2)/24 - ((I/36)*(-5*I + 3*Pi))/(-1 + x)^2 + 
         ((I/36)*(-13*I + 6*Pi))/(-1 + x) + ((-134 + 15*Pi^2)*x)/36 - 
         ((-134 + 15*Pi^2)*x^2)/36]*Log[x]^2 + 
      FF[-1/6 + 1/(36*(-1 + x)^2) - 1/(18*(-1 + x)) + (11*x)/18 - 
         (11*x^2)/18]*Log[x]^3 + FF[1/24 - x/12 + x^2/12]*Log[x]^4 + 
      FF[(24 - Pi^2)/24 + 5/(18*x^2) + 13/(18*x) + ((-134 + 3*Pi^2)*x)/36 - 
         ((-134 + 3*Pi^2)*x^2)/36]*PolyLog[2, x] + FF[0]*PolyLog[3, 1 - x] + 
      FF[-1/2 + 1/(6*x^2) + 1/(3*x) + (11*x)/6 - (11*x^2)/6]*PolyLog[3, x] + 
      FF[0]*PolyLog[4, 1 - x] + FF[1/2 - x + x^2]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-1 + 1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (11*x)/3 - (11*x^2)/3]*
     PolyLog[5, 1 - x] + FF[-1 + 1/(3*x^2) + 2/(3*x) + (11*x)/3 - (11*x^2)/3]*
     PolyLog[5, x] + Log[x]*(FF[(Pi^2*x^2*(8080 + 11*Pi^2 - 2520*Zeta[3]))/
         1080 + ((6560*I)*Pi - 1680*Pi^2 - (150*I)*Pi^3 + 21*Pi^4 - 
          (2520*I)*Pi*Zeta[3])/(3240*(-1 + x)^2) + 
        (-6400 - (9680*I)*Pi + 2520*Pi^2 + (195*I)*Pi^3 - 21*Pi^4 + 
          1260*Zeta[3] + (2520*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
        (-258560 + 31200*Pi^2 + 459*Pi^4 + 70560*Zeta[3] - 
          15120*Pi^2*Zeta[3])/12960 - (x*(-376160 + 55560*Pi^2 + 489*Pi^4 + 
           85680*Zeta[3] - 15120*Pi^2*Zeta[3]))/6480] + 
      FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
      FF[(24 - Pi^2)/12 - 5/(9*(-1 + x)^2) + 13/(9*(-1 + x)) + 
         ((-134 + 3*Pi^2)*x)/18 - ((-134 + 3*Pi^2)*x^2)/18]*
       PolyLog[3, 1 - x] + FF[0]*PolyLog[3, x] + 
      PolyLog[2, x]*(FF[(112 - 3*Pi^2)/(108*(-1 + x)^2) + 
          (-160 + 3*Pi^2)/(54*(-1 + x)) + (48 - Pi^2 - 28*Zeta[3])/12 + 
          (x*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108 - 
          (x^2*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108] + FF[0]*PolyLog[3, x]) + 
      FF[-1 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (11*x)/3 - (11*x^2)/3]*
       PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
      FF[0]*PolyLog[4, -(x/(1 - x))] + FF[1 - 2*x + 2*x^2]*
       PolyLog[5, 1 - x] + FF[0]*PolyLog[5, x]) + 
    FF[1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + 1/(3*x^2) + 2/(3*x)]*
     PolyLog[5, -(x/(1 - x))] + Log[1 - x]*
     (FF[(-7*Pi^4)/(1080*(-1 + x)^2) + (7*Pi^4)/(540*(-1 + x)) - 
        (Pi^2*x^2*(-8080 + 33*Pi^2 + 2520*Zeta[3]))/810 + 
        ((1312*I)*Pi - 224*Pi^2 - (30*I)*Pi^3 - 3*Pi^4 - (504*I)*Pi*Zeta[3])/
         (648*x^2) + (1280 + (1936*I)*Pi - 344*Pi^2 - (39*I)*Pi^3 - 3*Pi^4 - 
          252*Zeta[3] - (504*I)*Pi*Zeta[3])/(324*x) + 
        (493760 + 25680*Pi^2 - 567*Pi^4 - 100800*Zeta[3] - 
          20160*Pi^2*Zeta[3])/12960 + (x*(-376160 - 57560*Pi^2 + 687*Pi^4 + 
           85680*Zeta[3] + 20160*Pi^2*Zeta[3]))/6480] + 
      FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, x, 1] + 
      FF[Pi^2/3 + (112 - (60*I)*Pi + 9*Pi^2)/(216*(-1 + x)^2) + 
         (-160 + (78*I)*Pi - 9*Pi^2)/(108*(-1 + x)) - (11*Pi^2*x)/9 + 
         (11*Pi^2*x^2)/9]*Log[x]^2 + 
      FF[(-24 - 7*Pi^2)/72 + ((I/54)*(10*I + 3*Pi))/(-1 + x)^2 + 
         (13 - (3*I)*Pi)/(27*(-1 + x)) + ((134 + 21*Pi^2)*x)/108 - 
         ((134 + 21*Pi^2)*x^2)/108]*Log[x]^3 + 
      FF[1/12 + 1/(24*(-1 + x)^2) - 1/(12*(-1 + x)) - (11*x)/36 + 
         (11*x^2)/36]*Log[x]^4 + FF[-1/40 + x/20 - x^2/20]*Log[x]^5 + 
      FF[0]*PolyLog[3, 1 - x] + FF[(24 - Pi^2)/12 - 5/(9*x^2) - 13/(9*x) + 
         ((-134 + 3*Pi^2)*x)/18 - ((-134 + 3*Pi^2)*x^2)/18]*PolyLog[3, x] + 
      PolyLog[2, x]*(FF[(-112 + 3*Pi^2)/(108*x^2) + (-160 + 3*Pi^2)/(54*x) + 
          (-48 + Pi^2 + 28*Zeta[3])/12 - (x*(-1616 + 33*Pi^2 + 504*Zeta[3]))/
           108 + (x^2*(-1616 + 33*Pi^2 + 504*Zeta[3]))/108] + 
        FF[0]*PolyLog[3, x]) + FF[0]*PolyLog[4, 1 - x] + 
      FF[-1 - 1/(3*x^2) - 2/(3*x) + (11*x)/3 - (11*x^2)/3]*PolyLog[4, x] + 
      Log[x]*(FF[((-1/108*I)*(-112*Pi - (20*I)*Pi^2 + 3*Pi^3))/(-1 + x)^2 + 
          ((-160*I)*Pi + 26*Pi^2 + (3*I)*Pi^3)/(54*(-1 + x)) + 
          (11520 - 2160*Pi^2 - 31*Pi^4 - 3360*Zeta[3])/1440 + 
          (x*(-194240 + 36180*Pi^2 + 279*Pi^4 + 55440*Zeta[3]))/6480 - 
          (x^2*(-194240 + 36180*Pi^2 + 279*Pi^4 + 55440*Zeta[3]))/6480] + 
        FF[0]*PolyLog[4, x]) + FF[0]*PolyLog[4, -(x/(1 - x))] + 
      FF[0]*PolyLog[5, 1 - x] + FF[1 - 2*x + 2*x^2]*PolyLog[5, x] + 
      FF[0]*PolyLog[5, -(x/(1 - x))]) + FF[1 - 2*x + 2*x^2]*
     PolyLog[6, 1 - x] + FF[1 - 2*x + 2*x^2]*PolyLog[6, x])}


==> anc/f_--++_2_HPLs.m <==
{FF[((I/2)*Pi)/(-1 + x) - ((I/2)*Pi)/x + 
    (Pi*x^2*(15*Pi + 4*Pi^3 + (120*I)*Zeta[3]))/30 + 
    (-180 - (360*I)*Pi - 210*Pi^2 + (60*I)*Pi^3 + 7*Pi^4 - 360*Zeta[3] + 
      (720*I)*Pi*Zeta[3])/360 - 
    (x*(90*Pi^2 - (60*I)*Pi^3 + 7*Pi^4 + 360*Zeta[3] + (720*I)*Pi*Zeta[3]))/
     180] + FF[-1/12*(Pi*(12*I + 5*Pi)) - ((I/2)*Pi)/(-1 + x)^2 - 
     ((I/2)*(I + 4*Pi))/(-1 + x) + ((-6 + Pi^2)*x)/6 + 
     (x^2*((-I)*Pi^3 + 6*Zeta[3]))/3]*G[0, x] + 
  FF[(-4 - (4*I)*Pi - Pi^2)/4 - ((I/2)*Pi)/x^2 + ((I/2)*(I + 4*Pi))/x - 
     ((-6 + Pi^2)*x)/6 + (I/3)*x^2*(Pi^3 + (6*I)*Zeta[3])]*G[1, x] + 
  FF[(-15 + (6*I)*Pi - Pi^2)/6 - 1/(2*(-1 + x)^2) - 2/(-1 + x) + 
     ((-3 + (6*I)*Pi + Pi^2)*x)/3 + x^2]*G[0, 0, x] + 
  FF[(9 - (18*I)*Pi - Pi^2)/6 + ((3 + (6*I)*Pi + Pi^2)*x)/3 - x^2]*
   G[0, 1, x] + FF[(9 - (6*I)*Pi + Pi^2)/6 - ((-3 + (6*I)*Pi + Pi^2)*x)/3 - 
     x^2]*G[1, 0, x] + FF[(-15 + (18*I)*Pi + Pi^2)/6 - 1/(2*x^2) + 2/x - 
     ((3 + (6*I)*Pi + Pi^2)*x)/3 + x^2]*G[1, 1, x] + 
  FF[-1/2 + 5*x - (2*I)*Pi*x^2]*G[0, 0, 0, x] + 
  FF[(3 - (4*I)*Pi)/2 + I*(3*I + 4*Pi)*x - (2*I)*Pi*x^2]*G[0, 0, 1, x] + 
  FF[3/2 - 3*x + (2*I)*Pi*x^2]*G[0, 1, 0, x] + 
  FF[(I/2)*(9*I + 4*Pi) + (5 - (4*I)*Pi)*x + (2*I)*Pi*x^2]*G[0, 1, 1, x] + 
  FF[1/2 - 5*x + (2*I)*Pi*x^2]*G[1, 0, 0, x] + 
  FF[(I/2)*(3*I + 4*Pi) + (3 - (4*I)*Pi)*x + (2*I)*Pi*x^2]*G[1, 0, 1, x] + 
  FF[-3/2 + 3*x - (2*I)*Pi*x^2]*G[1, 1, 0, x] + 
  FF[(9 - (4*I)*Pi)/2 + I*(5*I + 4*Pi)*x - (2*I)*Pi*x^2]*G[1, 1, 1, x] + 
  FF[-1 + 2*x - 4*x^2]*G[0, 0, 0, 0, x] + FF[1 - 2*x + 2*x^2]*
   G[0, 0, 0, 1, x] + FF[1 - 2*x + 2*x^2]*G[0, 0, 1, 0, x] + 
  FF[-3 + 6*x - 4*x^2]*G[0, 0, 1, 1, x] + FF[1 - 2*x + 4*x^2]*
   G[0, 1, 0, 0, x] + FF[-1 + 2*x - 2*x^2]*G[0, 1, 0, 1, x] + 
  FF[-1 + 2*x - 2*x^2]*G[0, 1, 1, 0, x] + FF[3 - 6*x + 4*x^2]*
   G[0, 1, 1, 1, x] + FF[1 - 2*x + 4*x^2]*G[1, 0, 0, 0, x] + 
  FF[-1 + 2*x - 2*x^2]*G[1, 0, 0, 1, x] + FF[-1 + 2*x - 2*x^2]*
   G[1, 0, 1, 0, x] + FF[3 - 6*x + 4*x^2]*G[1, 0, 1, 1, x] + 
  FF[-1 + 2*x - 4*x^2]*G[1, 1, 0, 0, x] + FF[1 - 2*x + 2*x^2]*
   G[1, 1, 0, 1, x] + FF[1 - 2*x + 2*x^2]*G[1, 1, 1, 0, x] + 
  FF[-3 + 6*x - 4*x^2]*G[1, 1, 1, 1, x] + 
  eps*(FF[((-1/36*I)*(51*Pi + (18*I)*Pi^2 + 2*Pi^3))/x + 
      ((30*I)*Pi^3 + Pi^4 - 180*Zeta[3] + (60*I)*Pi*Zeta[3])/
       (180*(-1 + x)^2) + ((255*I)*Pi - 90*Pi^2 + (180*I)*Pi^3 - 2*Pi^4 - 
        1020*Zeta[3] - (120*I)*Pi*Zeta[3])/(180*(-1 + x)) + 
      (x^2*(300*Pi^2 - 154*Pi^4 + (47*I)*Pi^5 + 180*Zeta[3] - 
         (1920*I)*Pi*Zeta[3] + 60*Pi^2*Zeta[3] - 2520*Zeta[5]))/180 + 
      (-1800 - (3840*I)*Pi - 2910*Pi^2 + (1400*I)*Pi^3 - 231*Pi^4 + 
        (120*I)*Pi^5 - 6960*Zeta[3] + (2880*I)*Pi*Zeta[3] + 
        720*Pi^2*Zeta[3] - 2160*Zeta[5])/720 + 
      (x*(-300*Pi^2 + (80*I)*Pi^3 + 173*Pi^4 - (60*I)*Pi^5 - 660*Zeta[3] + 
         (2640*I)*Pi*Zeta[3] - 360*Pi^2*Zeta[3] + 1080*Zeta[5]))/180] + 
    FF[-1/180*(x*(780 - 585*Pi^2 + (400*I)*Pi^3 + 31*Pi^4 - 2940*Zeta[3])) + 
       ((-5*I)*Pi + 6*Pi^2 - 4*Zeta[3])/(12*(-1 + x)^2) + 
       (17 - (152*I)*Pi + 24*Pi^2 + 8*Zeta[3])/(12*(-1 + x)) + 
       ((-1020*I)*Pi - 630*Pi^2 - (60*I)*Pi^3 + 31*Pi^4 + 1260*Zeta[3])/360 - 
       (x^2*(135*Pi^2 - (160*I)*Pi^3 + 4*Pi^4 + 960*Zeta[3] + 
          (1800*I)*Pi*Zeta[3]))/180]*G[0, x] + 
    FF[((-1/36*I)*(15*Pi + (18*I)*Pi^2 + 2*Pi^3))/x^2 - 
       ((I/36)*(-51*I - 456*Pi - (72*I)*Pi^2 + 4*Pi^3))/x - 
       (x^2*(135*Pi^2 + (160*I)*Pi^3 + 68*Pi^4 - 960*Zeta[3] + 
          (360*I)*Pi*Zeta[3]))/180 + (-780 - (510*I)*Pi + 135*Pi^2 + 
         (60*I)*Pi^3 - 26*Pi^4 + 630*Zeta[3] - (1080*I)*Pi*Zeta[3])/180 + 
       (x*(780 - 315*Pi^2 + (460*I)*Pi^3 + 52*Pi^4 - 3300*Zeta[3] + 
          (2160*I)*Pi*Zeta[3]))/180]*G[1, x] + 
    FF[((I/12)*(5*I + 12*Pi))/(-1 + x)^2 + ((I/3)*(41*I + 14*Pi))/(-1 + x) + 
       (x*(-8 + (16*I)*Pi + Pi^2 - 48*Zeta[3]))/6 + 
       (x^2*(10 - 6*Pi^2 + (5*I)*Pi^3 - 18*Zeta[3]))/3 + 
       (-161 + (140*I)*Pi - 8*Pi^2 + 48*Zeta[3])/12]*G[0, 0, x] + 
    FF[(127 - (172*I)*Pi + 25*Pi^2)/12 - ((I/3)*Pi)/(-1 + x) - (I*Pi)/x^2 + 
       ((6*I)*Pi)/x - ((-10 - (8*I)*Pi + 7*Pi^2)*x)/3 + 
       (2*x^2*(-5 + 3*Pi^2 - (3*I)*Pi^3 + 12*Zeta[3]))/3]*G[0, 1, x] + 
    FF[((-I)*Pi)/(-1 + x)^2 - ((6*I)*Pi)/(-1 + x) + ((I/3)*Pi)/x + 
       (2*(-5 + 3*Pi^2 - I*Pi^3)*x^2)/3 + (127 - (140*I)*Pi + 21*Pi^2 - 
         48*Zeta[3])/12 - (x*(-10 + (8*I)*Pi + 5*Pi^2 - 24*Zeta[3]))/3]*
     G[1, 0, x] + FF[(-137 + (172*I)*Pi - 30*Pi^2)/12 + 
       ((I/12)*(5*I + 12*Pi))/x^2 - ((I/3)*(41*I + 14*Pi))/x + 
       ((-32 - (16*I)*Pi + 23*Pi^2)*x)/6 + 
       (x^2*(10 - 6*Pi^2 + (3*I)*Pi^3 - 6*Zeta[3]))/3]*G[1, 1, x] + 
    FF[(65 - (6*I)*Pi + 6*Pi^2)/6 + (6 + I*Pi)/(3*(-1 + x)^2) + 
       (25 - (2*I)*Pi)/(3*(-1 + x)) - ((-119 + (80*I)*Pi + 12*Pi^2)*x)/6 + 
       ((-21 + (32*I)*Pi + 14*Pi^2)*x^2)/6]*G[0, 0, 0, x] + 
    FF[(35 - (72*I)*Pi + 9*Pi^2)/6 + ((I/3)*Pi)/(-1 + x)^2 + 
       (1 - (2*I)*Pi)/(3*(-1 + x)) - ((91 - (28*I)*Pi + 18*Pi^2)*x)/6 + 
       ((9 + (32*I)*Pi + 8*Pi^2)*x^2)/6]*G[0, 0, 1, x] + 
    FF[(35 + (6*I)*Pi - 2*Pi^2)/6 + 1/(3*(-1 + x)) + 
       ((-91 + (80*I)*Pi + 4*Pi^2)*x)/6 - ((-9 + (32*I)*Pi + 8*Pi^2)*x^2)/6]*
     G[0, 1, 0, x] + FF[(-139 + (72*I)*Pi - 11*Pi^2)/6 - 2/(3*(-1 + x)) - 
       x^(-2) + 6/x + ((95 - (28*I)*Pi + 22*Pi^2)*x)/6 - 
       ((-3 + (32*I)*Pi + 14*Pi^2)*x^2)/6]*G[0, 1, 1, x] + 
    FF[(-41 + (12*I)*Pi - 3*Pi^2)/6 - (-1 + x)^(-2) - 6/(-1 + x) + 2/(3*x) + 
       ((-101 + (92*I)*Pi + 6*Pi^2)*x)/6 - ((-3 + (32*I)*Pi + 14*Pi^2)*x^2)/
        6]*G[1, 0, 0, x] + FF[(-47 + (54*I)*Pi - 6*Pi^2)/6 - 1/(3*x) + 
       ((73 - (16*I)*Pi + 12*Pi^2)*x)/6 - ((-9 + (32*I)*Pi + 8*Pi^2)*x^2)/6]*
     G[1, 0, 1, x] + FF[(-47 - (12*I)*Pi - Pi^2)/6 + ((I/3)*Pi)/x^2 + 
       ((I/3)*(I + 2*Pi))/x + ((73 - (92*I)*Pi + 2*Pi^2)*x)/6 + 
       ((9 + (32*I)*Pi + 8*Pi^2)*x^2)/6]*G[1, 1, 0, x] + 
    FF[(163 - (54*I)*Pi + 8*Pi^2)/6 + ((I/3)*(-6*I + Pi))/x^2 + 
       ((I/3)*(25*I + 2*Pi))/x - ((77 - (16*I)*Pi + 16*Pi^2)*x)/6 + 
       ((-21 + (32*I)*Pi + 14*Pi^2)*x^2)/6]*G[1, 1, 1, x] + 
    FF[3/2 + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (74*x)/3 + 
       ((2*I)/3)*(2*I + 15*Pi)*x^2]*G[0, 0, 0, 0, x] + 
    FF[((-3*I)/2)*(-I + 4*Pi) - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + 
       (4*(1 + (9*I)*Pi)*x)/3 + (2*(10 - (9*I)*Pi)*x^2)/3]*G[0, 0, 0, 1, x] + 
    FF[-3/2 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) + (4*x)/3 + 
       (10*(2 - (3*I)*Pi)*x^2)/3]*G[0, 0, 1, 0, x] + 
    FF[((3*I)/2)*(9*I + 4*Pi) + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 
       (4*(7 - (9*I)*Pi)*x)/3 + ((2*I)/3)*(2*I + 9*Pi)*x^2]*
     G[0, 0, 1, 1, x] + FF[-1 + (47*x)/3 + (4*(1 - (9*I)*Pi)*x^2)/3]*
     G[0, 1, 0, 0, x] + FF[I*(I + 4*Pi) + ((11 - (24*I)*Pi)*x)/3 + 
       ((4*I)/3)*(5*I + 3*Pi)*x^2]*G[0, 1, 0, 1, x] + 
    FF[-1 + (11*x)/3 + ((4*I)/3)*(5*I + 9*Pi)*x^2]*G[0, 1, 1, 0, x] + 
    FF[2*(11 - (2*I)*Pi) + (I/3)*(55*I + 24*Pi)*x + (4*(1 - (3*I)*Pi)*x^2)/3]*
     G[0, 1, 1, 1, x] + FF[5 + (47*x)/3 + (4*(1 - (3*I)*Pi)*x^2)/3]*
     G[1, 0, 0, 0, x] + FF[(4*I)*(I + 3*Pi) + ((29 - (72*I)*Pi)*x)/3 + 
       ((4*I)/3)*(5*I + 9*Pi)*x^2]*G[1, 0, 0, 1, x] + 
    FF[-4 + (29*x)/3 + ((4*I)/3)*(5*I + 3*Pi)*x^2]*G[1, 0, 1, 0, x] + 
    FF[4*(4 - (3*I)*Pi) + (I/3)*(55*I + 72*Pi)*x + (4*(1 - (9*I)*Pi)*x^2)/3]*
     G[1, 0, 1, 1, x] + FF[-11/2 + 2/(3*x^2) + 4/(3*x) - (20*x)/3 + 
       ((2*I)/3)*(2*I + 9*Pi)*x^2]*G[1, 1, 0, 0, x] + 
    FF[(13 - (20*I)*Pi)/2 - 1/(3*x^2) - 2/(3*x) + ((4*I)/3)*(11*I + 15*Pi)*
        x + (10*(2 - (3*I)*Pi)*x^2)/3]*G[1, 1, 0, 1, x] + 
    FF[13/2 - 1/(3*x^2) - 2/(3*x) - (44*x)/3 + (2*(10 - (9*I)*Pi)*x^2)/3]*
     G[1, 1, 1, 0, x] + FF[(I/2)*(49*I + 20*Pi) + 2/(3*x^2) + 4/(3*x) + 
       (2*(41 - (30*I)*Pi)*x)/3 + ((2*I)/3)*(2*I + 15*Pi)*x^2]*
     G[1, 1, 1, 1, x] + FF[7 - 14*x + 28*x^2]*G[0, 0, 0, 0, 0, x] + 
    FF[-5 + 10*x - 10*x^2]*G[0, 0, 0, 0, 1, x] + FF[-5 + 10*x - 10*x^2]*
     G[0, 0, 0, 1, 0, x] + FF[-3 + 6*x]*G[0, 0, 0, 1, 1, x] + 
    FF[-4 + 8*x - 18*x^2]*G[0, 0, 1, 0, 0, x] + FF[2 - 4*x + 4*x^2]*
     G[0, 0, 1, 0, 1, x] + FF[2 - 4*x + 4*x^2]*G[0, 0, 1, 1, 0, x] + 
    FF[10 - 20*x + 10*x^2]*G[0, 0, 1, 1, 1, x] + FF[-3 + 6*x - 22*x^2]*
     G[0, 1, 0, 0, 0, x] + FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[0, 1, 0, 1, 0, x] + FF[5 - 10*x + 6*x^2]*
     G[0, 1, 0, 1, 1, x] + FF[12*x^2]*G[0, 1, 1, 0, 0, x] + 
    FF[2 - 4*x + 4*x^2]*G[0, 1, 1, 0, 1, x] + FF[2 - 4*x + 4*x^2]*
     G[0, 1, 1, 1, 0, x] + FF[-12 + 24*x - 16*x^2]*G[0, 1, 1, 1, 1, x] + 
    FF[-4 + 8*x - 16*x^2]*G[1, 0, 0, 0, 0, x] + FF[2 - 4*x + 4*x^2]*
     G[1, 0, 0, 0, 1, x] + FF[2 - 4*x + 4*x^2]*G[1, 0, 0, 1, 0, x] + 
    FF[12 - 24*x + 12*x^2]*G[1, 0, 0, 1, 1, x] + FF[1 - 2*x + 6*x^2]*
     G[1, 0, 1, 0, 0, x] + FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 0, 1, x] + 
    FF[1 - 2*x + 2*x^2]*G[1, 0, 1, 1, 0, x] + FF[-19 + 38*x - 22*x^2]*
     G[1, 0, 1, 1, 1, x] + FF[10*x^2]*G[1, 1, 0, 0, 0, x] + 
    FF[2 - 4*x + 4*x^2]*G[1, 1, 0, 0, 1, x] + FF[2 - 4*x + 4*x^2]*
     G[1, 1, 0, 1, 0, x] + FF[-14 + 28*x - 18*x^2]*G[1, 1, 0, 1, 1, x] + 
    FF[3 - 6*x]*G[1, 1, 1, 0, 0, x] + FF[-5 + 10*x - 10*x^2]*
     G[1, 1, 1, 0, 1, x] + FF[-5 + 10*x - 10*x^2]*G[1, 1, 1, 1, 0, x] + 
    FF[21 - 42*x + 28*x^2]*G[1, 1, 1, 1, 1, x]) + 
  eps^2*(FF[((-447*I)*Pi + 306*Pi^2 + (100*I)*Pi^3 + 6*Pi^4 - 
        (216*I)*Pi*Zeta[3])/(216*x) - 
      ((I/1080)*(-2235*Pi - (1530*I)*Pi^2 - 6210*Pi^3 - (1046*I)*Pi^4 + 
         32*Pi^5 - (40260*I)*Zeta[3] + 120*Pi*Zeta[3] - 
         (960*I)*Pi^2*Zeta[3] - (5040*I)*Zeta[5]))/(-1 + x) + 
      ((120*I)*Pi^3 - 179*Pi^4 + (16*I)*Pi^5 - 720*Zeta[3] - 
        (1020*I)*Pi*Zeta[3] + 480*Pi^2*Zeta[3] + 2520*Zeta[5])/
       (1080*(-1 + x)^2) + (-385560 - (728280*I)*Pi - 928935*Pi^2 + 
        (422940*I)*Pi^3 - 75411*Pi^4 + (9198*I)*Pi^5 - 1780*Pi^6 - 
        1547280*Zeta[3] + (1307880*I)*Pi*Zeta[3] + 132300*Pi^2*Zeta[3] - 
        (75600*I)*Pi^3*Zeta[3] - 181440*Zeta[3]^2 + 68040*Zeta[5] + 
        (3265920*I)*Pi*Zeta[5])/45360 + 
      (x^2*(152460*Pi^2 - 76713*Pi^4 - (31584*I)*Pi^5 + 296*Pi^6 + 
         151200*Zeta[3] - (730800*I)*Pi*Zeta[3] + 504000*Pi^2*Zeta[3] + 
         (90720*I)*Pi^3*Zeta[3] - 771120*Zeta[3]^2 + 2237760*Zeta[5] + 
         (4309200*I)*Pi*Zeta[5]))/45360 + 
      (x*(-152460*Pi^2 + (4620*I)*Pi^3 + 100401*Pi^4 + (25032*I)*Pi^5 + 
         3560*Pi^6 - 178920*Zeta[3] + (791280*I)*Pi*Zeta[3] - 
         798840*Pi^2*Zeta[3] + (151200*I)*Pi^3*Zeta[3] + 362880*Zeta[3]^2 - 
         3870720*Zeta[5] - (6531840*I)*Pi*Zeta[5]))/45360] + 
    FF[((I/18)*Pi^3)/x + ((645*I)*Pi + 450*Pi^2 + (90*I)*Pi^3 + 4*Pi^4 + 
         3180*Zeta[3] - (1440*I)*Pi*Zeta[3])/(1080*(-1 + x)^2) + 
       (2235 - (61860*I)*Pi + 13770*Pi^2 - (60*I)*Pi^3 - 8*Pi^4 + 
         15600*Zeta[3] + (2880*I)*Pi*Zeta[3])/(1080*(-1 + x)) + 
       ((-1640*I)*Pi - 2075*Pi^2 - (1350*I)*Pi^3 + 361*Pi^4 + 17280*Zeta[3] + 
         (1440*I)*Pi*Zeta[3] + 60*Pi^2*Zeta[3] + 1260*Zeta[5])/360 - 
       (x*(2388 - 2772*Pi^2 + (668*I)*Pi^3 + 239*Pi^4 - 660*Zeta[3] + 
          (10512*I)*Pi*Zeta[3] + 72*Pi^2*Zeta[3] + 1512*Zeta[5]))/216 + 
       (x^2*(-1350*Pi^2 + (725*I)*Pi^3 + 590*Pi^4 - (153*I)*Pi^5 - 
          5160*Zeta[3] + (14400*I)*Pi*Zeta[3] + 3960*Pi^2*Zeta[3] + 
          29160*Zeta[5]))/540]*G[0, x] + 
    FF[((220*I)*Pi^3 - Pi^4 - 1350*Zeta[3] - (60*I)*Pi*Zeta[3])/
        (90*(-1 + x)) + ((60*I)*Pi^3 + Pi^4 - 360*Zeta[3] + 
         (60*I)*Pi*Zeta[3])/(180*(-1 + x)^2) + 
       ((129*I)*Pi + 90*Pi^2 + (124*I)*Pi^3 + 6*Pi^4 - (216*I)*Pi*Zeta[3])/
        (216*x^2) + (-447 + (12372*I)*Pi - 2754*Pi^2 - (556*I)*Pi^3 + 
         12*Pi^4 + 288*Zeta[3] - (432*I)*Pi*Zeta[3])/(216*x) + 
       (x*(11940 - 8460*Pi^2 + (3460*I)*Pi^3 - 3227*Pi^4 + (1080*I)*Pi^5 - 
          780*Zeta[3] + (18000*I)*Pi*Zeta[3] + 6840*Pi^2*Zeta[3] - 
          11880*Zeta[5]))/1080 + (x^2*(-1350*Pi^2 - (725*I)*Pi^3 + 796*Pi^4 - 
          (270*I)*Pi^5 + 3540*Zeta[3] + (2880*I)*Pi*Zeta[3] - 
          4500*Pi^2*Zeta[3] - 6480*Zeta[5]))/540 + 
       (-7960 - (3280*I)*Pi + 3290*Pi^2 + (5000*I)*Pi^3 - 93*Pi^4 - 
         (360*I)*Pi^5 - 23880*Zeta[3] - (4320*I)*Pi*Zeta[3] - 
         2280*Pi^2*Zeta[3] + 3960*Zeta[5])/720]*G[1, x] + 
    FF[(x*(175 + (55*I)*Pi - 420*Pi^2 + (610*I)*Pi^3 + 13*Pi^4 - 
          10080*Zeta[3]))/90 + ((I/18)*(1082*I + 545*Pi + (81*I)*Pi^2 + 
          6*Pi^3 + (36*I)*Zeta[3]))/(-1 + x) + 
       (43 + (54*I)*Pi - 114*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/
        (72*(-1 + x)^2) + (-20605 + (18340*I)*Pi - 1770*Pi^2 - (480*I)*Pi^3 - 
         26*Pi^4 + 3240*Zeta[3])/360 - 
       (x^2*(-1210 + 630*Pi^2 + (800*I)*Pi^3 + 79*Pi^4 - 11520*Zeta[3] - 
          (5760*I)*Pi*Zeta[3]))/180]*G[0, 0, x] + 
    FF[((-1/18*I)*(12*Pi + (18*I)*Pi^2 + Pi^3))/x^2 - 
       ((I/9)*(-339*Pi - (60*I)*Pi^2 + Pi^3))/x + 
       ((-7*I)*Pi + 12*Pi^2 + (4*I)*Pi^3 - 36*Zeta[3])/(18*(-1 + x)) + 
       ((-I)*Pi^3 + 9*Zeta[3])/(9*(-1 + x)^2) - 
       (x*(-1210 - (110*I)*Pi + 915*Pi^2 + (2160*I)*Pi^3 + 26*Pi^4 - 
          17700*Zeta[3] + (720*I)*Pi*Zeta[3]))/180 + 
       (18965 - (18560*I)*Pi + 4500*Pi^2 + (1080*I)*Pi^3 + 26*Pi^4 - 
         2340*Zeta[3] + (720*I)*Pi*Zeta[3])/360 + 
       (x^2*(-1210 + 1035*Pi^2 + (960*I)*Pi^3 + 309*Pi^4 - 12480*Zeta[3] - 
          (2520*I)*Pi*Zeta[3]))/180]*G[0, 1, x] + 
    FF[((I/18)*Pi^3)/x^2 + ((I/18)*(7*Pi + (12*I)*Pi^2 + 2*Pi^3))/x + 
       (18965 - (18340*I)*Pi + 4740*Pi^2 + (60*I)*Pi^3 - 67*Pi^4 - 
         180*Zeta[3])/360 + ((-2*I)*Pi + 3*Pi^2 - Zeta[3])/(3*(-1 + x)^2) + 
       ((-113*I)*Pi + 20*Pi^2 + 2*Zeta[3])/(3*(-1 + x)) + 
       (x*(1210 - (110*I)*Pi - 1155*Pi^2 - (620*I)*Pi^3 + 67*Pi^4 + 
          12420*Zeta[3]))/180 + (x^2*(-1210 + 1035*Pi^2 + (320*I)*Pi^3 + 
          91*Pi^4 - 8640*Zeta[3] - (360*I)*Pi*Zeta[3]))/180]*G[1, 0, x] + 
    FF[((-1/72*I)*(43*I - 54*Pi - (114*I)*Pi^2 + 20*Pi^3 + (120*I)*Zeta[3]))/
        x^2 + (1082 - (545*I)*Pi + 81*Pi^2 - (10*I)*Pi^3 + 60*Zeta[3])/
        (18*x) - (x*(277 + (11*I)*Pi - 210*Pi^2 - (156*I)*Pi^3 + 13*Pi^4 + 
          996*Zeta[3] + (576*I)*Pi*Zeta[3]))/18 - 
       (x^2*(-242 + 126*Pi^2 + (96*I)*Pi^3 + 21*Pi^4 - 1920*Zeta[3] - 
          (720*I)*Pi*Zeta[3]))/36 + (-3497 + (3712*I)*Pi - 942*Pi^2 - 
         (132*I)*Pi^3 + 26*Pi^4 - 1584*Zeta[3] + (1152*I)*Pi*Zeta[3])/72]*
     G[1, 1, x] + FF[(57 - (34*I)*Pi - 14*Pi^2)/(36*(-1 + x)^2) + 
       (515 - (103*I)*Pi + 7*Pi^2)/(9*(-1 + x)) - 
       (x*(-1108 + (334*I)*Pi + 23*Pi^2 - 360*Zeta[3]))/18 + 
       (2153 - (990*I)*Pi + 123*Pi^2 - 360*Zeta[3])/36 + 
       (x^2*(-210 + (145*I)*Pi + 104*Pi^2 - (72*I)*Pi^3 + 720*Zeta[3]))/18]*
     G[0, 0, 0, x] + FF[((-17*I)*Pi - 16*Pi^2)/(18*(-1 + x)^2) + 
       (7 - (50*I)*Pi + 32*Pi^2)/(18*(-1 + x)) - ((2*I)*Pi)/x^2 + 
       ((14*I)*Pi)/x + (x^2*(90 + (145*I)*Pi - 100*Pi^2 + (156*I)*Pi^3 - 
          468*Zeta[3]))/18 - (I/18)*x*(-1049*I - 56*Pi - (107*I)*Pi^2 + 
         60*Pi^3 - (360*I)*Zeta[3]) + (647 - (1722*I)*Pi + 426*Pi^2 + 
         (60*I)*Pi^3 + 360*Zeta[3])/36]*G[0, 0, 1, x] + 
    FF[(-2*((-3*I)*Pi + Pi^2))/(3*(-1 + x)^2) + (7 + (234*I)*Pi + 24*Pi^2)/
        (18*(-1 + x)) - (I*Pi)/x + (x^2*(90 - (145*I)*Pi - 8*Pi^2 + 
          (42*I)*Pi^3 - 504*Zeta[3]))/18 + (647 + (990*I)*Pi - 105*Pi^2 + 
         216*Zeta[3])/36 - (x*(1049 - (334*I)*Pi + 85*Pi^2 + 216*Zeta[3]))/
        18]*G[0, 1, 0, x] + FF[((I/9)*(7*I + 6*Pi))/(-1 + x) + 
       (((2*I)/3)*(I + 3*Pi))/x^2 + (113 - (37*I)*Pi)/(3*x) - 
       (I/36)*(-3265*I - 1722*Pi - (345*I)*Pi^2 + 60*Pi^3 - 
         (576*I)*Zeta[3]) + (2*x*(235 - (14*I)*Pi + 23*Pi^2 + (15*I)*Pi^3 + 
          144*Zeta[3]))/9 + (x^2*(30 - (145*I)*Pi + 4*Pi^2 - (126*I)*Pi^3 + 
          252*Zeta[3]))/18]*G[0, 1, 1, x] + 
    FF[(((2*I)/3)*(I + 3*Pi))/(-1 + x)^2 + ((I/3)*(113*I + 37*Pi))/(-1 + x) - 
       ((I/9)*(7*I + 6*Pi))/x + (x^2*(30 - (145*I)*Pi + 4*Pi^2 - 
          (18*I)*Pi^3 - 396*Zeta[3]))/18 + (-1325 + (1320*I)*Pi - 153*Pi^2 - 
         72*Zeta[3])/36 - (x*(500 - (173*I)*Pi + 50*Pi^2 - 36*Zeta[3]))/9]*
     G[1, 0, 0, x] + FF[(I*Pi)/(-1 + x) - (2*((-3*I)*Pi + Pi^2))/(3*x^2) + 
       (-7 - (234*I)*Pi - 24*Pi^2)/(18*x) - (I/36)*(-1271*I - 1368*Pi - 
         (291*I)*Pi^2 + 60*Pi^3 - (360*I)*Zeta[3]) + 
       (x^2*(90 - (145*I)*Pi - 8*Pi^2 - (48*I)*Pi^3 + 36*Zeta[3]))/18 + 
       (x*(869 - (44*I)*Pi + 101*Pi^2 + (60*I)*Pi^3 + 360*Zeta[3]))/18]*
     G[1, 0, 1, x] + FF[((-2*I)*Pi)/(-1 + x)^2 - ((14*I)*Pi)/(-1 + x) + 
       ((-17*I)*Pi - 16*Pi^2)/(18*x^2) + (-7 + (50*I)*Pi - 32*Pi^2)/(18*x) + 
       (x*(869 - (346*I)*Pi + 307*Pi^2 - 216*Zeta[3]))/18 + 
       (-1271 - (1320*I)*Pi + 12*Pi^2 + 216*Zeta[3])/36 + 
       (x^2*(90 + (145*I)*Pi - 100*Pi^2 - (6*I)*Pi^3 + 504*Zeta[3]))/18]*
     G[1, 1, 0, x] + FF[(57 - (34*I)*Pi - 14*Pi^2)/(36*x^2) + 
       (-515 + (103*I)*Pi - 7*Pi^2)/(9*x) + 
       (x^2*(-210 + (145*I)*Pi + 104*Pi^2 + (72*I)*Pi^3 - 144*Zeta[3]))/18 - 
       (I/18)*x*(-688*I - 44*Pi - (185*I)*Pi^2 + 60*Pi^3 - (576*I)*Zeta[3]) + 
       (3949 - (1368*I)*Pi + 285*Pi^2 + (60*I)*Pi^3 + 576*Zeta[3])/36]*
     G[1, 1, 1, x] + FF[(-229 - (18*I)*Pi - 21*Pi^2)/6 - 
       ((I/9)*(-53*I + 15*Pi))/(-1 + x)^2 + (((2*I)/9)*(133*I + 15*Pi))/
        (-1 + x) + ((-1409 + (912*I)*Pi + 126*Pi^2)*x)/18 - 
       ((43 + (480*I)*Pi + 198*Pi^2)*x^2)/18]*G[0, 0, 0, 0, x] + 
    FF[(-33 - (90*I)*Pi + 14*Pi^2)/3 + (17 + (18*I)*Pi)/(18*(-1 + x)^2) + 
       (13 - (18*I)*Pi)/(9*(-1 + x)) - ((-361 - (180*I)*Pi + 168*Pi^2)*x)/
        18 + ((157 + (144*I)*Pi + 33*Pi^2)*x^2)/9]*G[0, 0, 0, 1, x] + 
    FF[-11 + (3*I)*Pi - Pi^2 + (17 + (6*I)*Pi)/(18*(-1 + x)^2) + 
       (13 - (6*I)*Pi)/(9*(-1 + x)) + ((361 - (912*I)*Pi + 36*Pi^2)*x)/18 + 
       ((157 + (240*I)*Pi + 39*Pi^2)*x^2)/9]*G[0, 0, 1, 0, x] + 
    FF[(-291 + (180*I)*Pi - 25*Pi^2)/6 - ((I/9)*(-17*I + 6*Pi))/(-1 + x)^2 + 
       (((4*I)/9)*(11*I + 3*Pi))/(-1 + x) - 2/x^2 + 14/x + 
       ((241 - (180*I)*Pi + 150*Pi^2)*x)/18 - 
       ((223 + (288*I)*Pi + 60*Pi^2)*x^2)/18]*G[0, 0, 1, 1, x] + 
    FF[(60 + (9*I)*Pi + 2*Pi^2)/3 + (2*(3 + I*Pi))/(3*(-1 + x)^2) + 
       (39 - (4*I)*Pi)/(3*(-1 + x)) - 2/x - (2*(-176 + (279*I)*Pi + 6*Pi^2)*
         x)/9 + ((98 + (288*I)*Pi + 93*Pi^2)*x^2)/9]*G[0, 1, 0, 0, x] + 
    FF[(-25 + (144*I)*Pi - 14*Pi^2)/6 - (I*Pi)/(-1 + x)^2 + 
       (((2*I)/3)*(I + 3*Pi))/(-1 + x) + x^(-1) + 
       (2*(44 - (42*I)*Pi + 21*Pi^2)*x)/9 - ((395 + (192*I)*Pi + 6*Pi^2)*x^2)/
        18]*G[0, 1, 0, 1, x] + 
    FF[(-25 - (18*I)*Pi + 9*Pi^2)/6 - 2/(3*(-1 + x)) + ((I/3)*Pi)/x^2 + 
       ((I/3)*(-3*I + 2*Pi))/x - ((-88 - (558*I)*Pi + 27*Pi^2)*x)/9 - 
       ((395 + (576*I)*Pi + 138*Pi^2)*x^2)/18]*G[0, 1, 1, 0, x] + 
    FF[(590 - (144*I)*Pi + 21*Pi^2)/6 + 8/(3*(-1 + x)) + 
       ((I/3)*(-12*I + Pi))/x^2 + (((2*I)/3)*(38*I + Pi))/x - 
       ((401 - (84*I)*Pi + 63*Pi^2)*x)/9 + (4*(29 + (24*I)*Pi + 9*Pi^2)*x^2)/
        9]*G[0, 1, 1, 1, x] + FF[(400 - (24*I)*Pi + 3*Pi^2)/6 + 
       (12 + I*Pi)/(3*(-1 + x)^2) + (2*(38 - I*Pi))/(3*(-1 + x)) - 8/(3*x) - 
       ((-169 + (276*I)*Pi + 9*Pi^2)*x)/9 + (4*(29 + (24*I)*Pi + 9*Pi^2)*x^2)/
        9]*G[1, 0, 0, 0, x] + FF[(-98 + (162*I)*Pi - 55*Pi^2)/6 + 
       ((I/3)*Pi)/(-1 + x)^2 - ((I/3)*(-3*I + 2*Pi))/(-1 + x) + 2/(3*x) + 
       ((307 + (18*I)*Pi + 165*Pi^2)*x)/9 - ((395 + (576*I)*Pi + 138*Pi^2)*
         x^2)/18]*G[1, 0, 0, 1, x] + 
    FF[(-49 + (12*I)*Pi + 6*Pi^2)/3 - (-1 + x)^(-1) - (I*Pi)/x^2 - 
       (((2*I)/3)*(I + 3*Pi))/x - ((-307 - (276*I)*Pi + 36*Pi^2)*x)/9 - 
       ((395 + (192*I)*Pi + 6*Pi^2)*x^2)/18]*G[1, 0, 1, 0, x] + 
    FF[(210 - (81*I)*Pi + 29*Pi^2)/3 + 2/(-1 + x) + (((2*I)/3)*(-3*I + Pi))/
        x^2 + ((I/3)*(39*I + 4*Pi))/x - (2*(274 + (9*I)*Pi + 87*Pi^2)*x)/9 + 
       ((98 + (288*I)*Pi + 93*Pi^2)*x^2)/9]*G[1, 0, 1, 1, x] + 
    FF[(-285 + (24*I)*Pi + 5*Pi^2)/6 - 2/(-1 + x)^2 - 14/(-1 + x) - 
       ((I/9)*(-17*I + 6*Pi))/x^2 - (((4*I)/9)*(11*I + 3*Pi))/x - 
       ((-205 - (756*I)*Pi + 30*Pi^2)*x)/18 - 
       ((223 + (288*I)*Pi + 60*Pi^2)*x^2)/18]*G[1, 1, 0, 0, x] + 
    FF[(159 - (126*I)*Pi + 32*Pi^2)/6 + ((I/18)*(-17*I + 6*Pi))/x^2 + 
       ((I/9)*(13*I + 6*Pi))/x - ((989 + (48*I)*Pi + 192*Pi^2)*x)/18 + 
       ((157 + (240*I)*Pi + 39*Pi^2)*x^2)/9]*G[1, 1, 0, 1, x] + 
    FF[(53 - (8*I)*Pi - 2*Pi^2)/2 + ((I/18)*(-17*I + 18*Pi))/x^2 + 
       ((I/9)*(13*I + 18*Pi))/x + ((-989 - (756*I)*Pi + 36*Pi^2)*x)/18 + 
       ((157 + (144*I)*Pi + 33*Pi^2)*x^2)/9]*G[1, 1, 1, 0, x] + 
    FF[(-713 + (126*I)*Pi - 45*Pi^2)/6 - ((I/9)*(-53*I + 15*Pi))/x^2 - 
       (((2*I)/9)*(133*I + 15*Pi))/x + ((1495 + (48*I)*Pi + 270*Pi^2)*x)/18 - 
       ((43 + (480*I)*Pi + 198*Pi^2)*x^2)/18]*G[1, 1, 1, 1, x] + 
    FF[-3/2 - 14/(3*(-1 + x)^2) + 28/(3*(-1 + x)) + (248*x)/3 + 
       (2*(14 - (51*I)*Pi)*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
    FF[(-1/2*I)*(-9*I + 28*Pi) + 5/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
       (4*(13 + (21*I)*Pi)*x)/3 - ((2*I)/3)*(-50*I + 21*Pi)*x^2]*
     G[0, 0, 0, 0, 1, x] + FF[-9/2 + 5/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
       (52*x)/3 + ((2*I)/3)*(50*I + 51*Pi)*x^2]*G[0, 0, 0, 1, 0, x] + 
    FF[(I/2)*(45*I + 28*Pi) - (2*I)*(-5*I + 14*Pi)*x + 2*(18 + (7*I)*Pi)*x^2]*
     G[0, 0, 0, 1, 1, x] + FF[5 + 1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) - 48*x + 
       (42*I)*Pi*x^2]*G[0, 0, 1, 0, 0, x] + 
    FF[1 + (12*I)*Pi + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 
       ((8*I)/3)*(-2*I + 9*Pi)*x + (4*(10 + (9*I)*Pi)*x^2)/3]*
     G[0, 0, 1, 0, 1, x] + FF[1 + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 
       (16*x)/3 + (2*(20 - (63*I)*Pi)*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
    FF[4*(14 - (3*I)*Pi) - 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) + 
       ((2*I)/3)*(35*I + 36*Pi)*x - ((4*I)/3)*(-20*I + 9*Pi)*x^2]*
     G[0, 0, 1, 1, 1, x] + FF[1 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 
       (251*x)/3 + (4*(17 + (18*I)*Pi)*x^2)/3]*G[0, 1, 0, 0, 0, x] + 
    FF[2*(2 + (3*I)*Pi) + (-1 + x)^(-2) - 2/(-1 + x) - 
       (I/3)*(-29*I + 36*Pi)*x + (2*(10 + (9*I)*Pi)*x^2)/3]*
     G[0, 1, 0, 0, 1, x] + FF[4 + (-1 + x)^(-2) - 2/(-1 + x) - (29*x)/3 + 
       (4*(5 - (18*I)*Pi)*x^2)/3]*G[0, 1, 0, 1, 0, x] + 
    FF[2*(11 - (3*I)*Pi) - 2/(-1 + x)^2 + 4/(-1 + x) + I*(7*I + 12*Pi)*x - 
       (2*I)*(-2*I + 3*Pi)*x^2]*G[0, 1, 0, 1, 1, x] + 
    FF[-1 + 2/(3*x^2) + 4/(3*x) + 58*x - (32*I)*(-I + Pi)*x^2]*
     G[0, 1, 1, 0, 0, x] + FF[(-4*I)*Pi - 1/(3*x^2) - 2/(3*x) + 
       ((2*I)/3)*(5*I + 12*Pi)*x + (4*(10 - (3*I)*Pi)*x^2)/3]*
     G[0, 1, 1, 0, 1, x] + FF[-1/3*1/x^2 - 2/(3*x) - (10*x)/3 + 
       (8*(5 + (12*I)*Pi)*x^2)/3]*G[0, 1, 1, 1, 0, x] + 
    FF[(4*I)*(17*I + Pi) + 2/(3*x^2) + 4/(3*x) + (4*(37 - (6*I)*Pi)*x)/3 + 
       ((4*I)/3)*(4*I + 3*Pi)*x^2]*G[0, 1, 1, 1, 1, x] + 
    FF[-24 + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (116*x)/3 + 
       ((4*I)/3)*(4*I + 3*Pi)*x^2]*G[1, 0, 0, 0, 0, x] + 
    FF[2*(5 + (16*I)*Pi) - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 
       ((2*I)/3)*(-35*I + 96*Pi)*x + (8*(5 + (12*I)*Pi)*x^2)/3]*
     G[1, 0, 0, 0, 1, x] + FF[10 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 
       (70*x)/3 + (4*(10 - (3*I)*Pi)*x^2)/3]*G[1, 0, 0, 1, 0, x] + 
    FF[25 - (32*I)*Pi + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) + 
       2*(3 + (32*I)*Pi)*x - (32*I)*(-I + Pi)*x^2]*G[1, 0, 0, 1, 1, x] + 
    FF[11 - 2/x^2 - 4/x + 15*x - (2*I)*(-2*I + 3*Pi)*x^2]*
     G[1, 0, 1, 0, 0, x] + FF[1 - (24*I)*Pi + x^(-2) + 2/x + 
       (I/3)*(11*I + 144*Pi)*x + (4*(5 - (18*I)*Pi)*x^2)/3]*
     G[1, 0, 1, 0, 1, x] + FF[1 + x^(-2) + 2/x - (11*x)/3 + 
       (2*(10 + (9*I)*Pi)*x^2)/3]*G[1, 0, 1, 1, 0, x] + 
    FF[(12*I)*(5*I + 2*Pi) - 1/(3*x^2) - 2/(3*x) + ((115 - (144*I)*Pi)*x)/3 + 
       (4*(17 + (18*I)*Pi)*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
    FF[6 - 8/(3*x^2) - 16/(3*x) + (230*x)/3 - ((4*I)/3)*(-20*I + 9*Pi)*x^2]*
     G[1, 1, 0, 0, 0, x] + FF[3*(3 - (14*I)*Pi) + 2/(3*x^2) + 4/(3*x) + 
       ((4*I)/3)*(16*I + 63*Pi)*x + (2*(20 - (63*I)*Pi)*x^2)/3]*
     G[1, 1, 0, 0, 1, x] + FF[9 + 2/(3*x^2) + 4/(3*x) - (64*x)/3 + 
       (4*(10 + (9*I)*Pi)*x^2)/3]*G[1, 1, 0, 1, 0, x] + 
    FF[I*(43*I + 42*Pi) + 1/(3*x^2) + 2/(3*x) + 12*(4 - (7*I)*Pi)*x + 
       (42*I)*Pi*x^2]*G[1, 1, 0, 1, 1, x] + 
    FF[7/2 - 62*x + 2*(18 + (7*I)*Pi)*x^2]*G[1, 1, 1, 0, 0, x] + 
    FF[(I/2)*(41*I + 68*Pi) + 5/(3*x^2) + 10/(3*x) + (4*(37 - (51*I)*Pi)*x)/
        3 + ((2*I)/3)*(50*I + 51*Pi)*x^2]*G[1, 1, 1, 0, 1, x] + 
    FF[-41/2 + 5/(3*x^2) + 10/(3*x) + (148*x)/3 - ((2*I)/3)*(-50*I + 21*Pi)*
        x^2]*G[1, 1, 1, 1, 0, x] + 
    FF[(181 - (68*I)*Pi)/2 - 14/(3*x^2) - 28/(3*x) + ((4*I)/3)*(76*I + 51*Pi)*
        x + (2*(14 - (51*I)*Pi)*x^2)/3]*G[1, 1, 1, 1, 1, x] + 
    FF[-31 + 62*x - 124*x^2]*G[0, 0, 0, 0, 0, 0, x] + 
    FF[17 - 34*x + 34*x^2]*G[0, 0, 0, 0, 0, 1, x] + 
    FF[17 - 34*x + 34*x^2]*G[0, 0, 0, 0, 1, 0, x] + 
    FF[-21 + 42*x - 28*x^2]*G[0, 0, 0, 0, 1, 1, x] + 
    FF[12 - 24*x + 58*x^2]*G[0, 0, 0, 1, 0, 0, x] + 
    FF[-2 + 4*x - 4*x^2]*G[0, 0, 0, 1, 0, 1, x] + 
    FF[-2 + 4*x - 4*x^2]*G[0, 0, 0, 1, 1, 0, x] + FF[22 - 44*x + 18*x^2]*
     G[0, 0, 0, 1, 1, 1, x] + FF[6 - 12*x + 74*x^2]*G[0, 0, 1, 0, 0, 0, x] + 
    FF[2 - 4*x + 4*x^2]*G[0, 0, 1, 0, 0, 1, x] + FF[2 - 4*x + 4*x^2]*
     G[0, 0, 1, 0, 1, 0, x] + FF[6 - 12*x]*G[0, 0, 1, 0, 1, 1, x] + 
    FF[1 - 2*x - 40*x^2]*G[0, 0, 1, 1, 0, 0, x] + FF[-5 + 10*x - 10*x^2]*
     G[0, 0, 1, 1, 0, 1, x] + FF[-5 + 10*x - 10*x^2]*G[0, 0, 1, 1, 1, 0, x] + 
    FF[-27 + 54*x - 22*x^2]*G[0, 0, 1, 1, 1, 1, x] + 
    FF[7 - 14*x + 70*x^2]*G[0, 1, 0, 0, 0, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[0, 1, 0, 0, 0, 1, x] + 
    FF[-1 + 2*x - 2*x^2]*G[0, 1, 0, 0, 1, 0, x] + 
    FF[5 - 10*x + 4*x^2]*G[0, 1, 0, 0, 1, 1, x] + 
    FF[3 - 6*x - 18*x^2]*G[0, 1, 0, 1, 0, 0, x] + FF[-5 + 10*x - 10*x^2]*
     G[0, 1, 0, 1, 0, 1, x] + FF[-5 + 10*x - 10*x^2]*G[0, 1, 0, 1, 1, 0, x] + 
    FF[-11 + 22*x - 8*x^2]*G[0, 1, 0, 1, 1, 1, x] + 
    FF[4 - 8*x - 48*x^2]*G[0, 1, 1, 0, 0, 0, x] + 
    FF[-4 + 8*x - 8*x^2]*G[0, 1, 1, 0, 0, 1, x] + 
    FF[-4 + 8*x - 8*x^2]*G[0, 1, 1, 0, 1, 0, x] + 
    FF[-4 + 8*x - 4*x^2]*G[0, 1, 1, 0, 1, 1, x] + 
    FF[-2 + 4*x + 28*x^2]*G[0, 1, 1, 1, 0, 0, x] + 
    FF[-2 + 4*x - 4*x^2]*G[0, 1, 1, 1, 0, 1, x] + 
    FF[-2 + 4*x - 4*x^2]*G[0, 1, 1, 1, 1, 0, x] + FF[30 - 60*x + 40*x^2]*
     G[0, 1, 1, 1, 1, 1, x] + FF[10 - 20*x + 40*x^2]*G[1, 0, 0, 0, 0, 0, x] + 
    FF[-2 + 4*x - 4*x^2]*G[1, 0, 0, 0, 0, 1, x] + 
    FF[-2 + 4*x - 4*x^2]*G[1, 0, 0, 0, 1, 0, x] + FF[30 - 60*x + 28*x^2]*
     G[1, 0, 0, 0, 1, 1, x] + FF[-4*x^2]*G[1, 0, 0, 1, 0, 0, x] + 
    FF[-4 + 8*x - 8*x^2]*G[1, 0, 0, 1, 0, 1, x] + 
    FF[-4 + 8*x - 8*x^2]*G[1, 0, 0, 1, 1, 0, x] + FF[-52 + 104*x - 48*x^2]*
     G[1, 0, 0, 1, 1, 1, x] + FF[3 - 6*x - 8*x^2]*G[1, 0, 1, 0, 0, 0, x] + 
    FF[-5 + 10*x - 10*x^2]*G[1, 0, 1, 0, 0, 1, x] + 
    FF[-5 + 10*x - 10*x^2]*G[1, 0, 1, 0, 1, 0, x] + 
    FF[-21 + 42*x - 18*x^2]*G[1, 0, 1, 0, 1, 1, x] + 
    FF[-1 + 2*x + 4*x^2]*G[1, 0, 1, 1, 0, 0, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 0, 1, 1, 0, 1, x] + 
    FF[-1 + 2*x - 2*x^2]*G[1, 0, 1, 1, 1, 0, x] + FF[63 - 126*x + 70*x^2]*
     G[1, 0, 1, 1, 1, 1, x] + FF[5 - 10*x - 22*x^2]*G[1, 1, 0, 0, 0, 0, x] + 
    FF[-5 + 10*x - 10*x^2]*G[1, 1, 0, 0, 0, 1, x] + 
    FF[-5 + 10*x - 10*x^2]*G[1, 1, 0, 0, 1, 0, x] + 
    FF[-41 + 82*x - 40*x^2]*G[1, 1, 0, 0, 1, 1, x] + 
    FF[-6 + 12*x]*G[1, 1, 0, 1, 0, 0, x] + FF[2 - 4*x + 4*x^2]*
     G[1, 1, 0, 1, 0, 1, x] + FF[2 - 4*x + 4*x^2]*G[1, 1, 0, 1, 1, 0, x] + 
    FF[68 - 136*x + 74*x^2]*G[1, 1, 0, 1, 1, 1, x] + 
    FF[-4 + 8*x + 18*x^2]*G[1, 1, 1, 0, 0, 0, x] + 
    FF[-2 + 4*x - 4*x^2]*G[1, 1, 1, 0, 0, 1, x] + 
    FF[-2 + 4*x - 4*x^2]*G[1, 1, 1, 0, 1, 0, x] + FF[46 - 92*x + 58*x^2]*
     G[1, 1, 1, 0, 1, 1, x] + FF[-7 + 14*x - 28*x^2]*G[1, 1, 1, 1, 0, 0, x] + 
    FF[17 - 34*x + 34*x^2]*G[1, 1, 1, 1, 0, 1, x] + 
    FF[17 - 34*x + 34*x^2]*G[1, 1, 1, 1, 1, 0, x] + 
    FF[-93 + 186*x - 124*x^2]*G[1, 1, 1, 1, 1, 1, x])}


==> anc/f_--++_2_Lis.m <==
{FF[((I/2)*Pi)/(-1 + x) - ((I/2)*Pi)/x - (Pi^2*(6 - (4*I)*Pi + Pi^2)*x)/12 + 
    (Pi^2*(45 + 16*Pi^2)*x^2)/90 + (-12 - (24*I)*Pi - 14*Pi^2 + (4*I)*Pi^3 + 
      Pi^4 - 96*Zeta[3])/24] + FF[-5/24 + (5*x)/12 - x^2/6]*Log[1 - x]^4 + 
  FF[(-15 + (6*I)*Pi - Pi^2)/12 - 1/(4*(-1 + x)^2) - (-1 + x)^(-1) + 
     ((-3 + (6*I)*Pi + Pi^2)*x)/6 + x^2/2]*Log[x]^2 + 
  FF[-1/12 + (5*x)/6 - (I/3)*Pi*x^2]*Log[x]^3 + 
  FF[-1/24 + x/12 - x^2/6]*Log[x]^4 + 
  Log[1 - x]^3*(FF[(9 - (4*I)*Pi)/12 + (I/6)*(5*I + 4*Pi)*x - (I/3)*Pi*x^2] + 
    FF[5/6 - (5*x)/3 + (2*x^2)/3]*Log[x]) + 
  Log[1 - x]^2*(FF[(-15 + (18*I)*Pi - Pi^2)/12 - 1/(4*x^2) + x^(-1) + 
      ((-3 - (6*I)*Pi + Pi^2)*x)/6 + x^2/2] + 
    FF[(3 + (4*I)*Pi)/4 + ((1 - (4*I)*Pi)*x)/2 + I*Pi*x^2]*Log[x] + 
    FF[-1/4 + x/2]*Log[x]^2) + FF[(Pi*(6*I + Pi))/3 - (2*Pi*(6*I + Pi)*x)/3]*
   PolyLog[2, x] + FF[3 + (2*I)*Pi - (2*I)*(-I + 2*Pi)*x + (4*I)*Pi*x^2]*
   PolyLog[3, 1 - x] + FF[1 + (2*I)*Pi + 2*(1 - (2*I)*Pi)*x + (4*I)*Pi*x^2]*
   PolyLog[3, x] + 
  Log[x]*(FF[-1/12*(Pi*(12*I + 5*Pi)) - ((I/2)*Pi)/(-1 + x)^2 - 
      ((I/2)*(I + 4*Pi))/(-1 + x) + ((-6 + Pi^2)*x)/6 - (I/3)*Pi^3*x^2] + 
    FF[-1 - 2*x]*PolyLog[2, x] + FF[2*x^2]*PolyLog[3, 1 - x] + 
    FF[2*x^2]*PolyLog[3, x]) + 
  Log[1 - x]*(FF[(-1/12*I)*(-12*I + 12*Pi - (9*I)*Pi^2 + 4*Pi^3) - 
      ((I/2)*Pi)/x^2 + ((I/2)*(I + 4*Pi))/x + ((6 + Pi^2 + (4*I)*Pi^3)*x)/6 - 
      (I/3)*Pi^3*x^2] + FF[(9 - (6*I)*Pi + Pi^2)/6 - 
       ((-3 + (6*I)*Pi + Pi^2)*x)/3 - ((3 + Pi^2)*x^2)/3]*Log[x] + 
    FF[1/4 - (5*x)/2 + I*Pi*x^2]*Log[x]^2 + FF[1/6 - x/3 + (2*x^2)/3]*
     Log[x]^3 + FF[3 - 2*x]*PolyLog[2, x] + FF[2 - 4*x + 2*x^2]*
     PolyLog[3, 1 - x] + FF[2 - 4*x + 2*x^2]*PolyLog[3, x]) + 
  FF[-2 + 4*x - 4*x^2]*PolyLog[4, 1 - x] + FF[-2 + 4*x - 4*x^2]*
   PolyLog[4, x] + FF[-2 + 4*x]*PolyLog[4, -(x/(1 - x))] + 
  eps*(FF[((-1/36*I)*(51*Pi + (18*I)*Pi^2 + 2*Pi^3 + (228*I)*Zeta[3] - 
         24*Pi*Zeta[3]))/x + ((90*I)*Pi^3 + 7*Pi^4 - 540*Zeta[3] + 
        (180*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
      ((765*I)*Pi - 270*Pi^2 + (540*I)*Pi^3 - 14*Pi^4 - 3420*Zeta[3] - 
        (360*I)*Pi*Zeta[3])/(540*(-1 + x)) + 
      ((I/3)*((3*I)*Zeta[3] + Pi*Zeta[3]))/x^2 + 
      (-1800 - (3840*I)*Pi - 2910*Pi^2 + (1400*I)*Pi^3 - 239*Pi^4 + 
        (88*I)*Pi^5 - 18000*Zeta[3] - (2880*I)*Pi*Zeta[3] + 
        2640*Pi^2*Zeta[3] - 18000*Zeta[5])/720 + 
      (x^2*(900*Pi^2 - 526*Pi^4 + (93*I)*Pi^5 + 2520*Pi^2*Zeta[3] - 
         16200*Zeta[5]))/540 + (x*(-900*Pi^2 + (240*I)*Pi^3 + 643*Pi^4 - 
         (132*I)*Pi^5 - 3960*Pi^2*Zeta[3] + 27000*Zeta[5]))/540] + 
    FF[10/3 - (20*x)/3]*Li[3, 2, 1, x] + FF[-8 + 16*x - 8*x^2]*
     Li[3, 2, 1 - x, 1] + FF[-10 + 20*x - 8*x^2]*Li[3, 2, x, 1] + 
    FF[2/5 - (4*x)/5 + (13*x^2)/30]*Log[1 - x]^5 + 
    FF[1/16 + 1/(36*(-1 + x)^2) - 1/(18*(-1 + x)) - (37*x)/36 + 
       (I/36)*(2*I + 15*Pi)*x^2]*Log[x]^4 + FF[7/120 - (7*x)/60 + (7*x^2)/30]*
     Log[x]^5 + Log[1 - x]^4*(FF[(I/48)*(77*I + 16*Pi) + 1/(36*(-1 + x)^2) - 
        1/(18*(-1 + x)) + ((83 - (24*I)*Pi)*x)/36 + (I/36)*(2*I + 15*Pi)*
         x^2] + FF[-65/24 + (65*x)/12 - (8*x^2)/3]*Log[x]) + 
    FF[(-4*I)*Pi + (8*I)*Pi*x - (8*I)*Pi*x^2]*PolyLog[2, x]^2 + 
    Log[1 - x]^3*(FF[(163 - (54*I)*Pi + 42*Pi^2)/36 + ((I/18)*(-6*I + Pi))/
         x^2 + ((I/18)*(25*I + 2*Pi))/x - ((77 - (16*I)*Pi + 84*Pi^2)*x)/36 + 
        ((-21 + (32*I)*Pi + 48*Pi^2)*x^2)/36] + 
      FF[(9 - (13*I)*Pi)/3 - 1/(9*(-1 + x)^2) + 2/(9*(-1 + x)) + 1/(9*x^2) + 
         2/(9*x) + (I/18)*(139*I + 156*Pi)*x + (2*(1 - (21*I)*Pi)*x^2)/9]*
       Log[x] + FF[-3/4 + (3*x)/2 - (2*x^2)/3]*Log[x]^2 + 
      FF[-7/6 + (7*x)/3 - x^2]*PolyLog[2, x]) + 
    Log[x]^3*(FF[(65 - (6*I)*Pi + 6*Pi^2)/36 + (6 + I*Pi)/(18*(-1 + x)^2) + 
        (25 - (2*I)*Pi)/(18*(-1 + x)) - ((-119 + (80*I)*Pi + 12*Pi^2)*x)/36 + 
        ((-21 + (32*I)*Pi + 14*Pi^2)*x^2)/36] + FF[-1/6 + x/3 + x^2]*
       PolyLog[2, x]) + FF[(2*(23 + (12*I)*Pi + 2*Pi^2))/3 + 2/(3*(-1 + x)) - 
       ((I/3)*(3*I + Pi))/x^2 - ((I/3)*(-19*I + 2*Pi))/x - 
       ((11 - (44*I)*Pi + 8*Pi^2)*x)/3 - ((-3 + (32*I)*Pi + Pi^2)*x^2)/3]*
     PolyLog[3, 1 - x] + FF[(38 + (36*I)*Pi - 5*Pi^2)/3 + 
       (3 - I*Pi)/(3*(-1 + x)^2) + (19 + (2*I)*Pi)/(3*(-1 + x)) - 2/(3*x) + 
       (5*(1 + (4*I)*Pi + 2*Pi^2)*x)/3 - ((-3 + (32*I)*Pi + 5*Pi^2)*x^2)/3]*
     PolyLog[3, x] + Log[x]^2*(FF[((I/24)*(5*I + 12*Pi))/(-1 + x)^2 + 
        ((I/6)*(41*I + 14*Pi))/(-1 + x) + 
        (x*(-8 + (16*I)*Pi + Pi^2 - 24*Zeta[3]))/12 + 
        (x^2*(10 - 6*Pi^2 + (5*I)*Pi^3 + 12*Zeta[3]))/6 + 
        (-161 + (140*I)*Pi - 8*Pi^2 + 24*Zeta[3])/24] + 
      FF[3 + (4*I)*Pi*x^2]*PolyLog[2, x] + FF[1 - 2*x - 5*x^2]*
       PolyLog[3, 1 - x] + FF[1 - 2*x - 5*x^2]*PolyLog[3, x]) + 
    Log[1 - x]^2*(FF[Pi^2/(18*(-1 + x)^2) - Pi^2/(9*(-1 + x)) + 
        (-15 + (36*I)*Pi - 4*Pi^2)/(72*x^2) + (123 - (42*I)*Pi - 2*Pi^2)/
         (18*x) + (x*(-32 - (16*I)*Pi + 51*Pi^2 - (32*I)*Pi^3 - 24*Zeta[3]))/
         12 + (x^2*(10 - 6*Pi^2 + (9*I)*Pi^3 + 12*Zeta[3]))/6 + 
        (-137 + (172*I)*Pi - 46*Pi^2 + (32*I)*Pi^3 + 24*Zeta[3])/24] + 
      FF[-17/8 - 1/(6*x^2) - 1/(3*x) + (19*x)/2 - (I/2)*(-6*I + 7*Pi)*x^2]*
       Log[x]^2 + FF[1/2 - x - (5*x^2)/3]*Log[x]^3 + 
      FF[(-I)*(-3*I + 4*Pi) + (8*I)*Pi*x - (4*I)*Pi*x^2]*PolyLog[2, x] + 
      Log[x]*(FF[(45 + (36*I)*Pi - 5*Pi^2)/12 + 1/(3*(-1 + x)) + 1/(2*x^2) - 
          10/(3*x) + ((51 - (4*I)*Pi + 10*Pi^2)*x)/12 - 
          ((-15 + (32*I)*Pi + 10*Pi^2)*x^2)/12] + FF[-9/2 + 9*x - 5*x^2]*
         PolyLog[2, x]) + FF[-6 + 12*x - 5*x^2]*PolyLog[3, 1 - x] + 
      FF[-6 + 12*x - 5*x^2]*PolyLog[3, x]) + 
    PolyLog[2, x]*(FF[((-I)*Pi)/(-1 + x)^2 - (((17*I)/3)*Pi)/(-1 + x) + 
        (I*Pi)/x^2 - (((17*I)/3)*Pi)/x + ((4*I)/3)*Pi^3*x^2 + 
        (2*x*((-8*I)*Pi + Pi^2 - 2*Zeta[3]))/3 + 
        ((8*I)*Pi - Pi^2 + 2*Zeta[3])/3] + FF[-8 + 16*x - 8*x^2]*
       PolyLog[3, 1 - x] + FF[10/3 - (20*x)/3 + 8*x^2]*PolyLog[3, x]) + 
    FF[1 + (4*I)*Pi - 2/(3*(-1 + x)^2) + 4/(3*(-1 + x)) - 
       ((2*I)/3)*(-31*I + 12*Pi)*x + (8*(4 + (3*I)*Pi)*x^2)/3]*
     PolyLog[4, 1 - x] + FF[I*(9*I + 4*Pi) - 2/(3*x^2) - 4/(3*x) - 
       ((2*I)/3)*(-I + 12*Pi)*x + (8*(4 + (3*I)*Pi)*x^2)/3]*PolyLog[4, x] + 
    FF[(-2*I)*(-7*I + Pi) + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 2/(3*x^2) - 
       4/(3*x) + 4*(7 + I*Pi)*x]*PolyLog[4, -(x/(1 - x))] + 
    Log[1 - x]*(FF[-1/180*(Pi^2*(165 - (160*I)*Pi + 6*Pi^2)*x^2) + 
        (-780 - (510*I)*Pi - 325*Pi^2 - (180*I)*Pi^3 - 26*Pi^4 - 180*Zeta[3])/
         180 + (-51 + (456*I)*Pi - 34*Pi^2 - 24*Zeta[3])/(36*x) + 
        (-Pi^2 - 12*Zeta[3])/(9*(-1 + x)) + ((-5*I)*Pi + 4*Pi^2 - 4*Zeta[3])/
         (12*x^2) + (2*Zeta[3])/(3*(-1 + x)^2) + 
        (x*(780 - 205*Pi^2 + (20*I)*Pi^3 + 52*Pi^4 + 1080*Zeta[3]))/180] + 
      FF[5/6 + (47*x)/18 + (2*(1 - (3*I)*Pi)*x^2)/9]*Log[x]^3 + 
      FF[-1/6 + x/3 - (2*x^2)/3]*Log[x]^4 + 
      FF[(92 - (18*I)*Pi + 13*Pi^2)/6 + 2/(3*(-1 + x)) + x^(-2) - 19/(3*x) - 
         ((11 - (6*I)*Pi + 13*Pi^2)*x)/3 + ((3 + 7*Pi^2)*x^2)/3]*
       PolyLog[2, x] + FF[-4 + 8*x - 4*x^2]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(-41 + (12*I)*Pi - 5*Pi^2)/12 - 1/(2*(-1 + x)^2) - 
          3/(-1 + x) + 1/(3*x) + ((-101 + (92*I)*Pi + 10*Pi^2)*x)/12 - 
          ((-3 + (32*I)*Pi + 4*Pi^2)*x^2)/12] + FF[1/2 - x - 3*x^2]*
         PolyLog[2, x]) + FF[(7 - (20*I)*Pi)/2 + 1/(3*x^2) + 2/(3*x) + 
         (I/3)*(11*I + 60*Pi)*x - ((2*I)/3)*(-8*I + 15*Pi)*x^2]*
       PolyLog[3, 1 - x] + FF[(31 - (20*I)*Pi)/2 - 2/(3*(-1 + x)^2) + 
         4/(3*(-1 + x)) + ((5*I)/3)*(7*I + 12*Pi)*x - 
         ((2*I)/3)*(-8*I + 15*Pi)*x^2]*PolyLog[3, x] + 
      Log[x]*(FF[((-I)*Pi)/(-1 + x)^2 - ((6*I)*Pi)/(-1 + x) + Pi^2/(9*x^2) + 
          ((3*I)*Pi + 2*Pi^2)/(9*x) - (x*(-60 + (48*I)*Pi + 97*Pi^2 - 
             648*Zeta[3]))/18 + (127 - (140*I)*Pi + 24*Pi^2 - 216*Zeta[3])/
           12 + (x^2*(-30 + 26*Pi^2 + (9*I)*Pi^3 - 180*Zeta[3]))/9] + 
        FF[-3 + 6*x - (8*I)*Pi*x^2]*PolyLog[2, x] + FF[-10 + 20*x - 12*x^2]*
         PolyLog[3, 1 - x] + FF[-2 + 4*x - 4*x^2]*PolyLog[3, x]) + 
      FF[8 - 16*x + 8*x^2]*PolyLog[4, 1 - x] + FF[28 - 56*x + 32*x^2]*
       PolyLog[4, x] + FF[-2*x^2]*PolyLog[4, -(x/(1 - x))]) + 
    Log[x]*(FF[-1/180*(Pi^2*(135 - (160*I)*Pi + 68*Pi^2)*x^2) + 
        (x*(-156 + 117*Pi^2 - (80*I)*Pi^3 + 13*Pi^4 - 216*Zeta[3]))/36 + 
        ((-5*I)*Pi + 6*Pi^2 - 4*Zeta[3])/(12*(-1 + x)^2) + 
        (2*Zeta[3])/(3*x^2) + (4*Zeta[3])/(3*x) + 
        (17 - (152*I)*Pi + 24*Pi^2 + 8*Zeta[3])/(12*(-1 + x)) + 
        ((-204*I)*Pi - 126*Pi^2 - (12*I)*Pi^3 - 13*Pi^4 + 360*Zeta[3])/72] + 
      FF[(-76 + (6*I)*Pi - Pi^2)/6 - (-1 + x)^(-2) - 19/(3*(-1 + x)) + 
         2/(3*x) + ((-5 + (6*I)*Pi + Pi^2)*x)/3 - (1 + Pi^2)*x^2]*
       PolyLog[2, x] + FF[-4*x^2]*PolyLog[2, x]^2 + 
      FF[-3/2 - 2/(3*x^2) - 4/(3*x) + (67*x)/3 - ((2*I)/3)*(-8*I + 15*Pi)*
          x^2]*PolyLog[3, 1 - x] + 
      FF[-11/2 + 1/(3*(-1 + x)^2) - 2/(3*(-1 + x)) + (43*x)/3 - 
         ((2*I)/3)*(-8*I + 15*Pi)*x^2]*PolyLog[3, x] + 
      FF[24 - 48*x + 32*x^2]*PolyLog[4, 1 - x] + FF[8*x^2]*PolyLog[4, x] + 
      FF[2 - 4*x + 2*x^2]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-22 + 44*x - 28*x^2]*PolyLog[5, 1 - x] + 
    FF[-68/3 + (136*x)/3 - 28*x^2]*PolyLog[5, x] + 
    FF[-27 + 54*x - 34*x^2]*PolyLog[5, -(x/(1 - x))]) + 
  eps^2*(FF[(-203*Pi^4)/240 + ((53*I)/40)*Pi^5 + (4*Pi^6)/189 - 
      (Pi^4*(223 + (288*I)*Pi + 60*Pi^2))/540 + 
      (-185*Pi^4 - (168*I)*Pi^5 + 4*Pi^6)/135 + 
      (395*Pi^4 + (192*I)*Pi^5 + 6*Pi^6)/270 + 
      (-68*Pi^4 + (468*I)*Pi^5 + 35*Pi^6)/540 + ((59*I)/6)*Pi*Zeta[3] + 
      (349*Pi^2*Zeta[3])/36 + (3 - (14*I)*Pi)*Pi^2*Zeta[3] + 
      (33*I)*Pi^3*Zeta[3] - (56*Zeta[3]^2)/3 + 
      (Zeta[3]*(-1271 + 216*Zeta[3]))/36 + (Pi^2*(121 + 400*Zeta[3]))/12 - 
      (Pi^2*(121 + 478*Zeta[3]))/6 + (Pi^2*(-499 + 2364*Zeta[3]))/48 - 
      (I/108)*(-1007*Pi^3 + 828*Pi^3*Zeta[3]) + 
      (-1715*Zeta[3] - 576*Zeta[3]^2)/12 - 
      (I/18)*(19*Pi^5 + (1271*I)*Zeta[3] + 507*Pi*Zeta[3] + 
        (360*I)*Zeta[3]^2) + (5*Zeta[3] - (10*I)*Pi^3*Zeta[3] + 42*Zeta[3]^2)/
       3 + (455*Zeta[3] - 55*Pi^2*Zeta[3] + 162*Zeta[3]^2)/9 + 
      ((360*I)*Pi^3 - 533*Pi^4 + (96*I)*Pi^5 - 2160*Zeta[3] - 
        (9540*I)*Pi*Zeta[3] + 4320*Pi^2*Zeta[3] - 24840*Zeta[5])/
       (3240*(-1 + x)^2) - (977*Zeta[5])/2 + 4*(61 - (24*I)*Pi)*Zeta[5] + 
      2*(41 - (68*I)*Pi)*Zeta[5] + (54*I)*Pi*Zeta[5] + 
      (4*I)*(17*I + Pi)*Zeta[5] + ((15*I)/2)*(3*I + 14*Pi)*Zeta[5] + 
      (I*Pi^5 - 180*Zeta[3] - (795*I)*Pi*Zeta[3] + 450*Zeta[5])/(270*x^2) + 
      (30*Zeta[3] - (212*I)*Pi*Zeta[3] - 84*Pi^2*Zeta[3] + 
        (148*I)*Pi^3*Zeta[3] - 153*Zeta[3]^2 + 1206*Zeta[5])/3 + 
      ((-2235*I)*Pi + 1530*Pi^2 + (500*I)*Pi^3 + 2*Pi^4 + (8*I)*Pi^5 + 
        41100*Zeta[3] + (16680*I)*Pi*Zeta[3] + 3600*Zeta[5])/(1080*x) + 
      ((6705*I)*Pi - 4590*Pi^2 + (18630*I)*Pi^3 - 2714*Pi^4 - (192*I)*Pi^5 - 
        123300*Zeta[3] - (50040*I)*Pi*Zeta[3] - 8640*Pi^2*Zeta[3] + 
        49680*Zeta[5])/(3240*(-1 + x)) + ((2*I)/3)*(149*Pi*Zeta[3] - 
        1002*Pi*Zeta[5]) - ((5*I)/3)*(29*Pi*Zeta[3] - 171*Pi*Zeta[5]) - 
      I*((29*I)*Pi^2*Zeta[3] + 52*Pi^3*Zeta[3] - 59*Pi*Zeta[5]) + 
      (I/18)*(153*I - 289*Pi + (794*I)*Zeta[3] + 36*Pi*Zeta[3] - 
        (846*I)*Zeta[3]^2 + (2637*I)*Zeta[5] + 8190*Pi*Zeta[5]) + 
      x^2*((-2863*Pi^4)/1296 - ((14*I)/27)*Pi^5 + (61*Pi^6)/405 - 
        (Pi^4*(223 + (288*I)*Pi + 60*Pi^2))/1620 + 
        (395*Pi^4 + (192*I)*Pi^5 + 6*Pi^6)/810 + ((145*I)/9)*Pi*Zeta[3] - 
        (40*Pi^2*Zeta[3])/3 + (4*(10 - (3*I)*Pi)*Pi^2*Zeta[3])/3 + 
        (2*(10 + (9*I)*Pi)*Pi^2*Zeta[3])/3 + (2*(20 - (63*I)*Pi)*Pi^2*
          Zeta[3])/9 + ((95*I)/3)*Pi^3*Zeta[3] - ((4*I)/9)*Pi^2*
         (-10*I + 9*Pi)*Zeta[3] - ((16*I)/9)*Pi^2*(-5*I + 12*Pi)*Zeta[3] - 
        (43*Zeta[3]^2)/3 + Zeta[3]*(5 + 28*Zeta[3]) + 
        (Pi^2*(121 + 400*Zeta[3]))/36 - 2*(5*Zeta[3] + 2*Zeta[3]^2) + 
        (5*Zeta[3] - (5*I)*Pi^3*Zeta[3] + 42*Zeta[3]^2)/3 + (200*Zeta[5])/3 + 
        (22*(10 + (9*I)*Pi)*Zeta[5])/3 + (56*(5 + (12*I)*Pi)*Zeta[5])/3 + 
        (8*(50 - (51*I)*Pi)*Zeta[5])/3 + (71*I)*Pi*Zeta[5] + 
        ((4*I)/3)*(4*I + 3*Pi)*Zeta[5] + (14*I)*(10*I + 3*Pi)*Zeta[5] - 
        (2*I)*(-18*I + 7*Pi)*Zeta[5] - (7*I)*(-10*I + 9*Pi)*Zeta[5] - 
        ((16*I)/3)*(-17*I + 18*Pi)*Zeta[5] - ((2*I)/3)*(-50*I + 21*Pi)*
         Zeta[5] + ((5*I)/3)*(20*I + 63*Pi)*Zeta[5] + 
        (10*Zeta[3] - 28*Pi^2*Zeta[3] - (20*I)*Pi^3*Zeta[3] - 51*Zeta[3]^2 + 
          402*Zeta[5])/3 - ((5*I)/9)*(29*Pi*Zeta[3] - 171*Pi*Zeta[5])) + 
      x*((16403*Pi^4)/6480 + ((59*I)/270)*Pi^5 - (8*Pi^6)/189 - 
        (Pi^4*(223 + (288*I)*Pi + 60*Pi^2))/810 + 
        (-161*Pi^4 - (36*I)*Pi^5 - 16*Pi^6)/135 + 
        (395*Pi^4 + (192*I)*Pi^5 + 6*Pi^6)/405 + 
        (229*Pi^4 + (132*I)*Pi^5 + 90*Pi^6)/540 + ((16*I)/9)*Pi*Zeta[3] + 
        (911*Pi^2*Zeta[3])/18 - (64*I)*Pi^3*Zeta[3] + 
        ((2*I)/3)*Pi^2*(5*I + 12*Pi)*Zeta[3] + ((4*I)/9)*Pi^2*(16*I + 63*Pi)*
         Zeta[3] + (112*Zeta[3]^2)/3 - (Zeta[3]*(-869 + 216*Zeta[3]))/18 + 
        (Pi^2*(121 + 400*Zeta[3]))/18 - (Pi^2*(121 + 478*Zeta[3]))/12 - 
        (I/108)*(-11*Pi^3 + 72*Pi^3*Zeta[3]) + 
        (-414*Zeta[3] - 55*Pi^2*Zeta[3] - 198*Zeta[3]^2)/9 + 
        (5*Zeta[3] - (10*I)*Pi^3*Zeta[3] + 42*Zeta[3]^2)/3 + 
        (-191*Zeta[3] + (290*I)*Pi*Zeta[3] + 756*Zeta[3]^2 - 3312*Zeta[5])/
         18 - (2*(-10*Zeta[3] + (53*I)*Pi*Zeta[3] + 28*Pi^2*Zeta[3] - 
           (32*I)*Pi^3*Zeta[3] + 51*Zeta[3]^2 - 402*Zeta[5]))/3 + 
        61*Zeta[5] + (4*(37 - (6*I)*Pi)*Zeta[5])/3 + 7*(5 - (12*I)*Pi)*
         Zeta[5] + (16*(17 + (18*I)*Pi)*Zeta[5])/3 + 
        (10*(16 - (63*I)*Pi)*Zeta[5])/3 - (142*I)*Pi*Zeta[5] + 
        (4*I)*(61*I + 24*Pi)*Zeta[5] + ((16*I)/3)*(37*I + 51*Pi)*Zeta[5] + 
        (I/3)*(149*Pi*Zeta[3] - 1002*Pi*Zeta[5]) - 
        ((10*I)/9)*(29*Pi*Zeta[3] - 171*Pi*Zeta[5]))] + 
    FF[(4*(3 + (20*I)*Pi))/3 + 14/(9*(-1 + x)^2) - 28/(9*(-1 + x)) - 
       14/(9*x^2) - 28/(9*x) - ((8*I)/3)*(-3*I + 20*Pi)*x]*Li[3, 2, 1, x] + 
    FF[(-2*I)*(-I + 8*Pi) - 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) + 4/(3*x^2) + 
       8/(3*x) + ((8*I)/3)*(5*I + 12*Pi)*x + (2*(32 + (63*I)*Pi)*x^2)/3]*
     Li[3, 2, 1 - x, 1] + FF[(-2*I)*(-3*I + 11*Pi) - 10/(3*(-1 + x)^2) + 
       20/(3*(-1 + x)) + 2/x^2 + 4/x + ((4*I)/3)*(4*I + 33*Pi)*x + 
       (2*(32 + (63*I)*Pi)*x^2)/3]*Li[3, 2, x, 1] + 
    FF[55/6 - (55*x)/3 + (49*x^2)/3]*Li[3, 3, 1 - x, 1] + 
    FF[43/6 - (43*x)/3 + (49*x^2)/3]*Li[3, 3, x, 1] + 
    FF[-20/3 + (40*x)/3 - (40*x^2)/3]*Li[3, 3, -(x/(1 - x)), 1] + 
    FF[39/2 - 39*x + 15*x^2]*Li[4, 2, 1 - x, 1] + FF[-9/2 + 9*x + 15*x^2]*
     Li[4, 2, x, 1] + FF[-8 + 16*x]*Li[2, 2, 2, x, 1, 1] + 
    FF[-383/1080 + (383*x)/540 - (319*x^2)/1080]*Log[1 - x]^6 + 
    FF[-1/80 - 7/(180*(-1 + x)^2) + 7/(90*(-1 + x)) + (31*x)/45 + 
       ((14 - (51*I)*Pi)*x^2)/180]*Log[x]^5 + 
    FF[-31/720 + (31*x)/360 - (31*x^2)/180]*Log[x]^6 + 
    Log[1 - x]^5*(FF[(76 - (5*I)*Pi)/60 + 17/(180*(-1 + x)^2) - 
        17/(90*(-1 + x)) - 1/(45*x^2) - 2/(45*x) + (I/36)*(7*I + 6*Pi)*x - 
        (I/90)*(-122*I + 87*Pi)*x^2] + 
      FF[581/180 - (581*x)/90 + (403*x^2)/180]*Log[x]) + 
    FF[(Pi*(6*I + 11*Pi))/3 - (((2*I)/3)*Pi)/(-1 + x)^2 + 
       (((4*I)/3)*Pi)/(-1 + x) - (((2*I)/3)*Pi)/x^2 - (((4*I)/3)*Pi)/x - 
       (2*Pi*(32*I + 11*Pi)*x)/3 + (2*Pi*(32*I + 11*Pi)*x^2)/3]*
     PolyLog[2, x]^2 + FF[4/3 - (8*x)/3]*PolyLog[2, x]^3 + 
    Log[x]^4*(FF[(-229 - (18*I)*Pi - 21*Pi^2)/144 - ((I/216)*(-53*I + 15*Pi))/
         (-1 + x)^2 + ((I/108)*(133*I + 15*Pi))/(-1 + x) + 
        ((-1409 + (912*I)*Pi + 126*Pi^2)*x)/432 - 
        ((43 + (480*I)*Pi + 198*Pi^2)*x^2)/432] + FF[1/8 - x/4 - (5*x^2)/4]*
       PolyLog[2, x]) + Log[1 - x]^4*
     (FF[(-2595 + (126*I)*Pi - 673*Pi^2)/432 + (1 + (12*I)*Pi)/
         (216*(-1 + x)^2) + (19 - (6*I)*Pi)/(54*(-1 + x)) - 
        ((I/8)*(-2*I + Pi))/x^2 - ((I/12)*(19*I + 3*Pi))/x + 
        ((2407 + (552*I)*Pi + 1346*Pi^2)*x)/432 - 
        ((43 + (480*I)*Pi + 848*Pi^2)*x^2)/432] + 
      FF[(I/48)*(167*I + 108*Pi) - 17/(36*(-1 + x)^2) + 17/(18*(-1 + x)) - 
         2/(9*x^2) - 4/(9*x) - (I/36)*(-151*I + 162*Pi)*x + 
         ((418 + (249*I)*Pi)*x^2)/36]*Log[x] + 
      FF[-13/8 + (13*x)/4 + (13*x^2)/6]*Log[x]^2 + 
      FF[37/24 - (37*x)/12 + (35*x^2)/12]*PolyLog[2, x]) + 
    FF[-15/4 + (15*x)/2 - (15*x^2)/2]*PolyLog[3, 1 - x]^2 + 
    FF[(12 + (53*I)*Pi - 8*Pi^2)/(18*(-1 + x)^2) + 
       (685 + (296*I)*Pi + 16*Pi^2)/(18*(-1 + x)) + ((2*I)*Pi)/x^2 - 
       ((I/9)*(-7*I + 138*Pi))/x + (x^2*(30 - (145*I)*Pi + 40*Pi^2 - 
          (27*I)*Pi^3 - 354*Zeta[3]))/9 + 
       (x*(-49 + (266*I)*Pi + 37*Pi^2 + (60*I)*Pi^3 - 156*Zeta[3]))/18 + 
       (1972 + (2382*I)*Pi - 483*Pi^2 - (60*I)*Pi^3 + 156*Zeta[3])/36]*
     PolyLog[3, x] + FF[-15/4 + (15*x)/2 - (15*x^2)/2]*PolyLog[3, x]^2 + 
    Log[x]^3*(FF[(57 - (34*I)*Pi - 14*Pi^2)/(216*(-1 + x)^2) + 
        (515 - (103*I)*Pi + 7*Pi^2)/(54*(-1 + x)) - 
        (x*(-1108 + (334*I)*Pi + 23*Pi^2 - 252*Zeta[3]))/108 + 
        (2153 - (990*I)*Pi + 123*Pi^2 - 252*Zeta[3])/216 + 
        (x^2*(-210 + (145*I)*Pi + 104*Pi^2 - (72*I)*Pi^3 - 252*Zeta[3]))/
         108] + FF[-25/6 + 1/(6*(-1 + x)^2) - 1/(3*(-1 + x)) + (15*x)/2 - 
         ((2*I)/3)*(-7*I + 5*Pi)*x^2]*PolyLog[2, x] + 
      FF[-1/2 + x + 9*x^2]*PolyLog[3, 1 - x] + 
      FF[-1/3 + (2*x)/3 + (13*x^2)/3]*PolyLog[3, x]) + 
    Log[1 - x]^3*(FF[(13*Pi^2)/(54*(-1 + x)^2) - (13*Pi^2)/(27*(-1 + x)) + 
        (57 - (34*I)*Pi - 12*Pi^2)/(216*x^2) + (-515 + (103*I)*Pi - 6*Pi^2)/
         (54*x) + (3949 - (1368*I)*Pi + 546*Pi^2 - (48*I)*Pi^3 - 12*Zeta[3])/
         216 - (I/108)*x^2*(-210*I - 145*Pi - (384*I)*Pi^2 + 342*Pi^3 - 
          (12*I)*Zeta[3]) + (x*(-344 + (22*I)*Pi + 27*Pi^2 + (24*I)*Pi^3 + 
           6*Zeta[3]))/54] + FF[-31/24 + 2/(9*(-1 + x)^2) - 4/(9*(-1 + x)) + 
         5/(6*x^2) + 5/(3*x) + (89*x)/9 - (I/18)*(-130*I + 177*Pi)*x^2]*
       Log[x]^2 + FF[23/36 - (23*x)/18 - (29*x^2)/6]*Log[x]^3 + 
      FF[(2*(2 + (5*I)*Pi))/3 - 1/(6*x^2) - 1/(3*x) - (I/6)*(-11*I + 40*Pi)*
          x + (2*(7 + (5*I)*Pi)*x^2)/3]*PolyLog[2, x] + 
      Log[x]*(FF[(232 - (114*I)*Pi + 199*Pi^2)/36 - ((I/54)*(-I + 12*Pi))/
           (-1 + x)^2 + ((I/27)*(35*I + 12*Pi))/(-1 + x) + 
          ((I/54)*(17*I + 24*Pi))/x^2 + ((I/54)*(-29*I + 48*Pi))/x - 
          ((1298 + (474*I)*Pi + 597*Pi^2)*x)/54 + 
          ((31 + (336*I)*Pi + 120*Pi^2)*x^2)/27] + FF[9/2 - 9*x - x^2/3]*
         PolyLog[2, x]) + FF[32/9 - (64*x)/9 + (19*x^2)/9]*
       PolyLog[3, 1 - x] + FF[151/18 - (151*x)/9 + (61*x^2)/9]*
       PolyLog[3, x]) + PolyLog[3, 1 - x]*
     (FF[(2*((9*I)*Pi + 2*Pi^2))/(9*(-1 + x)^2) + (7 + (138*I)*Pi - 8*Pi^2)/
         (9*(-1 + x)) + (12 + (53*I)*Pi - 12*Pi^2)/(18*x^2) + 
        (-685 - (296*I)*Pi - 24*Pi^2)/(18*x) + 
        (1994 + (2334*I)*Pi - 237*Pi^2 + (36*I)*Pi^3 - 420*Zeta[3])/36 + 
        (x^2*(30 - (145*I)*Pi + 8*Pi^2 - (45*I)*Pi^3 - 354*Zeta[3]))/9 + 
        (x*(-71 + (314*I)*Pi - 157*Pi^2 - (36*I)*Pi^3 + 420*Zeta[3]))/18] + 
      FF[-1/3 + (2*x)/3 + (94*x^2)/3]*PolyLog[3, x]) + 
    FF[(-200 + (72*I)*Pi - 65*Pi^2)/6 - ((I/9)*(-I + 12*Pi))/(-1 + x)^2 + 
       (((2*I)/9)*(53*I + 12*Pi))/(-1 + x) - ((I/3)*Pi)/x^2 + 
       (7 - (2*I)*Pi)/(3*x) + ((-202 + (192*I)*Pi + 195*Pi^2)*x)/9 - 
       (4*(-34 + (48*I)*Pi + 27*Pi^2)*x^2)/9]*PolyLog[4, 1 - x] + 
    FF[(-244 + (72*I)*Pi - 33*Pi^2)/6 - ((I/3)*Pi)/(-1 + x)^2 + 
       ((I/3)*(7*I + 2*Pi))/(-1 + x) - ((I/9)*(-I + 12*Pi))/x^2 - 
       (((2*I)/9)*(53*I + 12*Pi))/x + ((-70 + (192*I)*Pi + 99*Pi^2)*x)/9 - 
       ((-136 + (192*I)*Pi + 159*Pi^2)*x^2)/9]*PolyLog[4, x] + 
    FF[(-76 - (42*I)*Pi + 11*Pi^2)/3 + (1 + (12*I)*Pi)/(9*(-1 + x)^2) + 
       (4*(19 - (6*I)*Pi))/(9*(-1 + x)) - ((I/9)*(-I + 12*Pi))/x^2 - 
       (((4*I)/9)*(19*I + 6*Pi))/x - (2*(-76 - (42*I)*Pi + 11*Pi^2)*x)/3]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]^2*(FF[(-20605 + (18340*I)*Pi - 1770*Pi^2 - (480*I)*Pi^3 - 
          254*Pi^4 - 2880*Zeta[3])/720 + 
        (x*(175 + (55*I)*Pi - 420*Pi^2 + (610*I)*Pi^3 + 127*Pi^4 - 
           660*Zeta[3]))/180 + ((I/36)*(1082*I + 545*Pi + (81*I)*Pi^2 + 
           6*Pi^3 + (36*I)*Zeta[3]))/(-1 + x) + Zeta[3]/x^2 + (2*Zeta[3])/x + 
        (43 + (54*I)*Pi - 114*Pi^2 - (12*I)*Pi^3 + 72*Zeta[3])/
         (144*(-1 + x)^2) + (x^2*(1210 - 630*Pi^2 - (800*I)*Pi^3 + 361*Pi^4 + 
           2400*Zeta[3]))/360] + FF[(280 - (42*I)*Pi - Pi^2)/12 + 
         (6 - I*Pi)/(6*(-1 + x)^2) + (37 + (2*I)*Pi)/(6*(-1 + x)) - 1/(3*x) + 
         ((-61 + (94*I)*Pi + Pi^2)*x)/6 - ((-6 + (64*I)*Pi + 19*Pi^2)*x^2)/6]*
       PolyLog[2, x] + FF[1/2 - x + (13*x^2)/2]*PolyLog[2, x]^2 + 
      FF[17/2 - x^(-2) - 2/x - (157*x)/3 + (4*(19 + (12*I)*Pi)*x^2)/3]*
       PolyLog[3, 1 - x] + FF[21/2 - 5/(6*(-1 + x)^2) + 5/(3*(-1 + x)) - 
         (121*x)/3 + ((76 + (3*I)*Pi)*x^2)/3]*PolyLog[3, x] + 
      FF[57/2 - 57*x - 110*x^2]*PolyLog[4, 1 - x] + FF[-9/2 + 9*x - 2*x^2]*
       PolyLog[4, x] + FF[-2 + 4*x + x^2]*PolyLog[4, -(x/(1 - x))]) + 
    Log[1 - x]^2*(FF[(x*(-8310 - (330*I)*Pi + 12330*Pi^2 + (4680*I)*Pi^3 + 
           1759*Pi^4 - 10440*Zeta[3]))/1080 - 
        (x^2*(-3630 + 1710*Pi^2 + (4320*I)*Pi^3 + 1357*Pi^4 - 7200*Zeta[3]))/
         1080 + (-52455 + (55680*I)*Pi - 13590*Pi^2 - (900*I)*Pi^3 - 
          1759*Pi^4 - 2160*Zeta[3])/2160 + (41*Pi^2 - (12*I)*Pi^3 - 
          108*Zeta[3])/(54*(-1 + x)) - 
        ((I/432)*(129*I - 162*Pi - (274*I)*Pi^2 + 96*Pi^3 + (216*I)*Zeta[3]))/
         x^2 + (Pi^2 + (12*I)*Pi^3 + 108*Zeta[3])/(108*(-1 + x)^2) + 
        (3246 - (1635*I)*Pi + 208*Pi^2 - (48*I)*Pi^3 + 108*Zeta[3])/
         (108*x)] + FF[19/4 - 13/(18*x^2) - 13/(9*x) - (178*x)/9 + 
         ((94 + (63*I)*Pi)*x^2)/9]*Log[x]^3 + 
      FF[-7/48 + (7*x)/24 + (97*x^2)/24]*Log[x]^4 + 
      FF[(-170 - (18*I)*Pi + 17*Pi^2)/12 - 1/(3*(-1 + x)) + 
         ((I/6)*(6*I + Pi))/x^2 + (37 + (2*I)*Pi)/(6*x) - 
         ((49 + (34*I)*Pi + 17*Pi^2)*x)/6 + ((-3 + (32*I)*Pi + 13*Pi^2)*x^2)/
          3]*PolyLog[2, x] + FF[6 - 12*x + (13*x^2)/2]*PolyLog[2, x]^2 + 
      Log[x]^2*(FF[(I/8)*(19*I + 36*Pi) + 1/(2*(-1 + x)^2) + 
          17/(6*(-1 + x)) - ((I/36)*(17*I + 36*Pi))/x^2 - 
          ((I/18)*(-19*I + 36*Pi))/x + ((633 - (260*I)*Pi)*x)/24 + 
          ((-189 + (224*I)*Pi + 220*Pi^2)*x^2)/24] + 
        FF[-7/4 + (7*x)/2 + 3*x^2]*PolyLog[2, x]) + 
      FF[(I/2)*(9*I + 2*Pi) - 5/(6*x^2) - 5/(3*x) - (I/3)*(-31*I + 6*Pi)*x + 
         ((76 + (3*I)*Pi)*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[(I/2)*(37*I + 32*Pi) - (-1 + x)^(-2) + 2/(-1 + x) + 
         ((5 - (96*I)*Pi)*x)/3 + (4*(19 + (12*I)*Pi)*x^2)/3]*PolyLog[3, x] + 
      Log[x]*(FF[-1/3*Pi^2/(-1 + x)^2 + (7 + (12*I)*Pi + 12*Pi^2)/
           (18*(-1 + x)) + (2 + (6*I)*Pi - 5*Pi^2)/(6*x^2) + 
          (-346 - (123*I)*Pi - 30*Pi^2)/(18*x) + 
          (x*(798 - (32*I)*Pi - 149*Pi^2 + (156*I)*Pi^3 - 2676*Zeta[3]))/36 + 
          (241 + (338*I)*Pi - 78*Pi^2 - (52*I)*Pi^3 + 892*Zeta[3])/24 + 
          (x^2*(150 - (145*I)*Pi + 188*Pi^2 + (258*I)*Pi^3 + 1524*Zeta[3]))/
           36] + FF[(-1/2*I)*(-I + 14*Pi) - 4/(3*(-1 + x)^2) + 
           8/(3*(-1 + x)) + 4/(3*x^2) + 8/(3*x) + (I/6)*(41*I + 84*Pi)*x + 
           ((22 - (21*I)*Pi)*x^2)/3]*PolyLog[2, x] + 
        FF[65/6 - (65*x)/3 + (62*x^2)/3]*PolyLog[3, 1 - x] + 
        FF[-2/3 + (4*x)/3 + (44*x^2)/3]*PolyLog[3, x]) + 
      FF[5/2 - 5*x - 2*x^2]*PolyLog[4, 1 - x] + FF[-121/2 + 121*x - 74*x^2]*
       PolyLog[4, x] + FF[7 - 14*x + 19*x^2]*PolyLog[4, -(x/(1 - x))]) + 
    PolyLog[2, x]*(FF[-1/18*(Pi^3*(64*I + 15*Pi)*x^2) + 
        ((-6*I)*Pi + 9*Pi^2 + I*Pi^3 - 2*Zeta[3])/(9*(-1 + x)^2) + 
        ((I/9)*(6*Pi + (9*I)*Pi^2 + Pi^3 - (2*I)*Zeta[3]))/x^2 + 
        ((I/18)*(-671*Pi - (108*I)*Pi^2 + 4*Pi^3 - (8*I)*Zeta[3]))/x + 
        ((-671*I)*Pi + 108*Pi^2 - (4*I)*Pi^3 + 8*Zeta[3])/(18*(-1 + x)) + 
        ((44*I)*Pi + 48*Pi^2 - (204*I)*Pi^3 - 25*Pi^4 + 288*Zeta[3] - 
          (1056*I)*Pi*Zeta[3])/72 + (x*((-44*I)*Pi - 48*Pi^2 + (308*I)*Pi^3 + 
           25*Pi^4 - 288*Zeta[3] + (1056*I)*Pi*Zeta[3]))/36] + 
      FF[(-2*I)*(-I + 7*Pi) - 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) + 
         4/(3*x^2) + 8/(3*x) + ((4*I)/3)*(10*I + 21*Pi)*x + 
         (4*(16 + (9*I)*Pi)*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[((2*I)/3)*(3*I + Pi) + 2/(9*(-1 + x)^2) - 4/(9*(-1 + x)) + 
         10/(9*x^2) + 20/(9*x) + (4*(16 - I*Pi)*x)/3 - 
         ((4*I)/3)*(-16*I + 9*Pi)*x^2]*PolyLog[3, x] + 
      FF[8 - 16*x - 34*x^2]*PolyLog[4, 1 - x] + FF[10 - 20*x + 34*x^2]*
       PolyLog[4, x] + FF[4 - 8*x + 40*x^2]*PolyLog[4, -(x/(1 - x))]) + 
    FF[(-6*I)*(-2*I + 13*Pi) - 14/(3*(-1 + x)^2) + 28/(3*(-1 + x)) + 
       17/(3*x^2) + 34/(3*x) + ((4*I)/3)*(68*I + 117*Pi)*x + 
       (14*(16 + (9*I)*Pi)*x^2)/3]*PolyLog[5, 1 - x] + 
    FF[((-8*I)/3)*(-18*I + 5*Pi) - 19/(9*(-1 + x)^2) + 38/(9*(-1 + x)) + 
       28/(9*x^2) + 56/(9*x) + ((8*I)/3)*(7*I + 10*Pi)*x + 
       (14*(16 + (9*I)*Pi)*x^2)/3]*PolyLog[5, x] + 
    FF[(-1/2*I)*(-73*I + 108*Pi) - 14/(3*(-1 + x)^2) + 28/(3*(-1 + x)) + 
       14/(3*x^2) + 28/(3*x) + ((4*I)/3)*(41*I + 81*Pi)*x + 
       (4*(59 + (39*I)*Pi)*x^2)/3]*PolyLog[5, -(x/(1 - x))] + 
    Log[x]*(FF[((145*I)/36)*Pi^3 - (587*Pi^4)/120 + ((25 - (42*I)*Pi)*Pi^4)/
         90 - ((29*I)/15)*Pi^5 + (I/10)*Pi^4*(3*I + 14*Pi) + 
        ((2*I)/15)*((5*I)*Pi^4 + 4*Pi^5) + ((7*I)/30)*((-23*I)*Pi^4 + 
          8*Pi^5) - (I/45)*((46*I)*Pi^4 + 87*Pi^5) + (57*Zeta[3])/2 - 
        (11*I)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/6 + 
        (2*Pi^4 - 85*Zeta[3] + (75*I)*Pi*Zeta[3])/(45*x^2) + 
        ((5*I)*Pi^3 + 8*Pi^4 + 410*Zeta[3] + (300*I)*Pi*Zeta[3])/(90*x) + 
        ((215*I)*Pi + 150*Pi^2 + (30*I)*Pi^3 - 36*Pi^4 + 340*Zeta[3] - 
          (480*I)*Pi*Zeta[3])/(360*(-1 + x)^2) + 
        (745 - (20620*I)*Pi + 4590*Pi^2 - (20*I)*Pi^3 + 72*Pi^4 + 
          640*Zeta[3] + (960*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
        (169*Pi^2 + 434*Zeta[3] - 43*Pi^2*Zeta[3])/6 + 
        2*((-76*I)*Pi*Zeta[3] + 5*Pi^2*Zeta[3]) - 
        (2*(124*Zeta[3] - (48*I)*Pi*Zeta[3] + 15*Pi^2*Zeta[3]))/3 + 
        (-1592 - 2443*Pi^2 + 3192*Zeta[3] + 588*Pi^2*Zeta[3] - 16560*Zeta[5])/
         72 + (x*(-11940 + 13860*Pi^2 - (3340*I)*Pi^3 - 2135*Pi^4 + 
           (1152*I)*Pi^5 - 47520*Zeta[3] - (6480*I)*Pi*Zeta[3] - 
           4680*Pi^2*Zeta[3] - 2160*Zeta[5]))/1080 - 
        (I/9)*(41*Pi + 70*Pi^3 - (258*I)*Zeta[3] - 1152*Pi*Zeta[3] + 
          (1458*I)*Zeta[5]) - (5*Zeta[5])/2 + 
        (398 - 87*Zeta[3] + 1287*Zeta[5])/18 + 
        (x^2*(-1350*Pi^2 + (725*I)*Pi^3 + 1102*Pi^4 + (423*I)*Pi^5 - 
           8100*Pi^2*Zeta[3] + 82080*Zeta[5]))/540] + 
      FF[7 - 14*x - 6*x^2]*Li[3, 2, 1, x] + FF[-11 + 22*x + 36*x^2]*
       Li[3, 2, 1 - x, 1] + FF[-10 + 20*x + 40*x^2]*Li[3, 2, x, 1] + 
      FF[3 + 2/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - 4/(3*x^2) - 8/(3*x) - 
         (44*x)/3 + ((32 + (9*I)*Pi)*x^2)/3]*PolyLog[2, x]^2 + 
      FF[(38 + (14*I)*Pi + 7*Pi^2)/2 + 2/(-1 + x)^2 + 38/(3*(-1 + x)) - 
         ((I/9)*(17*I + 15*Pi))/x^2 - ((I/9)*(-41*I + 30*Pi))/x - 
         ((-847 + (768*I)*Pi + 126*Pi^2)*x)/18 + 
         ((-86 + (240*I)*Pi + 39*Pi^2)*x^2)/9]*PolyLog[3, 1 - x] + 
      FF[(-94 + (42*I)*Pi + 11*Pi^2)/6 + ((I/18)*(17*I + 12*Pi))/(-1 + x)^2 - 
         ((I/9)*(-7*I + 12*Pi))/(-1 + x) - 4/(3*x) - 
         ((-709 + (768*I)*Pi + 66*Pi^2)*x)/18 + 
         ((-77 + (240*I)*Pi + 111*Pi^2)*x^2)/9]*PolyLog[3, x] + 
      PolyLog[2, x]*(FF[(2*(-1 + Pi^2))/(3*(-1 + x)^2) + 
          (-685 - (12*I)*Pi - 24*Pi^2)/(18*(-1 + x)) + ((I/9)*(-7*I + 3*Pi))/
           x - (x*(-49 - (12*I)*Pi + 15*Pi^2 - 396*Zeta[3]))/18 + 
          (-986 + (165*I)*Pi - 24*Pi^2 - 198*Zeta[3])/18 + 
          (2*x^2*(-5 + Pi^2 - (5*I)*Pi^3 - 9*Zeta[3]))/3] + 
        FF[-4 + 8*x + 18*x^2]*PolyLog[3, 1 - x] + FF[3 - 6*x - 16*x^2]*
         PolyLog[3, x]) + FF[(35 + (96*I)*Pi)/2 + 28/(3*(-1 + x)^2) - 
         56/(3*(-1 + x)) - 4/x^2 - 8/x + ((235 - (288*I)*Pi)*x)/3 - 
         ((32*I)/3)*(-8*I + 9*Pi)*x^2]*PolyLog[4, 1 - x] + 
      FF[3/2 - 1/(3*(-1 + x)^2) + 2/(3*(-1 + x)) - 4/(3*x^2) - 8/(3*x) + 
         (55*x)/3 + ((2*I)/3)*(32*I + 45*Pi)*x^2]*PolyLog[4, x] + 
      FF[9 - 4/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 4/(3*x^2) - 8/(3*x) - 
         (98*x)/3 + (2*(28 + (9*I)*Pi)*x^2)/3]*PolyLog[4, -(x/(1 - x))] + 
      FF[-58 + 116*x + 100*x^2]*PolyLog[5, 1 - x] + 
      FF[66*x^2]*PolyLog[5, x] + FF[-20 + 40*x + 78*x^2]*
       PolyLog[5, -(x/(1 - x))]) + Log[1 - x]*
     (FF[(23513*Pi^4)/2160 + ((3 - (14*I)*Pi)*Pi^4)/120 + 
        ((61 - (24*I)*Pi)*Pi^4)/90 + ((41 - (68*I)*Pi)*Pi^4)/60 + 
        ((275*I)/36)*Pi^5 - (I/30)*((-298*I)*Pi^4 + 167*Pi^5) - 
        (59*Zeta[3])/2 + (38*I)*Pi*Zeta[3] - (158*Pi^2*Zeta[3])/9 + 
        (Pi^2*(-1271 + 216*Zeta[3]))/216 + (-35*Pi^2 - (30*I)*Pi^3 - 
          11*Pi^4 - 1230*Zeta[3] - (900*I)*Pi*Zeta[3])/(270*(-1 + x)) + 
        (11*Pi^4 - 1020*Zeta[3] + (900*I)*Pi*Zeta[3])/(540*(-1 + x)^2) + 
        ((645*I)*Pi + 330*Pi^2 + (90*I)*Pi^3 + 74*Pi^4 + 1020*Zeta[3] - 
          (1440*I)*Pi*Zeta[3])/(1080*x^2) + (-2235 + (61860*I)*Pi - 
          6920*Pi^2 + (180*I)*Pi^3 + 148*Pi^4 - 1920*Zeta[3] - 
          (2880*I)*Pi*Zeta[3])/(1080*x) + (-1715*Pi^2 - 576*Pi^2*Zeta[3])/
         72 + (47*Pi^2 - 38*Pi^2*Zeta[3])/3 - (I/18)*((5*I)*Pi^2 + 10*Pi^5 + 
          (42*I)*Pi^2*Zeta[3]) - (I/108)*((1271*I)*Pi^2 + 507*Pi^3 + 
          (360*I)*Pi^2*Zeta[3]) - 10*((4*I)*Pi*Zeta[3] + Pi^2*Zeta[3]) - 
        2*((24*I)*Pi*Zeta[3] + 5*Pi^2*Zeta[3]) + 
        (121*Zeta[3] - (57*I)*Pi*Zeta[3] + 29*Pi^2*Zeta[3])/3 + 
        (2*(15*Pi^2 - 61*Zeta[3] - (72*I)*Pi*Zeta[3] + 69*Pi^2*Zeta[3]))/3 + 
        (455*Pi^2 - 65*Pi^4 + 162*Pi^2*Zeta[3])/54 + 
        ((-41*I)*Pi + 1362*Zeta[3] + (270*I)*Pi*Zeta[3] + 18*Pi^2*Zeta[3] - 
          324*Zeta[5])/9 + (I/6)*(199*I + (60*I)*Pi^2 + 5*Pi^3 + 
          (653*I)*Zeta[3] + 468*Pi*Zeta[3] + (170*I)*Pi^2*Zeta[3] - 
          (93*I)*Zeta[5]) + (87*Zeta[5])/2 + x^2*(((145*I)/108)*Pi^3 + 
          (7*Pi^4)/90 + ((10 - (3*I)*Pi)*Pi^4)/90 + (17*(10 + (9*I)*Pi)*Pi^4)/
           540 + ((50 - (51*I)*Pi)*Pi^4)/45 + ((20 - (63*I)*Pi)*Pi^4)/540 + 
          ((73*I)/60)*Pi^5 - (I/45)*Pi^4*(-18*I + 7*Pi) - 
          ((2*I)/135)*Pi^4*(-5*I + 12*Pi) - ((2*I)/135)*Pi^4*
           (-17*I + 18*Pi) - (I/135)*Pi^4*(-50*I + 21*Pi) - (454*Zeta[3])/9 - 
          ((112*I)/3)*Pi*Zeta[3] - (154*Pi^2*Zeta[3])/9 + 
          (Pi^2*(5 + 28*Zeta[3]))/6 - (2*((24*I)*Pi*Zeta[3] + 
             5*Pi^2*Zeta[3]))/3 + (2*((32*I)*Pi*Zeta[3] + 5*Pi^2*Zeta[3]))/
           3 - (5*(3*Pi^2 + 10*Pi^2*Zeta[3]))/6 + 
          (-5*Pi^2 + (32*I)*Pi*Zeta[3] + 27*Pi^2*Zeta[3])/3 + 
          (5*Pi^2 - (5*I)*Pi^5 + 42*Pi^2*Zeta[3])/18 + 
          (2*(227*Zeta[3] + (96*I)*Pi*Zeta[3] + 3*Pi^2*Zeta[3] - 54*Zeta[5]))/
           9 + 48*Zeta[5]) + (1592 - 799*Pi^2 - 1992*Zeta[3] + 
          684*Pi^2*Zeta[3] + 1872*Zeta[5])/72 + 
        x*(((8*I)/27)*Pi^3 + (107*Pi^4)/40 + (2*(17 + (18*I)*Pi)*Pi^4)/135 - 
          ((229*I)/90)*Pi^5 + (I/180)*Pi^4*(5*I + 12*Pi) + 
          (I/90)*Pi^4*(61*I + 24*Pi) + ((2*I)/45)*Pi^4*(37*I + 51*Pi) + 
          (I/270)*Pi^4*(16*I + 63*Pi) + (395*Zeta[3])/18 - 
          ((314*I)/3)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/9 - 
          (Pi^2*(-869 + 216*Zeta[3]))/108 + (-414*Pi^2 - 65*Pi^4 - 
            198*Pi^2*Zeta[3])/54 + (-15*Pi^2 + 6*Zeta[3] + 
            (66*I)*Pi*Zeta[3] - 5*Pi^2*Zeta[3])/3 - 
          (4*((24*I)*Pi*Zeta[3] + 5*Pi^2*Zeta[3]))/3 + 
          (121*Zeta[3] + (178*I)*Pi*Zeta[3] + 29*Pi^2*Zeta[3])/3 + 
          (15*Pi^2 - 322*Zeta[3] + (56*I)*Pi*Zeta[3] + 38*Pi^2*Zeta[3])/3 + 
          (5*Pi^2 - (10*I)*Pi^5 + 42*Pi^2*Zeta[3])/18 + 
          (4*(227*Zeta[3] + (96*I)*Pi*Zeta[3] + 3*Pi^2*Zeta[3] - 54*Zeta[5]))/
           9 - 87*Zeta[5] + (199 - 141*Pi^2 - 249*Zeta[3] + 
            114*Pi^2*Zeta[3] + 234*Zeta[5])/18)] + FF[-3 + 6*x + 6*x^2]*
       Li[3, 2, 1, x] + FF[11 - 22*x + 22*x^2]*Li[3, 2, 1 - x, 1] + 
      FF[24 - 48*x + 18*x^2]*Li[3, 2, x, 1] + 
      FF[-1 + 1/(36*(-1 + x)^2) - 1/(18*(-1 + x)) - (29*x)/18 + 
         (I/18)*(4*I + 3*Pi)*x^2]*Log[x]^4 + FF[1/12 - x/6 + x^2/3]*
       Log[x]^5 + FF[I*(I + 3*Pi) - 4/(3*(-1 + x)^2) + 8/(3*(-1 + x)) + 
         2/(3*x^2) + 4/(3*x) - ((2*I)/3)*(-10*I + 9*Pi)*x + 
         ((32 + (9*I)*Pi)*x^2)/3]*PolyLog[2, x]^2 + 
      Log[x]^3*(FF[(200 - (12*I)*Pi + 3*Pi^2)/18 + (12 + I*Pi)/
           (18*(-1 + x)^2) + (38 - I*Pi)/(9*(-1 + x)) - 4/(9*x) - 
          ((-169 + (276*I)*Pi + 18*Pi^2)*x)/54 - 
          ((-116 - (96*I)*Pi + 45*Pi^2)*x^2)/54] + 
        FF[-1/6 + x/3 + (20*x^2)/3]*PolyLog[2, x]) + 
      FF[(273 - (162*I)*Pi + 151*Pi^2)/18 + 4/(3*(-1 + x)) + 
         ((I/18)*(17*I + 12*Pi))/x^2 + ((I/9)*(-7*I + 12*Pi))/x - 
         ((401 + (192*I)*Pi + 302*Pi^2)*x)/18 + ((-77 + (240*I)*Pi + 76*Pi^2)*
           x^2)/9]*PolyLog[3, 1 - x] + 
      FF[(1017 - (162*I)*Pi + 157*Pi^2)/18 + (17 - (15*I)*Pi)/
          (9*(-1 + x)^2) + (41 + (30*I)*Pi)/(9*(-1 + x)) + 2/x^2 - 38/(3*x) - 
         ((503 + (192*I)*Pi + 314*Pi^2)*x)/18 + 
         (2*(-43 + (120*I)*Pi + 23*Pi^2)*x^2)/9]*PolyLog[3, x] + 
      PolyLog[2, x]*(FF[(4*Pi^2)/(9*(-1 + x)^2) + (7 + (3*I)*Pi - 8*Pi^2)/
           (9*(-1 + x)) - (2*(-3 + 4*Pi^2))/(9*x^2) + 
          (-685 - (12*I)*Pi - 32*Pi^2)/(18*x) + (997 - (177*I)*Pi + 33*Pi^2 + 
            (42*I)*Pi^3 - 90*Zeta[3])/18 + (x^2*(30 - 38*Pi^2 + (21*I)*Pi^3 + 
             54*Zeta[3]))/9 + (x*(-71 + (12*I)*Pi + 49*Pi^2 - (84*I)*Pi^3 + 
             180*Zeta[3]))/18] + FF[6 - 12*x + 10*x^2]*PolyLog[3, 1 - x] + 
        FF[-9 + 18*x - 12*x^2]*PolyLog[3, x]) + 
      Log[x]^2*(FF[((I/3)*(I + 3*Pi))/(-1 + x)^2 + ((I/6)*(113*I + 37*Pi))/
           (-1 + x) + Pi^2/(6*x^2) + (7 - (6*I)*Pi + 6*Pi^2)/(18*x) + 
          (-1325 + (1320*I)*Pi - 255*Pi^2 - 1548*Zeta[3])/72 + 
          (x*(-500 + (173*I)*Pi + 107*Pi^2 + 774*Zeta[3]))/18 + 
          (x^2*(30 - (145*I)*Pi - 148*Pi^2 - (114*I)*Pi^3 + 2628*Zeta[3]))/
           36] + FF[6 - 4/(3*x^2) - 8/(3*x) - (43*x)/2 + (14 + (13*I)*Pi)*
            x^2]*PolyLog[2, x] + FF[-8 + 16*x + 26*x^2]*PolyLog[3, 1 - x] + 
        FF[5/2 - 5*x + 4*x^2]*PolyLog[3, x]) + 
      FF[((3*I)/2)*(I + 20*Pi) - 4/(3*(-1 + x)^2) + 8/(3*(-1 + x)) - 
         1/(3*x^2) - 2/(3*x) + ((73 - (180*I)*Pi)*x)/3 + 
         ((2*I)/3)*(32*I + 45*Pi)*x^2]*PolyLog[4, 1 - x] + 
      FF[(69 + (32*I)*Pi)/2 + 16/(3*(-1 + x)^2) - 32/(3*(-1 + x)) + 
         ((133 - (96*I)*Pi)*x)/3 - ((32*I)/3)*(-8*I + 9*Pi)*x^2]*
       PolyLog[4, x] + Log[x]*(FF[((-2*I)*Pi + 2*Pi^2 - 21*Zeta[3])/
           (3*(-1 + x)^2) + ((I/54)*((17*I)*Pi^2 + 18*Pi^3 - (54*I)*Zeta[3]))/
           x^2 + ((21*I)*Pi + 5*Pi^2 + (36*I)*Pi^3 + 108*Zeta[3])/(54*x) + 
          ((-339*I)*Pi + 41*Pi^2 + 126*Zeta[3])/(9*(-1 + x)) + 
          (18965 - (18340*I)*Pi + 3600*Pi^2 - (360*I)*Pi^3 + 116*Pi^4 - 
            3240*Zeta[3] - (11520*I)*Pi*Zeta[3])/360 - 
          (x*(-1815 + (165*I)*Pi + 3850*Pi^2 - (990*I)*Pi^3 + 174*Pi^4 + 
             3600*Zeta[3] - (17280*I)*Pi*Zeta[3]))/270 - 
          (x^2*(3630 - 3965*Pi^2 + (1440*I)*Pi^3 + 387*Pi^4 - 15840*Zeta[3] - 
             (45360*I)*Pi*Zeta[3]))/540] + 
        FF[(-73 + (42*I)*Pi + 7*Pi^2)/6 - 1/(3*(-1 + x)) - 
           (((4*I)/3)*Pi)/x^2 - ((I/3)*(-I + 8*Pi))/x - 
           ((-73 + (94*I)*Pi + 7*Pi^2)*x)/3 + (Pi*(64*I + 13*Pi)*x^2)/3]*
         PolyLog[2, x] + FF[-1 + 2*x - 2*x^2]*PolyLog[2, x]^2 + 
        FF[(-I)*(-9*I + 16*Pi) - 8/(3*(-1 + x)^2) + 16/(3*(-1 + x)) + 3/x^2 + 
           6/x + 4*(1 + (8*I)*Pi)*x + 2*(4 + (5*I)*Pi)*x^2]*
         PolyLog[3, 1 - x] + FF[-3 + 5/(3*(-1 + x)^2) - 10/(3*(-1 + x)) + 
           (28*x)/3 - ((2*I)/3)*(-20*I + 3*Pi)*x^2]*PolyLog[3, x] + 
        FF[-32 + 64*x - 82*x^2]*PolyLog[4, 1 - x] + FF[18 - 36*x - 84*x^2]*
         PolyLog[4, x]) + FF[5 - (6*I)*Pi + 4/(3*(-1 + x)^2) - 
         8/(3*(-1 + x)) + 4/(3*x^2) + 8/(3*x) + (2*(7 + (18*I)*Pi)*x)/3 - 
         ((2*I)/3)*(-28*I + 9*Pi)*x^2]*PolyLog[4, -(x/(1 - x))] + 
      FF[1 - 2*x + 36*x^2]*PolyLog[5, 1 - x] + FF[77 - 154*x + 70*x^2]*
       PolyLog[5, x] + FF[60 - 120*x + 122*x^2]*PolyLog[5, -(x/(1 - x))]) + 
    FF[82 - 164*x + 46*x^2]*PolyLog[6, 1 - x] + FF[-36 + 72*x + 46*x^2]*
     PolyLog[6, x] + FF[-19 + 38*x + 60*x^2]*PolyLog[6, -(x/(1 - x))])}


==> anc/f_--++_3_HPLs.m <==
{FF[((I/48)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3))/x + 
    ((-130*I)*Pi^3 - 111*Pi^4 + 780*Zeta[3] - (3420*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + ((-1815*I)*Pi - 390*Pi^2 - (460*I)*Pi^3 - 396*Pi^4 - 
      1020*Zeta[3] - (10800*I)*Pi*Zeta[3])/(720*(-1 + x)) + 
    (x^2*(-206820*Pi^2 + (54360*I)*Pi^3 - 13527*Pi^4 - (4068*I)*Pi^5 + 
       328*Pi^6 + 95760*Zeta[3] + (1002240*I)*Pi*Zeta[3] + 
       56160*Pi^2*Zeta[3] - (53280*I)*Pi^3*Zeta[3] + 185760*Zeta[3]^2 - 
       291600*Zeta[5] - (1036800*I)*Pi*Zeta[5]))/8640 + 
    (42840 + (253680*I)*Pi - 352380*Pi^2 + (96600*I)*Pi^3 - 7007*Pi^4 + 
      (1876*I)*Pi^5 - 382*Pi^6 + 176400*Zeta[3] - (40320*I)*Pi*Zeta[3] + 
      127680*Pi^2*Zeta[3] + (16800*I)*Pi^3*Zeta[3] - 10080*Zeta[3]^2 - 
      75600*Zeta[5] - (1542240*I)*Pi*Zeta[5])/40320 - 
    (x*(-1447740*Pi^2 + (70560*I)*Pi^3 - 33831*Pi^4 + (14868*I)*Pi^5 + 
       1294*Pi^6 + 2530080*Zeta[3] + (9253440*I)*Pi*Zeta[3] + 
       1128960*Pi^2*Zeta[3] - (252000*I)*Pi^3*Zeta[3] + 876960*Zeta[3]^2 - 
       2494800*Zeta[5] - (9162720*I)*Pi*Zeta[5]))/60480] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(12*x) + ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 
       180*Zeta[3])/(48*(-1 + x)^2) + (-121 - (204*I)*Pi + 88*Pi^2 + 
       (48*I)*Pi^3 + 528*Zeta[3])/(48*(-1 + x)) + 
     (x^2*(135*Pi^2 - (2535*I)*Pi^3 + 90*Pi^4 + (221*I)*Pi^5 + 
        15210*Zeta[3] - (1080*I)*Pi*Zeta[3] + 4140*Pi^2*Zeta[3] - 
        5400*Zeta[5]))/360 + (x*(3810 - (31740*I)*Pi + 7530*Pi^2 + 
        (4140*I)*Pi^3 - 1075*Pi^4 - (274*I)*Pi^5 - 29880*Zeta[3] + 
        (7200*I)*Pi*Zeta[3] - 5400*Pi^2*Zeta[3] + 5400*Zeta[5]))/720 + 
     (720 + (8520*I)*Pi - 840*Pi^2 + (1560*I)*Pi^3 + 1033*Pi^4 + 
       (70*I)*Pi^5 + 18000*Zeta[3] - (1440*I)*Pi*Zeta[3] + 
       1080*Pi^2*Zeta[3] + 5400*Zeta[5])/1440]*G[0, x] + 
  FF[((13*I)*Pi + 6*Pi^2)/(12*(-1 + x)) + 
     ((I/48)*(21*Pi - (2*I)*Pi^2 + 42*Pi^3))/x^2 - 
     ((I/48)*(121*I - 204*Pi - (88*I)*Pi^2 + 136*Pi^3))/x + 
     (8340 - (54960*I)*Pi + 14760*Pi^2 + (11580*I)*Pi^3 - 1217*Pi^4 - 
       (70*I)*Pi^5 - 52200*Zeta[3] + (4320*I)*Pi*Zeta[3] - 
       1080*Pi^2*Zeta[3] - 5400*Zeta[5])/1440 + 
     (x*(-3810 + (31740*I)*Pi - 8070*Pi^2 - (5520*I)*Pi^3 + 505*Pi^4 + 
        (274*I)*Pi^5 + 38160*Zeta[3] - (36000*I)*Pi*Zeta[3] + 
        5400*Pi^2*Zeta[3] - 5400*Zeta[5]))/720 + 
     (x^2*(135*Pi^2 + (2535*I)*Pi^3 - 90*Pi^4 - (221*I)*Pi^5 - 
        15210*Zeta[3] + (1080*I)*Pi*Zeta[3] - 4140*Pi^2*Zeta[3] + 
        5400*Zeta[5]))/360]*G[1, x] + 
  FF[(21 - (24*I)*Pi - 32*Pi^2)/(48*(-1 + x)^2) + (-32 + (3*I)*Pi - 8*Pi^2)/
      (6*(-1 + x)) + (I*Pi)/x + (-2650 + (1740*I)*Pi + 495*Pi^2 - 
       (400*I)*Pi^3 + 103*Pi^4 + 2640*Zeta[3] + (480*I)*Pi*Zeta[3])/480 - 
     (x*(-910 + (3200*I)*Pi - 1015*Pi^2 - (240*I)*Pi^3 + 191*Pi^4 + 
        8400*Zeta[3] - (2400*I)*Pi*Zeta[3]))/240 + 
     (x^2*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 178*Pi^4 + 
        3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/240]*G[0, 0, x] + 
  FF[((-I)*Pi - 6*Pi^2)/(12*(-1 + x)^2) + (13 + (17*I)*Pi - 24*Pi^2)/
      (12*(-1 + x)) + (I*Pi)/x^2 - 13/(12*x) + 
     (3294 - (10260*I)*Pi + 1455*Pi^2 + (3084*I)*Pi^3 - 112*Pi^4 - 
       12024*Zeta[3] - (576*I)*Pi*Zeta[3])/288 + 
     (x*(-6894 + (6240*I)*Pi - 2109*Pi^2 - (2484*I)*Pi^3 + 76*Pi^4 + 
        13032*Zeta[3] - (4608*I)*Pi*Zeta[3]))/144 + 
     (x^2*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
        3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/240]*G[0, 1, x] + 
  FF[(I*Pi)/(-1 + x)^2 + 13/(12*(-1 + x)) + ((-I)*Pi - 6*Pi^2)/(12*x^2) + 
     (-13 - (17*I)*Pi + 24*Pi^2)/(12*x) + 
     (5490 - (2340*I)*Pi - 1115*Pi^2 + (1720*I)*Pi^3 - 103*Pi^4 - 
       10080*Zeta[3] - (480*I)*Pi*Zeta[3])/480 + 
     (x*(-11490 - (4360*I)*Pi + 25*Pi^2 - (760*I)*Pi^3 + 191*Pi^4 + 
        12000*Zeta[3] - (2400*I)*Pi*Zeta[3]))/240 - 
     (x^2*(-11490 + (3020*I)*Pi - 1745*Pi^2 - (240*I)*Pi^3 + 178*Pi^4 + 
        3600*Zeta[3] - (3120*I)*Pi*Zeta[3]))/240]*G[1, 0, x] + 
  FF[((-I)*Pi)/(-1 + x) + (21 - (24*I)*Pi - 32*Pi^2)/(48*x^2) + 
     (32 - (3*I)*Pi + 8*Pi^2)/(6*x) + (-14286 + (828*I)*Pi - 579*Pi^2 - 
       (3780*I)*Pi^3 + 112*Pi^4 + 17064*Zeta[3] + (576*I)*Pi*Zeta[3])/288 - 
     (x*(-13242 + (1704*I)*Pi - 1485*Pi^2 - (2556*I)*Pi^3 + 76*Pi^4 + 
        13752*Zeta[3] - (4608*I)*Pi*Zeta[3]))/144 - 
     (x^2*(11490 - (3020*I)*Pi + 1745*Pi^2 + (300*I)*Pi^3 + 12*Pi^4 - 
        3960*Zeta[3] + (12720*I)*Pi*Zeta[3]))/240]*G[1, 1, x] + 
  FF[((-1/12*I)*(-5*I + 6*Pi))/(-1 + x)^2 + (67 - (24*I)*Pi)/(12*(-1 + x)) + 
     (I/12)*x*(175*I + 90*Pi + (53*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) + 
     (177 - (132*I)*Pi + 43*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3])/24 + 
     (x^2*(160 - (129*I)*Pi + 6*Pi^2 + (4*I)*Pi^3 + 144*Zeta[3]))/12]*
   G[0, 0, 0, x] + FF[((-1/12*I)*(-I + 45*Pi))/(-1 + x)^2 - 
     ((I/12)*(-61*I + 132*Pi))/(-1 + x) + x^(-1) + 
     (-30 - (306*I)*Pi + 17*Pi^2 + (40*I)*Pi^3 - 124*Zeta[3])/8 + 
     (I/4)*x^2*(3*I - 169*Pi + 54*Pi^3 + (260*I)*Zeta[3]) + 
     (x*(15 + (576*I)*Pi - 19*Pi^2 - (192*I)*Pi^3 + 804*Zeta[3]))/12]*
   G[0, 0, 1, x] + FF[-1/12*1/(-1 + x)^2 - 61/(12*(-1 + x)) + x^(-1) + 
     (I/24)*(90*I - 6*Pi + (53*I)*Pi^2 + 38*Pi^3 + (264*I)*Zeta[3]) + 
     (I/12)*x^2*(9*I + 507*Pi + 22*Pi^3 + (324*I)*Zeta[3]) + 
     (x*(15 - (300*I)*Pi + 71*Pi^2 - (50*I)*Pi^3 + 336*Zeta[3]))/12]*
   G[0, 1, 0, x] + FF[(I*Pi)/(-1 + x)^2 + (13 + (8*I)*Pi)/(2*(-1 + x)) + 
     x^(-2) - x^(-1) + (x*(505 - (30*I)*Pi - 9*Pi^2 + (224*I)*Pi^3 - 
        1044*Zeta[3]))/12 + (-765 + (240*I)*Pi - 7*Pi^2 - (152*I)*Pi^3 + 
       612*Zeta[3])/24 + (x^2*(-142 + (129*I)*Pi - 6*Pi^2 - (168*I)*Pi^3 + 
        840*Zeta[3]))/12]*G[0, 1, 1, x] + 
  FF[(-1 + x)^(-2) + (-1 + x)^(-1) + (I*Pi)/x^2 - ((I/2)*(-13*I + 8*Pi))/x + 
     (I/24)*(39*I + 438*Pi + (37*I)*Pi^2 + 4*Pi^3 + (60*I)*Zeta[3]) - 
     (I/12)*x^2*(-142*I - 129*Pi - (6*I)*Pi^2 + 4*Pi^3 - (144*I)*Zeta[3]) + 
     (x*(-221 - (228*I)*Pi + 21*Pi^2 - (4*I)*Pi^3 + 60*Zeta[3]))/12]*
   G[1, 0, 0, x] + FF[-(-1 + x)^(-1) - 1/(12*x^2) + 61/(12*x) + 
     (x*(3 - (714*I)*Pi - 71*Pi^2 + (192*I)*Pi^3 - 804*Zeta[3]))/12 + 
     (x^2*(-3 + (169*I)*Pi - (54*I)*Pi^3 + 260*Zeta[3]))/4 + 
     (-78 + (408*I)*Pi + 89*Pi^2 - (120*I)*Pi^3 + 372*Zeta[3])/24]*
   G[1, 0, 1, x] + FF[-(-1 + x)^(-1) - ((I/12)*(-I + 45*Pi))/x^2 + 
     ((I/12)*(-61*I + 132*Pi))/x + 
     (x*(3 + (438*I)*Pi + 19*Pi^2 + (50*I)*Pi^3 - 336*Zeta[3]))/12 + 
     (-78 - (780*I)*Pi + 13*Pi^2 - (38*I)*Pi^3 + 264*Zeta[3])/24 + 
     (x^2*(-9 - (507*I)*Pi - (22*I)*Pi^3 + 324*Zeta[3]))/12]*G[1, 1, 0, x] + 
  FF[((-1/12*I)*(-5*I + 6*Pi))/x^2 + ((I/12)*(67*I + 24*Pi))/x + 
     (x^2*(160 - (129*I)*Pi + 6*Pi^2 + (168*I)*Pi^3 - 840*Zeta[3]))/12 + 
     (147 - (210*I)*Pi - 51*Pi^2 + (152*I)*Pi^3 - 612*Zeta[3])/24 + 
     (x*(-145 + (168*I)*Pi + 41*Pi^2 - (224*I)*Pi^3 + 1044*Zeta[3]))/12]*
   G[1, 1, 1, x] + FF[(-103 - (44*I)*Pi + 10*Pi^2)/16 - 13/(4*(-1 + x)^2) - 
     9/(-1 + x) - ((-21 - (84*I)*Pi + 10*Pi^2)*x)/8 + 
     ((-79 + (12*I)*Pi + 12*Pi^2)*x^2)/8]*G[0, 0, 0, 0, x] + 
  FF[(15 - (304*I)*Pi)/16 + 11/(4*(-1 + x)^2) + 7/(-1 + x) - 
     (3*(-13 - (208*I)*Pi + 16*Pi^2)*x)/8 + 
     ((-21 + (144*I)*Pi + 112*Pi^2)*x^2)/24]*G[0, 0, 0, 1, x] + 
  FF[(45 + (300*I)*Pi - 74*Pi^2)/48 + 11/(4*(-1 + x)^2) + 7/(-1 + x) + 
     ((117 - (468*I)*Pi + 50*Pi^2)*x)/24 - ((21 - (108*I)*Pi + 68*Pi^2)*x^2)/
      24]*G[0, 0, 1, 0, x] + 
  FF[((11*I)/16)*(57*I + 8*Pi) - 13/(2*(-1 + x)^2) - 18/(-1 + x) + 
     ((345 - (168*I)*Pi + 16*Pi^2)*x)/8 - ((993 + 28*Pi^2)*x^2)/24]*
   G[0, 0, 1, 1, x] + FF[(45 + (768*I)*Pi - 40*Pi^2)/48 - (-1 + x)^(-2) - 
     4/(-1 + x) - ((795 + (720*I)*Pi + 8*Pi^2)*x)/24 + 
     ((993 + 28*Pi^2)*x^2)/24]*G[0, 1, 0, 0, x] + 
  FF[(-57 + (396*I)*Pi + 110*Pi^2)/48 + (-1 + x)^(-2) + 4/(-1 + x) - 
     ((-195 + (756*I)*Pi + 86*Pi^2)*x)/24 + ((21 - (108*I)*Pi + 68*Pi^2)*x^2)/
      24]*G[0, 1, 0, 1, x] + 
  FF[(-57 - (2280*I)*Pi + 64*Pi^2)/48 + (-1 + x)^(-2) + 4/(-1 + x) + 
     ((195 + (1896*I)*Pi + 80*Pi^2)*x)/24 - 
     ((-21 + (144*I)*Pi + 112*Pi^2)*x^2)/24]*G[0, 1, 1, 0, x] + 
  FF[(179 - (108*I)*Pi - 14*Pi^2)/16 + ((-85 + (116*I)*Pi + 14*Pi^2)*x)/8 - 
     ((-79 + (12*I)*Pi + 12*Pi^2)*x^2)/8]*G[0, 1, 1, 1, x] + 
  FF[(167 + (100*I)*Pi - 10*Pi^2)/16 + ((-73 - (92*I)*Pi + 10*Pi^2)*x)/8 - 
     ((-79 + (12*I)*Pi + 12*Pi^2)*x^2)/8]*G[1, 0, 0, 0, x] + 
  FF[(125 + (408*I)*Pi)/16 + x^(-2) - 4/x + ((-79 - (536*I)*Pi + 48*Pi^2)*x)/
      8 - ((-21 + (144*I)*Pi + 112*Pi^2)*x^2)/24]*G[1, 0, 0, 1, x] + 
  FF[(375 - (1332*I)*Pi + 74*Pi^2)/48 + x^(-2) - 4/x - 
     ((237 - (972*I)*Pi + 50*Pi^2)*x)/24 + ((21 - (108*I)*Pi + 68*Pi^2)*x^2)/
      24]*G[1, 0, 1, 0, x] + 
  FF[(7*(21 - (32*I)*Pi))/16 - x^(-2) + 4/x - 
     ((397 - (240*I)*Pi + 16*Pi^2)*x)/8 + ((993 + 28*Pi^2)*x^2)/24]*
   G[1, 0, 1, 1, x] + FF[(-1797 - (744*I)*Pi + 40*Pi^2)/48 - 13/(2*x^2) + 
     18/x + ((951 + (504*I)*Pi + 8*Pi^2)*x)/24 - ((993 + 28*Pi^2)*x^2)/24]*
   G[1, 1, 0, 0, x] + FF[(237 - (420*I)*Pi - 110*Pi^2)/48 + 11/(4*x^2) - 
     7/x + ((-75 + (252*I)*Pi + 86*Pi^2)*x)/24 - 
     ((21 - (108*I)*Pi + 68*Pi^2)*x^2)/24]*G[1, 1, 0, 1, x] + 
  FF[(237 + (3120*I)*Pi - 64*Pi^2)/48 + 11/(4*x^2) - 7/x - 
     (5*(15 + (432*I)*Pi + 16*Pi^2)*x)/24 + 
     ((-21 + (144*I)*Pi + 112*Pi^2)*x^2)/24]*G[1, 1, 1, 0, x] + 
  FF[(-219 + (148*I)*Pi + 14*Pi^2)/16 - 13/(4*x^2) + 9/x - 
     ((-137 + (108*I)*Pi + 14*Pi^2)*x)/8 + ((-79 + (12*I)*Pi + 12*Pi^2)*x^2)/
      8]*G[1, 1, 1, 1, x] + 
  FF[(-I)*Pi + 2*(5 + I*Pi)*x + (5*(3 - (2*I)*Pi)*x^2)/2]*
   G[0, 0, 0, 0, 0, x] + 
  FF[(-1/4*I)*(-11*I + 32*Pi) + ((1 + (104*I)*Pi)*x)/2 - 
     (2*I)*(-3*I + 37*Pi)*x^2]*G[0, 0, 0, 0, 1, x] + 
  FF[(I/4)*(11*I + 12*Pi) + ((1 - (12*I)*Pi)*x)/2 + (2*I)*(3*I + 4*Pi)*x^2]*
   G[0, 0, 0, 1, 0, x] + FF[(I/4)*(65*I + 12*Pi) + ((155 - (12*I)*Pi)*x)/2 + 
     (12 + (11*I)*Pi)*x^2]*G[0, 0, 0, 1, 1, x] + 
  FF[(17 + (15*I)*Pi)/2 - (7*I)*(-2*I + 3*Pi)*x + ((9 + (40*I)*Pi)*x^2)/2]*
   G[0, 0, 1, 0, 0, x] + FF[(I/4)*(9*I + 16*Pi) - (I/2)*(-11*I + 40*Pi)*x + 
     (29*I)*Pi*x^2]*G[0, 0, 1, 0, 1, x] + 
  FF[(-1/4*I)*(-9*I + 86*Pi) + (I/2)*(11*I + 146*Pi)*x - (63*I)*Pi*x^2]*
   G[0, 0, 1, 1, 0, x] + FF[(31 - (12*I)*Pi)/4 + (I/2)*(31*I + 12*Pi)*x - 
     (6*I)*Pi*x^2]*G[0, 0, 1, 1, 1, x] + 
  FF[(29 + (12*I)*Pi)/4 - (I/2)*(-31*I + 12*Pi)*x + (6*I)*Pi*x^2]*
   G[0, 1, 0, 0, 0, x] + FF[(35 + (46*I)*Pi)/4 - (I/2)*(-29*I + 106*Pi)*x + 
     (63*I)*Pi*x^2]*G[0, 1, 0, 0, 1, x] + 
  FF[(35 - (52*I)*Pi)/4 + (I/2)*(29*I + 76*Pi)*x - (29*I)*Pi*x^2]*
   G[0, 1, 0, 1, 0, x] + FF[(-1/2*I)*(-I + 13*Pi) + I*(17*I + 19*Pi)*x - 
     (I/2)*(-9*I + 40*Pi)*x^2]*G[0, 1, 0, 1, 1, x] + 
  FF[(-1/4*I)*(-225*I + 32*Pi) + ((177 + (32*I)*Pi)*x)/2 - 
     I*(-12*I + 11*Pi)*x^2]*G[0, 1, 1, 0, 0, x] + 
  FF[(5*(7 - (4*I)*Pi))/4 + (I/2)*(19*I + 20*Pi)*x + 2*(3 - (4*I)*Pi)*x^2]*
   G[0, 1, 1, 0, 1, x] + 
  FF[(5*(7 + (24*I)*Pi))/4 - (I/2)*(-19*I + 192*Pi)*x + 
     2*(3 + (37*I)*Pi)*x^2]*G[0, 1, 1, 1, 0, x] + 
  FF[(I/2)*(31*I + 8*Pi) + 8*(3 - I*Pi)*x + ((5*I)/2)*(3*I + 2*Pi)*x^2]*
   G[0, 1, 1, 1, 1, x] + 
  FF[1 + I*Pi - I*(-9*I + 2*Pi)*x + ((5*I)/2)*(3*I + 2*Pi)*x^2]*
   G[1, 0, 0, 0, 0, x] + FF[(21 + (32*I)*Pi)/4 - (I/2)*(-5*I + 104*Pi)*x + 
     2*(3 + (37*I)*Pi)*x^2]*G[1, 0, 0, 0, 1, x] + 
  FF[(3*(7 - (4*I)*Pi))/4 + (I/2)*(5*I + 12*Pi)*x + 2*(3 - (4*I)*Pi)*x^2]*
   G[1, 0, 0, 1, 0, x] + 
  FF[(3*(27 - (4*I)*Pi))/4 + ((3*I)/2)*(43*I + 4*Pi)*x - 
     I*(-12*I + 11*Pi)*x^2]*G[1, 0, 0, 1, 1, x] + 
  FF[(-1/2*I)*(-44*I + 15*Pi) + (26 + (21*I)*Pi)*x - 
     (I/2)*(-9*I + 40*Pi)*x^2]*G[1, 0, 1, 0, 0, x] + 
  FF[(-1/4*I)*(-23*I + 16*Pi) + ((29 + (40*I)*Pi)*x)/2 - (29*I)*Pi*x^2]*
   G[1, 0, 1, 0, 1, x] + FF[(I/4)*(23*I + 86*Pi) + ((29 - (146*I)*Pi)*x)/2 + 
     (63*I)*Pi*x^2]*G[1, 0, 1, 1, 0, x] + 
  FF[((3*I)/4)*(11*I + 4*Pi) + ((31 - (12*I)*Pi)*x)/2 + (6*I)*Pi*x^2]*
   G[1, 0, 1, 1, 1, x] + 
  FF[(-1/4*I)*(-31*I + 12*Pi) + ((31 + (12*I)*Pi)*x)/2 - (6*I)*Pi*x^2]*
   G[1, 1, 0, 0, 0, x] + 
  FF[(-1/4*I)*(-31*I + 46*Pi) + ((11 + (106*I)*Pi)*x)/2 - (63*I)*Pi*x^2]*
   G[1, 1, 0, 0, 1, x] + FF[(I/4)*(31*I + 52*Pi) + ((11 - (76*I)*Pi)*x)/2 + 
     (29*I)*Pi*x^2]*G[1, 1, 0, 1, 0, x] + 
  FF[(I/2)*(2*I + 13*Pi) + (5 - (19*I)*Pi)*x + ((9 + (40*I)*Pi)*x^2)/2]*
   G[1, 1, 0, 1, 1, x] + FF[(293 + (32*I)*Pi)/4 - (I/2)*(-203*I + 32*Pi)*x + 
     (12 + (11*I)*Pi)*x^2]*G[1, 1, 1, 0, 0, x] + 
  FF[(I/4)*(33*I + 20*Pi) + ((23 - (20*I)*Pi)*x)/2 + (2*I)*(3*I + 4*Pi)*x^2]*
   G[1, 1, 1, 0, 1, x] + 
  FF[((-3*I)/4)*(-11*I + 40*Pi) + ((23 + (192*I)*Pi)*x)/2 - 
     (2*I)*(-3*I + 37*Pi)*x^2]*G[1, 1, 1, 1, 0, x] + 
  FF[(35 - (8*I)*Pi)/2 + I*(25*I + 8*Pi)*x + (5*(3 - (2*I)*Pi)*x^2)/2]*
   G[1, 1, 1, 1, 1, x] + FF[-5/4 + (5*x)/2 - 10*x^2]*G[0, 0, 0, 0, 0, 0, x] + 
  FF[1/4 - x/2 + 5*x^2]*G[0, 0, 0, 0, 0, 1, x] + 
  FF[1/4 - x/2 + 5*x^2]*G[0, 0, 0, 0, 1, 0, x] + 
  FF[-33/4 + (105*x)/2 - 79*x^2]*G[0, 0, 0, 0, 1, 1, x] + 
  FF[7/2 - 7*x + 4*x^2]*G[0, 0, 0, 1, 0, 0, x] + 
  FF[-1/2 + x + 4*x^2]*G[0, 0, 0, 1, 0, 1, x] + 
  FF[-1/2 + x + 4*x^2]*G[0, 0, 0, 1, 1, 0, x] + 
  FF[7/2 - 7*x + 7*x^2]*G[0, 0, 0, 1, 1, 1, x] + 
  FF[13/4 - (13*x)/2 + 7*x^2]*G[0, 0, 1, 0, 0, 0, x] + 
  FF[17/4 - (29*x)/2 + 13*x^2]*G[0, 0, 1, 0, 0, 1, x] + 
  FF[17/4 - (29*x)/2 + 13*x^2]*G[0, 0, 1, 0, 1, 0, x] + 
  FF[-1/4 - (11*x)/2 + 16*x^2]*G[0, 0, 1, 0, 1, 1, x] + 
  FF[-26 + 82*x - 66*x^2]*G[0, 0, 1, 1, 0, 0, x] + 
  FF[9/2 - 9*x + 3*x^2]*G[0, 0, 1, 1, 0, 1, x] + 
  FF[9/2 - 9*x + 3*x^2]*G[0, 0, 1, 1, 1, 0, x] + 
  FF[-15/2 + 15*x - 9*x^2]*G[0, 0, 1, 1, 1, 1, x] + 
  FF[3/2 - 3*x + 9*x^2]*G[0, 1, 0, 0, 0, 0, x] + 
  FF[3/2 - 3*x - 3*x^2]*G[0, 1, 0, 0, 0, 1, x] + 
  FF[3/2 - 3*x - 3*x^2]*G[0, 1, 0, 0, 1, 0, x] + 
  FF[10 - 50*x + 66*x^2]*G[0, 1, 0, 0, 1, 1, x] + 
  FF[-41/4 + (53*x)/2 - 16*x^2]*G[0, 1, 0, 1, 0, 0, x] + 
  FF[-11/4 + (23*x)/2 - 13*x^2]*G[0, 1, 0, 1, 0, 1, x] + 
  FF[-11/4 + (23*x)/2 - 13*x^2]*G[0, 1, 0, 1, 1, 0, x] + 
  FF[-15/4 + (15*x)/2 - 7*x^2]*G[0, 1, 0, 1, 1, 1, x] + 
  FF[-7/2 + 7*x - 7*x^2]*G[0, 1, 1, 0, 0, 0, x] + 
  FF[-9/2 + 9*x - 4*x^2]*G[0, 1, 1, 0, 0, 1, x] + 
  FF[-9/2 + 9*x - 4*x^2]*G[0, 1, 1, 0, 1, 0, x] + 
  FF[-1/2 + x - 4*x^2]*G[0, 1, 1, 0, 1, 1, x] + 
  FF[139/4 - (211*x)/2 + 79*x^2]*G[0, 1, 1, 1, 0, 0, x] + 
  FF[-19/4 + (19*x)/2 - 5*x^2]*G[0, 1, 1, 1, 0, 1, x] + 
  FF[-19/4 + (19*x)/2 - 5*x^2]*G[0, 1, 1, 1, 1, 0, x] + 
  FF[35/4 - (35*x)/2 + 10*x^2]*G[0, 1, 1, 1, 1, 1, x] + 
  FF[5/4 - (5*x)/2 + 10*x^2]*G[1, 0, 0, 0, 0, 0, x] + 
  FF[-1/4 + x/2 - 5*x^2]*G[1, 0, 0, 0, 0, 1, x] + 
  FF[-1/4 + x/2 - 5*x^2]*G[1, 0, 0, 0, 1, 0, x] + 
  FF[33/4 - (105*x)/2 + 79*x^2]*G[1, 0, 0, 0, 1, 1, x] + 
  FF[-7/2 + 7*x - 4*x^2]*G[1, 0, 0, 1, 0, 0, x] + 
  FF[1/2 - x - 4*x^2]*G[1, 0, 0, 1, 0, 1, x] + 
  FF[1/2 - x - 4*x^2]*G[1, 0, 0, 1, 1, 0, x] + 
  FF[-7/2 + 7*x - 7*x^2]*G[1, 0, 0, 1, 1, 1, x] + 
  FF[-13/4 + (13*x)/2 - 7*x^2]*G[1, 0, 1, 0, 0, 0, x] + 
  FF[-17/4 + (29*x)/2 - 13*x^2]*G[1, 0, 1, 0, 0, 1, x] + 
  FF[-17/4 + (29*x)/2 - 13*x^2]*G[1, 0, 1, 0, 1, 0, x] + 
  FF[1/4 + (11*x)/2 - 16*x^2]*G[1, 0, 1, 0, 1, 1, x] + 
  FF[26 - 82*x + 66*x^2]*G[1, 0, 1, 1, 0, 0, x] + 
  FF[-9/2 + 9*x - 3*x^2]*G[1, 0, 1, 1, 0, 1, x] + 
  FF[-9/2 + 9*x - 3*x^2]*G[1, 0, 1, 1, 1, 0, x] + 
  FF[15/2 - 15*x + 9*x^2]*G[1, 0, 1, 1, 1, 1, x] + 
  FF[-3/2 + 3*x - 9*x^2]*G[1, 1, 0, 0, 0, 0, x] + 
  FF[-3/2 + 3*x + 3*x^2]*G[1, 1, 0, 0, 0, 1, x] + 
  FF[-3/2 + 3*x + 3*x^2]*G[1, 1, 0, 0, 1, 0, x] + 
  FF[-10 + 50*x - 66*x^2]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[41/4 - (53*x)/2 + 16*x^2]*G[1, 1, 0, 1, 0, 0, x] + 
  FF[11/4 - (23*x)/2 + 13*x^2]*G[1, 1, 0, 1, 0, 1, x] + 
  FF[11/4 - (23*x)/2 + 13*x^2]*G[1, 1, 0, 1, 1, 0, x] + 
  FF[15/4 - (15*x)/2 + 7*x^2]*G[1, 1, 0, 1, 1, 1, x] + 
  FF[7/2 - 7*x + 7*x^2]*G[1, 1, 1, 0, 0, 0, x] + 
  FF[9/2 - 9*x + 4*x^2]*G[1, 1, 1, 0, 0, 1, x] + 
  FF[9/2 - 9*x + 4*x^2]*G[1, 1, 1, 0, 1, 0, x] + 
  FF[1/2 - x + 4*x^2]*G[1, 1, 1, 0, 1, 1, x] + 
  FF[-139/4 + (211*x)/2 - 79*x^2]*G[1, 1, 1, 1, 0, 0, x] + 
  FF[19/4 - (19*x)/2 + 5*x^2]*G[1, 1, 1, 1, 0, 1, x] + 
  FF[19/4 - (19*x)/2 + 5*x^2]*G[1, 1, 1, 1, 1, 0, x] + 
  FF[-35/4 + (35*x)/2 - 10*x^2]*G[1, 1, 1, 1, 1, 1, x], 
 FF[((-1/72*I)*(244*Pi - (3*I)*Pi^2 + 27*Pi^3))/x + 
    ((40*I)*Pi^3 + 17*Pi^4 - 240*Zeta[3] + (480*I)*Pi*Zeta[3])/
     (240*(-1 + x)^2) + ((1220*I)*Pi + 15*Pi^2 + (225*I)*Pi^3 + 96*Pi^4 - 
      540*Zeta[3] + (2520*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
    (-569520 - (1486800*I)*Pi + 189840*Pi^2 - (62160*I)*Pi^3 - 20776*Pi^4 + 
      (3402*I)*Pi^5 - 103*Pi^6 - 1086120*Zeta[3] + (2119320*I)*Pi*Zeta[3] - 
      267120*Pi^2*Zeta[3] - (22680*I)*Pi^3*Zeta[3] + 68040*Zeta[3]^2 - 
      211680*Zeta[5] + (2789640*I)*Pi*Zeta[5])/181440 - 
    (x^2*(-1029420*Pi^2 + (285390*I)*Pi^3 - 121548*Pi^4 - (14574*I)*Pi^5 + 
       3137*Pi^6 + 185220*Zeta[3] + (4064760*I)*Pi*Zeta[3] + 
       163800*Pi^2*Zeta[3] - (287280*I)*Pi^3*Zeta[3] + 952560*Zeta[3]^2 - 
       695520*Zeta[5] - (4649400*I)*Pi*Zeta[5]))/90720 + 
    (x*(-1029420*Pi^2 + (189210*I)*Pi^3 - 18473*Pi^4 + (5166*I)*Pi^5 + 
       1933*Pi^6 + 762300*Zeta[3] + (6030360*I)*Pi*Zeta[3] + 
       675360*Pi^2*Zeta[3] - (204120*I)*Pi^3*Zeta[3] + 612360*Zeta[3]^2 - 
       468720*Zeta[5] - (6191640*I)*Pi*Zeta[5]))/90720] + 
  FF[((13*I)*Pi + 6*Pi^2)/(24*x) + (244 - (481*I)*Pi - 3*Pi^2 - (36*I)*Pi^3 - 
       360*Zeta[3])/(72*(-1 + x)) + ((-136*I)*Pi + 15*Pi^2 - (9*I)*Pi^3 - 
       108*Zeta[3])/(72*(-1 + x)^2) + 
     (x*(-10590 + (47610*I)*Pi - 7460*Pi^2 - (6570*I)*Pi^3 + 1932*Pi^4 + 
        (411*I)*Pi^5 + 71820*Zeta[3] - (9720*I)*Pi*Zeta[3] + 
        8640*Pi^2*Zeta[3] - 8100*Zeta[5]))/2160 - 
     (I/4320)*(-6120*I + 33420*Pi - (8465*I)*Pi^2 + 2520*Pi^3 - 
       (1548*I)*Pi^4 + 105*Pi^5 - (25920*I)*Zeta[3] - 3240*Pi*Zeta[3] - 
       (2160*I)*Pi^2*Zeta[3] - (8100*I)*Zeta[5]) + 
     (x^2*(-2790*Pi^2 + (5230*I)*Pi^3 - 689*Pi^4 - (603*I)*Pi^5 - 
        31380*Zeta[3] - (11880*I)*Pi*Zeta[3] - 12420*Pi^2*Zeta[3] + 
        5400*Zeta[5]))/2160]*G[0, x] + 
  FF[((-13*I)*Pi - 6*Pi^2)/(24*(-1 + x)) - 
     ((I/72)*(136*Pi + (15*I)*Pi^2 + 27*Pi^3))/x^2 + 
     ((I/72)*(244*I + 481*Pi - (3*I)*Pi^2 + 96*Pi^3))/x + 
     (x^2*(-2790*Pi^2 - (5230*I)*Pi^3 + 425*Pi^4 + (603*I)*Pi^5 + 
        31380*Zeta[3] + (3960*I)*Pi*Zeta[3] + 12420*Pi^2*Zeta[3] - 
        5400*Zeta[5]))/2160 + (x*(10590 - (47610*I)*Pi + 13040*Pi^2 + 
        (8850*I)*Pi^3 - 1060*Pi^4 - (411*I)*Pi^5 - 85500*Zeta[3] + 
        (56520*I)*Pi*Zeta[3] - 8640*Pi^2*Zeta[3] + 8100*Zeta[5]))/2160 + 
     (-27300 + (61800*I)*Pi - 28965*Pi^2 - (16530*I)*Pi^3 + 1552*Pi^4 + 
       (105*I)*Pi^5 + 122940*Zeta[3] - (2520*I)*Pi*Zeta[3] + 
       2160*Pi^2*Zeta[3] + 8100*Zeta[5])/4320]*G[1, x] + 
  FF[(-136 + (51*I)*Pi + 27*Pi^2)/(72*(-1 + x)^2) + 
     (-475 + (150*I)*Pi + 84*Pi^2)/(72*(-1 + x)) - ((I/2)*Pi)/x + 
     (-23730 + (8250*I)*Pi - 3415*Pi^2 + (720*I)*Pi^3 - 201*Pi^4 - 
       4500*Zeta[3] - (1080*I)*Pi*Zeta[3])/2160 - 
     (x^2*(-8170 + (2265*I)*Pi - 1395*Pi^2 - (290*I)*Pi^3 + 131*Pi^4 + 
        5220*Zeta[3] - (2340*I)*Pi*Zeta[3]))/360 + 
     (x*(285 + (16935*I)*Pi - 365*Pi^2 - (720*I)*Pi^3 + 399*Pi^4 + 
        17460*Zeta[3] - (5400*I)*Pi*Zeta[3]))/1080]*G[0, 0, x] + 
  FF[(I*Pi + 6*Pi^2)/(24*(-1 + x)^2) + (-13 - (8*I)*Pi + 24*Pi^2)/
      (24*(-1 + x)) - (((23*I)/24)*Pi)/x^2 + ((I/24)*(-13*I + 44*Pi))/x + 
     (14040 + (15840*I)*Pi - 13310*Pi^2 - (22860*I)*Pi^3 + 711*Pi^4 + 
       113760*Zeta[3] + (12960*I)*Pi*Zeta[3])/4320 - 
     (x^2*(16340 - (4530*I)*Pi + 2790*Pi^2 + (800*I)*Pi^3 + 3*Pi^4 - 
        11760*Zeta[3] + (17640*I)*Pi*Zeta[3]))/720 - 
     (x*(-49020 + (27330*I)*Pi - 21140*Pi^2 - (18180*I)*Pi^3 + 441*Pi^4 + 
        120240*Zeta[3] - (25920*I)*Pi*Zeta[3]))/2160]*G[0, 1, x] + 
  FF[(((-23*I)/24)*Pi)/(-1 + x)^2 - ((I/24)*(-13*I + 44*Pi))/(-1 + x) + 
     (I*Pi + 6*Pi^2)/(24*x^2) + (13 + (8*I)*Pi - 24*Pi^2)/(24*x) + 
     (7020 - (5820*I)*Pi + 6115*Pi^2 - (3870*I)*Pi^3 + 201*Pi^4 + 
       21240*Zeta[3] + (1080*I)*Pi*Zeta[3])/2160 + 
     (x^2*(-8170 + (2265*I)*Pi - 1395*Pi^2 - (180*I)*Pi^3 + 131*Pi^4 + 
        4560*Zeta[3] - (2340*I)*Pi*Zeta[3]))/360 - 
     (x*(-24510 - (75*I)*Pi + 2200*Pi^2 - (1710*I)*Pi^3 + 399*Pi^4 + 
        25560*Zeta[3] - (5400*I)*Pi*Zeta[3]))/1080]*G[1, 0, x] + 
  FF[((I/2)*Pi)/(-1 + x) + (-136 + (51*I)*Pi + 27*Pi^2)/(72*x^2) + 
     (475 - (150*I)*Pi - 84*Pi^2)/(72*x) + 
     (51720 + (57060*I)*Pi + 8450*Pi^2 + (27540*I)*Pi^3 - 711*Pi^4 - 
       154800*Zeta[3] - (12960*I)*Pi*Zeta[3])/4320 + 
     (x^2*(16340 - (4530*I)*Pi + 2790*Pi^2 + (580*I)*Pi^3 + 3*Pi^4 - 
        10440*Zeta[3] + (17640*I)*Pi*Zeta[3]))/720 + 
     (x*(-98610 - (6690*I)*Pi - 16010*Pi^2 - (18540*I)*Pi^3 + 441*Pi^4 + 
        126720*Zeta[3] - (25920*I)*Pi*Zeta[3]))/2160]*G[1, 1, x] + 
  FF[(9 - (2*I)*Pi)/(8*(-1 + x)^2) + (7 - (4*I)*Pi)/(4*(-1 + x)) + 
     (I/144)*(473*I + 180*Pi + (144*I)*Pi^2 + 12*Pi^3 + (216*I)*Zeta[3]) + 
     (x*(2287 - (504*I)*Pi + 144*Pi^2 - (12*I)*Pi^3 + 216*Zeta[3]))/72 - 
     (x^2*(705 + (88*I)*Pi + 64*Pi^2 + 432*Zeta[3]))/72]*G[0, 0, 0, x] + 
  FF[(1 + (36*I)*Pi)/(24*(-1 + x)^2) + (13 + (30*I)*Pi)/(6*(-1 + x)) - 
     1/(2*x) + (x*(-546 - (323*I)*Pi + 31*Pi^2 + (288*I)*Pi^3 - 
        1224*Zeta[3]))/36 + (1353 + (1408*I)*Pi - 74*Pi^2 - (360*I)*Pi^3 + 
       1152*Zeta[3])/144 + (x^2*(93 + (523*I)*Pi - 25*Pi^2 - (243*I)*Pi^3 + 
        1170*Zeta[3]))/36]*G[0, 0, 1, x] + 
  FF[1/(24*(-1 + x)^2) + 13/(6*(-1 + x)) - 1/(2*x) + 
     (I/36)*x*(546*I + 495*Pi + (131*I)*Pi^2 + 75*Pi^3 + (522*I)*Zeta[3]) + 
     (x^2*(93 - (523*I)*Pi + 25*Pi^2 - (33*I)*Pi^3 + 486*Zeta[3]))/36 + 
     (1353 + (54*I)*Pi + 178*Pi^2 - (114*I)*Pi^3 + 828*Zeta[3])/144]*
   G[0, 1, 0, x] + FF[((-1/2*I)*Pi)/(-1 + x)^2 - ((I/2)*(-5*I + 4*Pi))/
      (-1 + x) - 23/(24*x^2) + 7/(3*x) + 
     (x^2*(333 + (88*I)*Pi + 64*Pi^2 + (498*I)*Pi^3 - 2556*Zeta[3]))/72 + 
     (-1023 + (950*I)*Pi + 58*Pi^2 + (444*I)*Pi^3 - 1944*Zeta[3])/144 + 
     (x*(115 - (1136*I)*Pi - 34*Pi^2 - (660*I)*Pi^3 + 3240*Zeta[3]))/72]*
   G[0, 1, 1, x] + FF[-23/(24*(-1 + x)^2) - 7/(3*(-1 + x)) - ((I/2)*Pi)/x^2 + 
     ((I/2)*(-5*I + 4*Pi))/x + (I/72)*x*(781*I + 960*Pi + (94*I)*Pi^2 + 
       12*Pi^3 + (216*I)*Zeta[3]) + (-127 - (1146*I)*Pi + 118*Pi^2 - 
       (12*I)*Pi^3 + 216*Zeta[3])/144 + 
     (x^2*(333 + (88*I)*Pi + 64*Pi^2 + 432*Zeta[3]))/72]*G[1, 0, 0, x] + 
  FF[1/(2*(-1 + x)) + 1/(24*x^2) - 13/(6*x) + 
     (x^2*(93 - (523*I)*Pi + 25*Pi^2 + (243*I)*Pi^3 - 1170*Zeta[3]))/36 + 
     (I/144)*(459*I - 58*Pi + (246*I)*Pi^2 + 360*Pi^3 + (1152*I)*Zeta[3]) + 
     (x*(360 + (551*I)*Pi + 81*Pi^2 - (288*I)*Pi^3 + 1224*Zeta[3]))/36]*
   G[1, 0, 1, x] + FF[1/(2*(-1 + x)) + ((I/24)*(-I + 36*Pi))/x^2 - 
     ((I/6)*(-13*I + 30*Pi))/x + (x^2*(93 + (523*I)*Pi - 25*Pi^2 + 
        (33*I)*Pi^3 - 486*Zeta[3]))/36 + 
     (I/144)*(459*I + 2208*Pi + (50*I)*Pi^2 + 114*Pi^3 + (828*I)*Zeta[3]) + 
     (x*(360 - (723*I)*Pi + 19*Pi^2 - (75*I)*Pi^3 + 522*Zeta[3]))/36]*
   G[1, 1, 0, x] + FF[((-1/8*I)*(9*I + 2*Pi))/x^2 + ((I/4)*(7*I + 4*Pi))/x + 
     (I/72)*x*(877*I + 680*Pi + (16*I)*Pi^2 + 660*Pi^3 + (3240*I)*Zeta[3]) + 
     (2691 - (1004*I)*Pi + 16*Pi^2 - (444*I)*Pi^3 + 1944*Zeta[3])/144 + 
     (x^2*(-705 - (88*I)*Pi - 64*Pi^2 - (498*I)*Pi^3 + 2556*Zeta[3]))/72]*
   G[1, 1, 1, x] + FF[(-73 + (72*I)*Pi - 9*Pi^2)/36 + 3/(4*(-1 + x)^2) + 
     2/(-1 + x) + ((-47 - (72*I)*Pi + 9*Pi^2)*x)/18 + 
     (I/36)*(295*I + 174*Pi)*x^2]*G[0, 0, 0, 0, x] + 
  FF[(269 + (552*I)*Pi + 18*Pi^2)/72 - (-1 + x)^(-2) - 3/(-1 + x) + 
     ((-323 - (1272*I)*Pi + 90*Pi^2)*x)/36 - 
     ((-251 + (174*I)*Pi + 75*Pi^2)*x^2)/36]*G[0, 0, 0, 1, x] + 
  FF[(269 - (198*I)*Pi + 57*Pi^2)/72 - (-1 + x)^(-2) - 3/(-1 + x) - 
     ((323 - (378*I)*Pi + 39*Pi^2)*x)/36 + ((251 - (174*I)*Pi + 48*Pi^2)*x^2)/
      36]*G[0, 0, 1, 0, x] + 
  FF[(56 + (7*I)*Pi + 4*Pi^2)/12 + 5/(2*(-1 + x)^2) + 8/(-1 + x) - 
     ((-33 - (22*I)*Pi + 20*Pi^2)*x)/12 + ((136 + (87*I)*Pi + 18*Pi^2)*x^2)/
      18]*G[0, 0, 1, 1, x] + 
  FF[(89 - (576*I)*Pi + 24*Pi^2)/72 + 1/(2*(-1 + x)^2) + 2/(-1 + x) + 
     ((151 + (135*I)*Pi + 3*Pi^2)*x)/9 - ((68 + (60*I)*Pi + 9*Pi^2)*x^2)/9]*
   G[0, 1, 0, 0, x] + FF[(-161 - (270*I)*Pi - 75*Pi^2)/72 - 
     1/(2*(-1 + x)^2) - 2/(-1 + x) + ((-10 + (522*I)*Pi + 57*Pi^2)*x)/36 - 
     ((251 - (108*I)*Pi + 48*Pi^2)*x^2)/36]*G[0, 1, 0, 1, x] + 
  FF[(-161 + (1710*I)*Pi - 48*Pi^2)/72 - 1/(2*(-1 + x)^2) - 2/(-1 + x) - 
     ((5 + (711*I)*Pi + 30*Pi^2)*x)/18 + ((-251 + (240*I)*Pi + 75*Pi^2)*x^2)/
      36]*G[0, 1, 1, 0, x] + 
  FF[(311 - (36*I)*Pi - 6*Pi^2)/24 + ((-241 + (12*I)*Pi + 6*Pi^2)*x)/12 + 
     ((295 - (108*I)*Pi)*x^2)/36]*G[0, 1, 1, 1, x] + 
  FF[(77 - (252*I)*Pi + 18*Pi^2)/72 - ((-133 - (180*I)*Pi + 18*Pi^2)*x)/36 + 
     ((295 - (108*I)*Pi)*x^2)/36]*G[1, 0, 0, 0, x] + 
  FF[(-683 - (654*I)*Pi - 18*Pi^2)/72 - 1/(2*x^2) + 2/x - 
     ((-256 - (471*I)*Pi + 45*Pi^2)*x)/18 + 
     ((-251 + (240*I)*Pi + 75*Pi^2)*x^2)/36]*G[1, 0, 0, 1, x] + 
  FF[(-683 + (990*I)*Pi - 57*Pi^2)/72 - 1/(2*x^2) + 2/x + 
     ((512 - (738*I)*Pi + 39*Pi^2)*x)/36 - ((251 - (108*I)*Pi + 48*Pi^2)*x^2)/
      36]*G[1, 0, 1, 0, x] + 
  FF[(251 + (8*I)*Pi - 8*Pi^2)/24 + 1/(2*x^2) - 2/x + 
     (5*(-1 - I*Pi + Pi^2)*x)/3 - ((68 + (60*I)*Pi + 9*Pi^2)*x^2)/9]*
   G[1, 0, 1, 1, x] + FF[(539 + (261*I)*Pi - 12*Pi^2)/36 + 5/(2*x^2) - 8/x - 
     ((643 + (414*I)*Pi + 12*Pi^2)*x)/36 + ((136 + (87*I)*Pi + 18*Pi^2)*x^2)/
      18]*G[1, 1, 0, 0, x] + 
  FF[(5*(25 + (42*I)*Pi + 15*Pi^2))/72 - x^(-2) + 3/x - 
     ((179 + (30*I)*Pi + 57*Pi^2)*x)/36 + ((251 - (174*I)*Pi + 48*Pi^2)*x^2)/
      36]*G[1, 1, 0, 1, x] + 
  FF[(125 - (2340*I)*Pi + 48*Pi^2)/72 - x^(-2) + 3/x + 
     ((-179 + (1620*I)*Pi + 60*Pi^2)*x)/36 - 
     ((-251 + (174*I)*Pi + 75*Pi^2)*x^2)/36]*G[1, 1, 1, 0, x] + 
  FF[(-154 + (34*I)*Pi + 3*Pi^2)/12 + 3/(4*x^2) - 2/x - 
     ((-114 + (34*I)*Pi + 3*Pi^2)*x)/6 + (I/36)*(295*I + 174*Pi)*x^2]*
   G[1, 1, 1, 1, x] + FF[(11 + (3*I)*Pi)/6 - (I/3)*(-11*I + 3*Pi)*x + 
     (22*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
  FF[(13 + (48*I)*Pi)/12 - ((13*I)/6)*(-I + 12*Pi)*x + 
     ((7 + (222*I)*Pi)*x^2)/6]*G[0, 0, 0, 0, 1, x] + 
  FF[(13 - (18*I)*Pi)/12 + (I/6)*(13*I + 18*Pi)*x + ((7 - (27*I)*Pi)*x^2)/6]*
   G[0, 0, 0, 1, 0, x] + FF[(34 - (9*I)*Pi)/6 + (I/3)*(94*I + 9*Pi)*x - 
     (I/6)*(-47*I + 33*Pi)*x^2]*G[0, 0, 0, 1, 1, x] + 
  FF[(-1/12*I)*(-46*I + 45*Pi) + ((46 + (63*I)*Pi)*x)/6 - 
     (I/2)*(-17*I + 18*Pi)*x^2]*G[0, 0, 1, 0, 0, x] + 
  FF[(1 - (12*I)*Pi)/6 + (2*(7 + (15*I)*Pi)*x)/3 + ((11 - (87*I)*Pi)*x^2)/6]*
   G[0, 0, 1, 0, 1, x] + FF[(2 + (129*I)*Pi)/12 + ((28 - (219*I)*Pi)*x)/6 + 
     ((11 + (189*I)*Pi)*x^2)/6]*G[0, 0, 1, 1, 0, x] + 
  FF[(19 - (3*I)*Pi)/6 + (I/3)*(25*I + 3*Pi)*x + ((20 + (3*I)*Pi)*x^2)/3]*
   G[0, 0, 1, 1, 1, x] + 
  FF[(-1/12*I)*(-35*I + 18*Pi) + ((35 + (18*I)*Pi)*x)/6 - 
     (I/3)*(-31*I + 3*Pi)*x^2]*G[0, 1, 0, 0, 0, x] + 
  FF[(-1/4*I)*(-24*I + 23*Pi) + ((22 + (53*I)*Pi)*x)/2 - ((63*I)/2)*Pi*x^2]*
   G[0, 1, 0, 0, 1, x] + FF[(I/2)*(12*I + 13*Pi) + (11 - (19*I)*Pi)*x + 
     ((29*I)/2)*Pi*x^2]*G[0, 1, 0, 1, 0, x] + 
  FF[(38 + (27*I)*Pi)/12 + (5*(2 - (9*I)*Pi)*x)/6 + ((29 + (54*I)*Pi)*x^2)/6]*
   G[0, 1, 0, 1, 1, x] + FF[(157 + (24*I)*Pi)/6 - (I/3)*(-127*I + 24*Pi)*x + 
     ((23 + (11*I)*Pi)*x^2)/2]*G[0, 1, 1, 0, 0, x] + 
  FF[((3*I)/2)*(I + 2*Pi) + (1 - (6*I)*Pi)*x + ((3*I)/2)*(2*I + 3*Pi)*x^2]*
   G[0, 1, 1, 0, 1, x] + FF[((-3*I)/2)*(-I + 10*Pi) + (1 + (48*I)*Pi)*x - 
     I*(-3*I + 37*Pi)*x^2]*G[0, 1, 1, 1, 0, x] + 
  FF[(I/4)*(11*I + 2*Pi) + ((11 - (2*I)*Pi)*x)/2 - (11*x^2)/3]*
   G[0, 1, 1, 1, 1, x] + 
  FF[(-1/12*I)*(-11*I + 6*Pi) + ((11 + (6*I)*Pi)*x)/6 - (11*x^2)/3]*
   G[1, 0, 0, 0, 0, x] + FF[(-1/2*I)*(-7*I + 8*Pi) + (5 + (26*I)*Pi)*x - 
     I*(-3*I + 37*Pi)*x^2]*G[1, 0, 0, 0, 1, x] + 
  FF[(I/2)*(7*I + 3*Pi) + (5 - (3*I)*Pi)*x + ((3*I)/2)*(2*I + 3*Pi)*x^2]*
   G[1, 0, 0, 1, 0, x] + FF[(I/6)*(28*I + 9*Pi) + ((58 - (9*I)*Pi)*x)/3 + 
     ((23 + (11*I)*Pi)*x^2)/2]*G[1, 0, 0, 1, 1, x] + 
  FF[(116 + (45*I)*Pi)/12 - (I/6)*(-68*I + 63*Pi)*x + 
     ((29 + (54*I)*Pi)*x^2)/6]*G[1, 0, 1, 0, 0, x] + 
  FF[5 + (2*I)*Pi - I*(-11*I + 10*Pi)*x + ((29*I)/2)*Pi*x^2]*
   G[1, 0, 1, 0, 1, x] + FF[(20 - (43*I)*Pi)/4 + (I/2)*(22*I + 73*Pi)*x - 
     ((63*I)/2)*Pi*x^2]*G[1, 0, 1, 1, 0, x] + 
  FF[(I/12)*(89*I + 6*Pi) + ((89 - (6*I)*Pi)*x)/6 - (I/3)*(-31*I + 3*Pi)*x^2]*
   G[1, 0, 1, 1, 1, x] + FF[(3*(1 + I*Pi))/2 - I*(-5*I + 3*Pi)*x + 
     ((20 + (3*I)*Pi)*x^2)/3]*G[1, 1, 0, 0, 0, x] + 
  FF[(80 + (69*I)*Pi)/12 - (I/6)*(-50*I + 159*Pi)*x + 
     ((11 + (189*I)*Pi)*x^2)/6]*G[1, 1, 0, 0, 1, x] + 
  FF[(40 - (39*I)*Pi)/6 + (I/3)*(25*I + 57*Pi)*x + ((11 - (87*I)*Pi)*x^2)/6]*
   G[1, 1, 0, 1, 0, x] + 
  FF[(-1/12*I)*(-56*I + 27*Pi) + ((56 + (45*I)*Pi)*x)/6 - 
     (I/2)*(-17*I + 18*Pi)*x^2]*G[1, 1, 0, 1, 1, x] + 
  FF[(-1/2*I)*(-67*I + 8*Pi) + (47 + (8*I)*Pi)*x - (I/6)*(-47*I + 33*Pi)*x^2]*
   G[1, 1, 1, 0, 0, x] + FF[(1 - (36*I)*Pi)/12 + (I/6)*(I + 36*Pi)*x + 
     ((7 - (27*I)*Pi)*x^2)/6]*G[1, 1, 1, 0, 1, x] + 
  FF[(1 + (180*I)*Pi)/12 - (I/6)*(-I + 288*Pi)*x + ((7 + (222*I)*Pi)*x^2)/6]*
   G[1, 1, 1, 1, 0, x] + FF[(11 - I*Pi)/2 + I*(11*I + Pi)*x + (22*x^2)/3]*
   G[1, 1, 1, 1, 1, x] + FF[1/2 - x]*G[0, 0, 0, 0, 0, 1, x] + 
  FF[1/2 - x]*G[0, 0, 0, 0, 1, 0, x] + FF[7/2 - 25*x + 37*x^2]*
   G[0, 0, 0, 0, 1, 1, x] + FF[-1/2 + x]*G[0, 0, 0, 1, 0, 0, x] + 
  FF[-1 + 2*x - (9*x^2)/2]*G[0, 0, 0, 1, 0, 1, x] + 
  FF[-1 + 2*x - (9*x^2)/2]*G[0, 0, 0, 1, 1, 0, x] + 
  FF[-1/2 + x - x^2]*G[0, 0, 0, 1, 1, 1, x] + 
  FF[-1/2 + x]*G[0, 0, 1, 0, 0, 0, x] + FF[-13/4 + (19*x)/2 - 9*x^2]*
   G[0, 0, 1, 0, 0, 1, x] + FF[-13/4 + (19*x)/2 - 9*x^2]*
   G[0, 0, 1, 0, 1, 0, x] + FF[5/4 + x/2 - (11*x^2)/2]*
   G[0, 0, 1, 0, 1, 1, x] + FF[45/4 - (75*x)/2 + (61*x^2)/2]*
   G[0, 0, 1, 1, 0, 0, x] + FF[-1/2 + x + x^2]*G[0, 0, 1, 1, 0, 1, x] + 
  FF[-1/2 + x + x^2]*G[0, 0, 1, 1, 1, 0, x] + 
  FF[-3/2 + 3*x - x^2]*G[0, 1, 0, 0, 0, 1, x] + 
  FF[-3/2 + 3*x - x^2]*G[0, 1, 0, 0, 1, 0, x] + 
  FF[-17/4 + (47*x)/2 - (61*x^2)/2]*G[0, 1, 0, 0, 1, 1, x] + 
  FF[15/4 - (21*x)/2 + (11*x^2)/2]*G[0, 1, 0, 1, 0, 0, x] + 
  FF[11/4 - (17*x)/2 + 9*x^2]*G[0, 1, 0, 1, 0, 1, x] + 
  FF[11/4 - (17*x)/2 + 9*x^2]*G[0, 1, 0, 1, 1, 0, x] + 
  FF[-1/2 + x]*G[0, 1, 0, 1, 1, 1, x] + FF[1/2 - x + x^2]*
   G[0, 1, 1, 0, 0, 0, x] + FF[7/2 - 7*x + (9*x^2)/2]*
   G[0, 1, 1, 0, 0, 1, x] + FF[7/2 - 7*x + (9*x^2)/2]*
   G[0, 1, 1, 0, 1, 0, x] + FF[-1/2 + x]*G[0, 1, 1, 0, 1, 1, x] + 
  FF[-31/2 + 49*x - 37*x^2]*G[0, 1, 1, 1, 0, 0, x] + 
  FF[1/2 - x]*G[0, 1, 1, 1, 0, 1, x] + FF[1/2 - x]*G[0, 1, 1, 1, 1, 0, x] + 
  FF[-1/2 + x]*G[1, 0, 0, 0, 0, 1, x] + FF[-1/2 + x]*G[1, 0, 0, 0, 1, 0, x] + 
  FF[-7/2 + 25*x - 37*x^2]*G[1, 0, 0, 0, 1, 1, x] + 
  FF[1/2 - x]*G[1, 0, 0, 1, 0, 0, x] + FF[1 - 2*x + (9*x^2)/2]*
   G[1, 0, 0, 1, 0, 1, x] + FF[1 - 2*x + (9*x^2)/2]*G[1, 0, 0, 1, 1, 0, x] + 
  FF[1/2 - x + x^2]*G[1, 0, 0, 1, 1, 1, x] + 
  FF[1/2 - x]*G[1, 0, 1, 0, 0, 0, x] + FF[13/4 - (19*x)/2 + 9*x^2]*
   G[1, 0, 1, 0, 0, 1, x] + FF[13/4 - (19*x)/2 + 9*x^2]*
   G[1, 0, 1, 0, 1, 0, x] + FF[-5/4 - x/2 + (11*x^2)/2]*
   G[1, 0, 1, 0, 1, 1, x] + FF[-45/4 + (75*x)/2 - (61*x^2)/2]*
   G[1, 0, 1, 1, 0, 0, x] + FF[1/2 - x - x^2]*G[1, 0, 1, 1, 0, 1, x] + 
  FF[1/2 - x - x^2]*G[1, 0, 1, 1, 1, 0, x] + FF[3/2 - 3*x + x^2]*
   G[1, 1, 0, 0, 0, 1, x] + FF[3/2 - 3*x + x^2]*G[1, 1, 0, 0, 1, 0, x] + 
  FF[17/4 - (47*x)/2 + (61*x^2)/2]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[-15/4 + (21*x)/2 - (11*x^2)/2]*G[1, 1, 0, 1, 0, 0, x] + 
  FF[-11/4 + (17*x)/2 - 9*x^2]*G[1, 1, 0, 1, 0, 1, x] + 
  FF[-11/4 + (17*x)/2 - 9*x^2]*G[1, 1, 0, 1, 1, 0, x] + 
  FF[1/2 - x]*G[1, 1, 0, 1, 1, 1, x] + FF[-1/2 + x - x^2]*
   G[1, 1, 1, 0, 0, 0, x] + FF[-7/2 + 7*x - (9*x^2)/2]*
   G[1, 1, 1, 0, 0, 1, x] + FF[-7/2 + 7*x - (9*x^2)/2]*
   G[1, 1, 1, 0, 1, 0, x] + FF[1/2 - x]*G[1, 1, 1, 0, 1, 1, x] + 
  FF[31/2 - 49*x + 37*x^2]*G[1, 1, 1, 1, 0, 0, x] + 
  FF[-1/2 + x]*G[1, 1, 1, 1, 0, 1, x] + FF[-1/2 + x]*G[1, 1, 1, 1, 1, 0, x], 
 FF[((31*I)*Pi - 3*Pi^2)/(36*x) + ((-I)*Pi^3 + 6*Zeta[3])/(36*(-1 + x)^2) + 
    ((-31*I)*Pi + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3])/(36*(-1 + x)) + 
    (x*(90*Pi^2 - (465*I)*Pi^3 - 23*Pi^4 + (36*I)*Pi^5 + 3600*Zeta[3] + 
       (2340*I)*Pi*Zeta[3] + 90*Pi^2*Zeta[3] - 2160*Zeta[5]))/810 + 
    (x^2*(-60*Pi^2 - 76*Pi^4 - (7*I)*Pi^5 - 540*Zeta[3] - 
       (2280*I)*Pi*Zeta[3] + 60*Pi^2*Zeta[3] + 1440*Zeta[5]))/540 + 
    (3060 + (6660*I)*Pi + 3165*Pi^2 - (930*I)*Pi^3 + 280*Pi^4 - (72*I)*Pi^5 + 
      5040*Zeta[3] - (9000*I)*Pi*Zeta[3] - 180*Pi^2*Zeta[3] + 4320*Zeta[5])/
     3240] + FF[(360 + (2040*I)*Pi + 715*Pi^2 + 18*Pi^4)/1080 + 
     ((25*I)*Pi - 3*Pi^2)/(36*(-1 + x)^2) + (-31 + (118*I)*Pi - 12*Pi^2)/
      (36*(-1 + x)) - (x*(-660 + 305*Pi^2 + 18*Pi^4 + 2160*Zeta[3]))/540 + 
     (x^2*(180*Pi^2 + (190*I)*Pi^3 + 7*Pi^4 - 1140*Zeta[3] + 
        (1080*I)*Pi*Zeta[3]))/540]*G[0, x] + 
  FF[((25*I)*Pi - 3*Pi^2)/(36*x^2) + (31 - (118*I)*Pi + 12*Pi^2)/(36*x) + 
     (x^2*(180*Pi^2 - (190*I)*Pi^3 + 17*Pi^4 + 1140*Zeta[3] - 
        (360*I)*Pi*Zeta[3]))/540 + 
     (x*(-660 - 55*Pi^2 - (60*I)*Pi^3 + 11*Pi^4 + 2520*Zeta[3] - 
        (720*I)*Pi*Zeta[3]))/540 + (1680 + (2040*I)*Pi + 465*Pi^2 - 
       (60*I)*Pi^3 - 11*Pi^4 - 3960*Zeta[3] + (720*I)*Pi*Zeta[3])/1080]*
   G[1, x] + FF[(25 - (6*I)*Pi)/(36*(-1 + x)^2) + 
     (31 - (6*I)*Pi)/(9*(-1 + x)) - 
     (x*(6 + (186*I)*Pi + 19*Pi^2 - 36*Zeta[3]))/54 + 
     (501 - (186*I)*Pi + 55*Pi^2 - 36*Zeta[3])/108 + 
     (x^2*(-2 - I*Pi^3 + 18*Zeta[3]))/9]*G[0, 0, x] + 
  FF[((I/6)*Pi)/x^2 - (((2*I)/3)*Pi)/x + (-297 + (558*I)*Pi - 8*Pi^2 - 
       180*Zeta[3])/108 - (x*(6 + (93*I)*Pi + 14*Pi^2 - 90*Zeta[3]))/27 + 
     (2*x^2*(1 + I*Pi^3 - 12*Zeta[3]))/9]*G[0, 1, x] + 
  FF[((I/6)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) + 
     (x*(-6 + (93*I)*Pi + 14*Pi^2 - 18*Zeta[3]))/27 - 
     (2*x^2*(-1 + 6*Zeta[3]))/9 + (-297 + (186*I)*Pi - 64*Pi^2 + 36*Zeta[3])/
      108]*G[1, 0, x] + FF[((-1/36*I)*(25*I + 6*Pi))/x^2 + 
     ((I/9)*(31*I + 6*Pi))/x + (x*(30 + (186*I)*Pi + 19*Pi^2 - 180*Zeta[3]))/
      54 + (x^2*(-2 - I*Pi^3 + 18*Zeta[3]))/9 + 
     (465 - (558*I)*Pi + 17*Pi^2 + 180*Zeta[3])/108]*G[1, 1, x] + 
  FF[-5/36 - 1/(3*(-1 + x)^2) - 4/(3*(-1 + x)) - (155*x)/18 - 
     ((-9 - (19*I)*Pi + 2*Pi^2)*x^2)/9]*G[0, 0, 0, x] + 
  FF[(-87 + (112*I)*Pi - 8*Pi^2)/36 + ((87 - (88*I)*Pi + 8*Pi^2)*x)/18 - 
     ((6 - (19*I)*Pi + Pi^2)*x^2)/9]*G[0, 0, 1, x] + 
  FF[(-87 - 2*Pi^2)/36 + ((87 + 2*Pi^2)*x)/18 + ((-6 - (19*I)*Pi + Pi^2)*x^2)/
      9]*G[0, 1, 0, x] + FF[(291 - (112*I)*Pi + 10*Pi^2)/36 + 1/(6*x^2) - 
     2/(3*x) - ((143 - (88*I)*Pi + 10*Pi^2)*x)/18 + 
     ((3 - (19*I)*Pi + 2*Pi^2)*x^2)/9]*G[0, 1, 1, x] + 
  FF[(17 - (12*I)*Pi - 2*Pi^2)/36 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) + 
     ((131 - (12*I)*Pi + 2*Pi^2)*x)/18 + ((3 - (19*I)*Pi + 2*Pi^2)*x^2)/9]*
   G[1, 0, 0, x] + FF[(63 - (76*I)*Pi + 6*Pi^2)/36 - 
     ((63 - (76*I)*Pi + 6*Pi^2)*x)/18 + ((-6 - (19*I)*Pi + Pi^2)*x^2)/9]*
   G[1, 0, 1, x] + FF[(63 + (12*I)*Pi + 4*Pi^2)/36 - 
     ((63 - (12*I)*Pi + 4*Pi^2)*x)/18 - ((6 - (19*I)*Pi + Pi^2)*x^2)/9]*
   G[1, 1, 0, x] + FF[(-279 + (76*I)*Pi - 8*Pi^2)/36 - 1/(3*x^2) + 4/(3*x) + 
     ((119 - (76*I)*Pi + 8*Pi^2)*x)/18 - ((-9*I + Pi)*(-I + 2*Pi)*x^2)/9]*
   G[1, 1, 1, x] + FF[8/9 - (4*x)/9 + (2*(19 - (3*I)*Pi)*x^2)/9]*
   G[0, 0, 0, 0, x] + FF[(I/18)*(19*I + 12*Pi) + ((19 - (12*I)*Pi)*x)/9 + 
     (I/9)*(19*I + 6*Pi)*x^2]*G[0, 0, 0, 1, x] + 
  FF[-19/18 + (19*x)/9 + (I/9)*(19*I + 6*Pi)*x^2]*G[0, 0, 1, 0, x] + 
  FF[(2*(7 - I*Pi))/3 + ((4*I)/3)*(6*I + Pi)*x + (2*(19 - (3*I)*Pi)*x^2)/9]*
   G[0, 0, 1, 1, x] + FF[-1/18 + x/9 + ((2*I)/9)*(19*I + 6*Pi)*x^2]*
   G[0, 1, 0, 0, x] + FF[5/9 - (10*x)/9 + (19*x^2)/9]*G[0, 1, 0, 1, x] + 
  FF[5/9 - (10*x)/9 + ((19 - (12*I)*Pi)*x^2)/9]*G[0, 1, 1, 0, x] + 
  FF[-31/6 + (23*x)/3 - (38*x^2)/9]*G[0, 1, 1, 1, x] + 
  FF[-31/18 + (7*x)/9 - (38*x^2)/9]*G[1, 0, 0, 0, x] + 
  FF[(2*(7 - (6*I)*Pi))/9 + ((4*I)/9)*(7*I + 6*Pi)*x + 
     ((19 - (12*I)*Pi)*x^2)/9]*G[1, 0, 0, 1, x] + 
  FF[14/9 - (28*x)/9 + (19*x^2)/9]*G[1, 0, 1, 0, x] + 
  FF[(I/6)*(25*I + 8*Pi) + ((25 - (8*I)*Pi)*x)/3 + ((2*I)/9)*(19*I + 6*Pi)*
      x^2]*G[1, 0, 1, 1, x] + FF[8/9 - (4*x)/9 + (2*(19 - (3*I)*Pi)*x^2)/9]*
   G[1, 1, 0, 0, x] + FF[(I/18)*(19*I + 12*Pi) + ((19 - (12*I)*Pi)*x)/9 + 
     (I/9)*(19*I + 6*Pi)*x^2]*G[1, 1, 0, 1, x] + 
  FF[-19/18 + (19*x)/9 + (I/9)*(19*I + 6*Pi)*x^2]*G[1, 1, 1, 0, x] + 
  FF[(2*(7 - I*Pi))/3 + ((4*I)/3)*(6*I + Pi)*x + (2*(19 - (3*I)*Pi)*x^2)/9]*
   G[1, 1, 1, 1, x] + FF[-2/3 + (4*x)/3 - (8*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
  FF[1/3 - (2*x)/3 + (2*x^2)/3]*G[0, 0, 0, 0, 1, x] + 
  FF[1/3 - (2*x)/3 + (2*x^2)/3]*G[0, 0, 0, 1, 0, x] + 
  FF[2/3 - (4*x)/3 + (2*x^2)/3]*G[0, 0, 0, 1, 1, x] + 
  FF[2/3 - (4*x)/3 + 2*x^2]*G[0, 0, 1, 0, 0, x] + 
  FF[-1/3 + (2*x)/3 - (2*x^2)/3]*G[0, 0, 1, 0, 1, x] + 
  FF[-1/3 + (2*x)/3 - (2*x^2)/3]*G[0, 0, 1, 1, 0, x] + 
  FF[-4/3 + (8*x)/3 - (4*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
  FF[1/3 - (2*x)/3 + (8*x^2)/3]*G[0, 1, 0, 0, 0, x] + 
  FF[-1/3 + (2*x)/3 - (2*x^2)/3]*G[0, 1, 0, 1, 1, x] + 
  FF[-1/3 + (2*x)/3 - 2*x^2]*G[0, 1, 1, 0, 0, x] + 
  FF[1 - 2*x + (4*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
  FF[1/3 - (2*x)/3 + (4*x^2)/3]*G[1, 0, 0, 0, 0, x] + 
  FF[-5/3 + (10*x)/3 - 2*x^2]*G[1, 0, 0, 1, 1, x] + 
  FF[-1/3 + (2*x)/3 - (2*x^2)/3]*G[1, 0, 1, 0, 0, x] + 
  FF[7/3 - (14*x)/3 + (8*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
  FF[(-4*x^2)/3]*G[1, 1, 0, 0, 0, x] + FF[-1/3 + (2*x)/3 - (2*x^2)/3]*
   G[1, 1, 0, 0, 1, x] + FF[-1/3 + (2*x)/3 - (2*x^2)/3]*G[1, 1, 0, 1, 0, x] + 
  FF[4/3 - (8*x)/3 + 2*x^2]*G[1, 1, 0, 1, 1, x] + 
  FF[(2*x^2)/3]*G[1, 1, 1, 0, 0, x] + FF[1/3 - (2*x)/3 + (2*x^2)/3]*
   G[1, 1, 1, 0, 1, x] + FF[1/3 - (2*x)/3 + (2*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
  FF[-2 + 4*x - (8*x^2)/3]*G[1, 1, 1, 1, 1, x], 
 FF[(7*((7*I)*Pi^3 + 3*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) + ((2181*I)*Pi + 1323*Pi^2 - (870*I)*Pi^3 + 122*Pi^4 + 
      9888*Zeta[3] + (6120*I)*Pi*Zeta[3])/(1620*(-1 + x)) - 
    ((I/1620)*(2181*Pi - (1323*I)*Pi^2 + 778*Pi^3 + 2880*Pi*Zeta[3]))/x + 
    (63720 - (204360*I)*Pi + 194270*Pi^2 - (98340*I)*Pi^3 + 13600*Pi^4 + 
      (1308*I)*Pi^5 + 1755*Pi^6 - 1302720*Zeta[3] + (68400*I)*Pi*Zeta[3] - 
      130680*Pi^2*Zeta[3] + 388800*Zeta[3]^2 + 291600*Zeta[5])/32400 - 
    (x*(1210230*Pi^2 - (593460*I)*Pi^3 - 160195*Pi^4 + (16044*I)*Pi^5 + 
       18990*Pi^6 - 2708580*Zeta[3] - (1348200*I)*Pi*Zeta[3] - 
       729540*Pi^2*Zeta[3] + 4082400*Zeta[3]^2 + 1927800*Zeta[5]))/56700 + 
    (x^2*(1613640*Pi^2 - (959840*I)*Pi^3 - 239050*Pi^4 + (22652*I)*Pi^5 + 
       25695*Pi^6 - 2600080*Zeta[3] - (1772400*I)*Pi*Zeta[3] - 
       267120*Pi^2*Zeta[3] + 5443200*Zeta[3]^2 + 2822400*Zeta[5]))/75600] + 
  FF[(((49*I)/30)*Pi)/x + (2181 - (4860*I)*Pi - 3394*Pi^2 - (360*I)*Pi^3 - 
       2520*Zeta[3])/(1620*(-1 + x)) + ((45*I)*Pi - 49*Pi^2 - 420*Zeta[3])/
      (60*(-1 + x)^2) - (x*(37716 - (75864*I)*Pi - 4324*Pi^2 + 
        (7704*I)*Pi^3 + 4527*Pi^4 + 8496*Zeta[3] - 25920*Pi^2*Zeta[3]))/
      3240 + (17280 - (24456*I)*Pi + 34496*Pi^2 + (720*I)*Pi^3 + 3861*Pi^4 - 
       74880*Zeta[3] - 6480*Pi^2*Zeta[3])/6480 - 
     (x^2*(-1215*Pi^2 - (1162*I)*Pi^3 + 187*Pi^4 + 6972*Zeta[3] + 
        4860*Pi^2*Zeta[3]))/540]*G[0, x] + 
  FF[(((-49*I)/30)*Pi)/(-1 + x) - ((I/60)*(-45*Pi - (49*I)*Pi^2 + 70*Pi^3))/
      x^2 + ((I/1620)*(2181*I + 4860*Pi - (3394*I)*Pi^2 + 900*Pi^3 + 
        (720*I)*Zeta[3]))/x + (x*(18858 - (37932*I)*Pi - 9452*Pi^2 + 
        (3852*I)*Pi^3 + 99*Pi^4 + 4248*Zeta[3] - (1080*I)*Pi*Zeta[3] - 
        12960*Pi^2*Zeta[3]))/1620 + (-29076 + (63636*I)*Pi + 28862*Pi^2 - 
       (2520*I)*Pi^3 + 1233*Pi^4 - 74880*Zeta[3] + (7560*I)*Pi*Zeta[3] + 
       3240*Pi^2*Zeta[3])/3240 + (x^2*(1215*Pi^2 - (1162*I)*Pi^3 + 220*Pi^4 + 
        6972*Zeta[3] + (360*I)*Pi*Zeta[3] + 4860*Pi^2*Zeta[3]))/540]*
   G[1, x] + FF[(9 + 28*Pi^2)/(12*(-1 + x)^2) + 
     (-369 - (278*I)*Pi + 200*Pi^2)/(270*(-1 + x)) + 
     (17690 - (4952*I)*Pi + 6920*Pi^2 - (360*I)*Pi^3 + 213*Pi^4 - 
       9720*Zeta[3])/1080 + (x^2*(46104 - (27424*I)*Pi - 4780*Pi^2 - 
        (1320*I)*Pi^3 + 1917*Pi^4 - 7920*Zeta[3]))/1080 - 
     (x*(2602 - (1337*I)*Pi - 265*Pi^2 - (180*I)*Pi^3 + 213*Pi^4 - 
        3510*Zeta[3]))/135]*G[0, 0, x] + 
  FF[(((49*I)/30)*Pi)/(-1 + x)^2 + (-441 - (1648*I)*Pi + 40*Pi^2)/
      (270*(-1 + x)) + 49/(30*x) + (-10883 + (10342*I)*Pi + 2550*Pi^2 + 
       42*Pi^4 - 14220*Zeta[3])/540 - 
     (x^2*(11526 - (6856*I)*Pi - 1195*Pi^2 - (330*I)*Pi^3 + 135*Pi^4 - 
        1980*Zeta[3]))/270 + (x*(5763 - (5234*I)*Pi - 750*Pi^2 - 
        (90*I)*Pi^3 + 24*Pi^4 + 6030*Zeta[3]))/135]*G[0, 1, x] + 
  FF[-49/(30*(-1 + x)) + (((49*I)/30)*Pi)/x^2 + (441 + (1648*I)*Pi - 40*Pi^2)/
      (270*x) + (x*(5763 - (1622*I)*Pi - 445*Pi^2 - (174*I)*Pi^3 + 213*Pi^4 - 
        8406*Zeta[3]))/135 - (x^2*(46104 - (27424*I)*Pi - 4780*Pi^2 - 
        (1272*I)*Pi^3 + 1917*Pi^4 - 8208*Zeta[3]))/1080 + 
     (-21766 + (6236*I)*Pi + 3880*Pi^2 + (192*I)*Pi^3 - 213*Pi^4 + 
       30168*Zeta[3])/1080]*G[1, 0, x] + 
  FF[(9 + 28*Pi^2)/(12*x^2) + (369 + (278*I)*Pi - 200*Pi^2)/(270*x) + 
     (x^2*(11526 - (6856*I)*Pi - 1195*Pi^2 - (318*I)*Pi^3 + 135*Pi^4 - 
        2052*Zeta[3]))/270 - (x*(8924 - (5519*I)*Pi - 930*Pi^2 - 
        (84*I)*Pi^3 + 24*Pi^4 + 1134*Zeta[3]))/135 + 
     (21489 - (10840*I)*Pi + 2130*Pi^2 + (84*I)*Pi^3 - 42*Pi^4 + 
       3996*Zeta[3])/540]*G[1, 1, x] + 
  FF[-49/(30*(-1 + x)^2) - ((I/45)*(-309*I + 20*Pi))/(-1 + x) - 
     (x*(244 + (172*I)*Pi + 1215*Pi^2 - 1440*Zeta[3]))/90 + 
     (2108 - (800*I)*Pi + 945*Pi^2 - 360*Zeta[3])/180 + 
     (I/270)*x^2*(5641*I + 4128*Pi + (4860*I)*Zeta[3])]*G[0, 0, 0, x] + 
  FF[(7*(7 + (30*I)*Pi))/(30*(-1 + x)^2) + (2*(394 + (165*I)*Pi))/
      (135*(-1 + x)) - (x*(-1703 + (3576*I)*Pi + 1065*Pi^2 - 7560*Zeta[3]))/
      135 + (-880 + (510*I)*Pi + 141*Pi^2 - 540*Zeta[3])/54 - 
     (x^2*(405 - (1162*I)*Pi + 130*Pi^2 + 4860*Zeta[3]))/90]*G[0, 0, 1, x] + 
  FF[49/(30*(-1 + x)^2) + (4*(197 + (15*I)*Pi))/(135*(-1 + x)) + 
     (-8800 + (2952*I)*Pi + 2115*Pi^2 + 4320*Zeta[3])/540 + 
     (x^2*(-405 - (1162*I)*Pi + 120*Pi^2 + 4860*Zeta[3]))/90 - 
     (x*(-3406 + (180*I)*Pi + 1665*Pi^2 + 14040*Zeta[3]))/270]*
   G[0, 1, 0, x] + FF[(((-4*I)/135)*(-403*I + 15*Pi))/(-1 + x) + 
     (9571 - (2754*I)*Pi + 1770*Pi^2 + 1080*Zeta[3])/270 - 
     (x*(6937 - (3852*I)*Pi + 1230*Pi^2 + 2700*Zeta[3]))/135 + 
     (x^2*(8071 - (4128*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/270]*G[0, 1, 1, x] + 
  FF[(((4*I)/135)*(-403*I + 15*Pi))/x + 
     (2*x*(-189 + (46*I)*Pi + 200*Pi^2 - 360*Zeta[3]))/45 + 
     (628 + (137*I)*Pi - 110*Pi^2 + 90*Zeta[3])/45 + 
     (x^2*(8071 - (4128*I)*Pi + 30*Pi^2 + 4860*Zeta[3]))/270]*G[1, 0, 0, x] + 
  FF[49/(30*x^2) - (((4*I)/135)*(-197*I + 15*Pi))/x + 
     (x*(-976 + (7152*I)*Pi + 945*Pi^2 - 15120*Zeta[3]))/270 + 
     (x^2*(-405 - (1162*I)*Pi + 120*Pi^2 + 4860*Zeta[3]))/90 + 
     (-4418 - (4380*I)*Pi - 495*Pi^2 + 5400*Zeta[3])/540]*G[1, 0, 1, x] + 
  FF[(((7*I)/30)*(-7*I + 30*Pi))/x^2 - (((2*I)/135)*(-394*I + 165*Pi))/x + 
     (-2209 - (1116*I)*Pi - 1815*Pi^2 - 2160*Zeta[3])/270 - 
     (x^2*(405 - (1162*I)*Pi + 130*Pi^2 + 4860*Zeta[3]))/90 + 
     (x*(-488 + (90*I)*Pi + 1455*Pi^2 + 7020*Zeta[3]))/135]*G[1, 1, 0, x] + 
  FF[-49/(30*x^2) + ((I/45)*(-309*I + 20*Pi))/x + 
     (-6422 + (4824*I)*Pi - 4455*Pi^2 - 2160*Zeta[3])/540 + 
     (I/270)*x^2*(5641*I + 4128*Pi + (4860*I)*Zeta[3]) + 
     (x*(12014 - (7740*I)*Pi + 3645*Pi^2 + 5400*Zeta[3]))/270]*
   G[1, 1, 1, x] + FF[(3*(10 - (4*I)*Pi + Pi^2))/2 + 7/(-1 + x)^2 + 
     2/(-1 + x) - 12*(1 - (2*I)*Pi + Pi^2)*x + 
     ((580 - (396*I)*Pi + 243*Pi^2)*x^2)/18]*G[0, 0, 0, 0, x] + 
  FF[(-175 + (54*I)*Pi + 9*Pi^2)/9 - 7/(-1 + x)^2 - 22/(9*(-1 + x)) - 
     (2*(-227 + (540*I)*Pi + 180*Pi^2)*x)/45 + 
     ((-254 + (330*I)*Pi + 135*Pi^2)*x^2)/15]*G[0, 0, 0, 1, x] + 
  FF[(7*(-250 + (72*I)*Pi + 15*Pi^2))/90 - 7/(-1 + x)^2 - 22/(9*(-1 + x)) - 
     (2*(-227 + (486*I)*Pi + 120*Pi^2)*x)/45 + 
     ((-508 + (668*I)*Pi + 135*Pi^2)*x^2)/30]*G[0, 0, 1, 0, x] + 
  FF[(1300 - (168*I)*Pi + 105*Pi^2)/45 + 14/(-1 + x)^2 + 44/(9*(-1 + x)) - 
     (2*(823 - (474*I)*Pi + 240*Pi^2)*x)/45 + 
     ((1343 - (978*I)*Pi + 405*Pi^2)*x^2)/45]*G[0, 0, 1, 1, x] + 
  FF[(65 + (219*I)*Pi - 30*Pi^2)/45 + 4/(9*(-1 + x)) + 
     (2*(358 - (507*I)*Pi + 165*Pi^2)*x)/45 - 
     ((1343 - (984*I)*Pi + 405*Pi^2)*x^2)/45]*G[0, 1, 0, 0, x] + 
  FF[(181 - (240*I)*Pi - 15*Pi^2)/45 + ((-746 + (1020*I)*Pi + 165*Pi^2)*x)/
      45 - ((-508 + (660*I)*Pi + 135*Pi^2)*x^2)/30]*G[0, 1, 0, 1, x] + 
  FF[(181 - (222*I)*Pi - 90*Pi^2)/45 + (2*(-373 + (456*I)*Pi + 225*Pi^2)*x)/
      45 - ((-254 + (334*I)*Pi + 135*Pi^2)*x^2)/15]*G[0, 1, 1, 0, x] + 
  FF[(-640 + (159*I)*Pi - 135*Pi^2)/45 - 4/(9*(-1 + x)) + 
     ((2030 - (894*I)*Pi + 675*Pi^2)*x)/45 - 
     ((2900 - (1968*I)*Pi + 1215*Pi^2)*x^2)/90]*G[0, 1, 1, 1, x] + 
  FF[(-40 + (166*I)*Pi - 45*Pi^2)/30 + 4/(9*x) + 
     (2*(145 - (179*I)*Pi + 90*Pi^2)*x)/15 - 
     ((2900 - (1968*I)*Pi + 1215*Pi^2)*x^2)/90]*G[1, 0, 0, 0, x] + 
  FF[(197 - (312*I)*Pi - 45*Pi^2)/45 + (2*(-389 + (546*I)*Pi + 180*Pi^2)*x)/
      45 - ((-254 + (334*I)*Pi + 135*Pi^2)*x^2)/15]*G[1, 0, 0, 1, x] + 
  FF[(394 - (420*I)*Pi - 105*Pi^2)/90 + (2*(-389 + (480*I)*Pi + 120*Pi^2)*x)/
      45 - ((-508 + (660*I)*Pi + 135*Pi^2)*x^2)/30]*G[1, 0, 1, 0, x] + 
  FF[(-562 + (189*I)*Pi - 105*Pi^2)/45 - 4/(9*x) + 
     (2*(985 - (477*I)*Pi + 240*Pi^2)*x)/45 - 
     ((1343 - (984*I)*Pi + 405*Pi^2)*x^2)/45]*G[1, 0, 1, 1, x] + 
  FF[(997 - (198*I)*Pi + 30*Pi^2)/45 + 14/x^2 - 44/(9*x) - 
     (2*(520 - (504*I)*Pi + 165*Pi^2)*x)/45 + 
     ((1343 - (978*I)*Pi + 405*Pi^2)*x^2)/45]*G[1, 1, 0, 0, x] + 
  FF[(-1183 + (282*I)*Pi + 15*Pi^2)/45 - 7/x^2 + 22/(9*x) - 
     ((-1070 + (1032*I)*Pi + 165*Pi^2)*x)/45 + 
     ((-508 + (668*I)*Pi + 135*Pi^2)*x^2)/30]*G[1, 1, 0, 1, x] + 
  FF[(-1183 + (180*I)*Pi + 90*Pi^2)/45 - 7/x^2 + 22/(9*x) - 
     (2*(-107 + (90*I)*Pi + 45*Pi^2)*x)/9 + 
     ((-254 + (330*I)*Pi + 135*Pi^2)*x^2)/15]*G[1, 1, 1, 0, x] + 
  FF[(317 - (36*I)*Pi + 27*Pi^2)/9 + 7/x^2 - 2/x - 
     ((472 - (180*I)*Pi + 135*Pi^2)*x)/9 + 
     ((580 - (396*I)*Pi + 243*Pi^2)*x^2)/18]*G[1, 1, 1, 1, x] + 
  FF[15/2 - 5*x - (110*x^2)/3]*G[0, 0, 0, 0, 0, x] + 
  FF[-27/2 + 29*x + (44*x^2)/3]*G[0, 0, 0, 0, 1, x] + 
  FF[-27/2 + 29*x + (44*x^2)/3]*G[0, 0, 0, 1, 0, x] + 
  FF[39/2 - 53*x + (22*x^2)/3]*G[0, 0, 0, 1, 1, x] + 
  FF[4 - 16*x + (44*x^2)/3]*G[0, 0, 1, 0, 0, x] + 
  FF[8/5 - (28*x)/5 + (38*x^2)/5]*G[0, 0, 1, 0, 1, x] + 
  FF[8/5 - (28*x)/5 + (38*x^2)/5]*G[0, 0, 1, 1, 0, x] + 
  FF[-16/3 + (80*x)/3 - (88*x^2)/3]*G[0, 0, 1, 1, 1, x] + 
  FF[9/2 - 23*x + (88*x^2)/3]*G[0, 1, 0, 0, 0, x] + 
  FF[11/30 + (7*x)/15 - (112*x^2)/15]*G[0, 1, 0, 0, 1, x] + 
  FF[11/30 + (7*x)/15 - (112*x^2)/15]*G[0, 1, 0, 1, 0, x] + 
  FF[-57/10 + (111*x)/5 - (218*x^2)/15]*G[0, 1, 0, 1, 1, x] + 
  FF[101/5 - (146*x)/5 - (112*x^2)/15]*G[0, 1, 1, 0, 0, x] + 
  FF[-377/15 + (742*x)/15 - (74*x^2)/5]*G[0, 1, 1, 0, 1, x] + 
  FF[-377/15 + (742*x)/15 - (74*x^2)/5]*G[0, 1, 1, 1, 0, x] + 
  FF[86/3 - (208*x)/3 + (110*x^2)/3]*G[0, 1, 1, 1, 1, x] + 
  FF[-4 - 4*x + (110*x^2)/3]*G[1, 0, 0, 0, 0, x] + 
  FF[143/15 - (298*x)/15 - (74*x^2)/5]*G[1, 0, 0, 0, 1, x] + 
  FF[143/15 - (298*x)/15 - (74*x^2)/5]*G[1, 0, 0, 1, 0, x] + 
  FF[-247/15 + (662*x)/15 - (112*x^2)/15]*G[1, 0, 0, 1, 1, x] + 
  FF[59/30 + (103*x)/15 - (218*x^2)/15]*G[1, 0, 1, 0, 0, x] + 
  FF[-199/30 + (217*x)/15 - (112*x^2)/15]*G[1, 0, 1, 0, 1, x] + 
  FF[-199/30 + (217*x)/15 - (112*x^2)/15]*G[1, 0, 1, 1, 0, x] + 
  FF[65/6 - (107*x)/3 + (88*x^2)/3]*G[1, 0, 1, 1, 1, x] + 
  FF[-8 + 32*x - (88*x^2)/3]*G[1, 1, 0, 0, 0, x] + 
  FF[18/5 - (48*x)/5 + (38*x^2)/5]*G[1, 1, 0, 0, 1, x] + 
  FF[18/5 - (48*x)/5 + (38*x^2)/5]*G[1, 1, 0, 1, 0, x] + 
  FF[8/3 - (40*x)/3 + (44*x^2)/3]*G[1, 1, 0, 1, 1, x] + 
  FF[-157/6 + (115*x)/3 + (22*x^2)/3]*G[1, 1, 1, 0, 0, x] + 
  FF[181/6 - (175*x)/3 + (44*x^2)/3]*G[1, 1, 1, 0, 1, x] + 
  FF[181/6 - (175*x)/3 + (44*x^2)/3]*G[1, 1, 1, 1, 0, x] + 
  FF[-205/6 + (235*x)/3 - (110*x^2)/3]*G[1, 1, 1, 1, 1, x] + 
  FF[5 - 40*x + 45*x^2]*G[0, 0, 0, 0, 0, 0, x] + 
  FF[-5 + 40*x - 45*x^2]*G[0, 0, 0, 0, 0, 1, x] + 
  FF[-5 + 40*x - 45*x^2]*G[0, 0, 0, 0, 1, 0, x] + 
  FF[5 - 40*x + 45*x^2]*G[0, 0, 0, 0, 1, 1, x] + 
  FF[-1 + 8*x - 9*x^2]*G[0, 0, 1, 0, 0, 0, x] + 
  FF[1 - 8*x + 9*x^2]*G[0, 0, 1, 0, 0, 1, x] + 
  FF[1 - 8*x + 9*x^2]*G[0, 0, 1, 0, 1, 0, x] + 
  FF[-1 + 8*x - 9*x^2]*G[0, 0, 1, 0, 1, 1, x] + 
  FF[8 - 40*x + 36*x^2]*G[0, 0, 1, 1, 0, 0, x] + 
  FF[-8 + 40*x - 36*x^2]*G[0, 0, 1, 1, 0, 1, x] + 
  FF[-8 + 40*x - 36*x^2]*G[0, 0, 1, 1, 1, 0, x] + 
  FF[8 - 40*x + 36*x^2]*G[0, 0, 1, 1, 1, 1, x] + 
  FF[-4 + 32*x - 36*x^2]*G[0, 1, 0, 0, 0, 0, x] + 
  FF[4 - 32*x + 36*x^2]*G[0, 1, 0, 0, 0, 1, x] + 
  FF[4 - 32*x + 36*x^2]*G[0, 1, 0, 0, 1, 0, x] + 
  FF[-4 + 32*x - 36*x^2]*G[0, 1, 0, 0, 1, 1, x] + 
  FF[2 - 10*x + 9*x^2]*G[0, 1, 0, 1, 0, 0, x] + 
  FF[-2 + 10*x - 9*x^2]*G[0, 1, 0, 1, 0, 1, x] + 
  FF[-2 + 10*x - 9*x^2]*G[0, 1, 0, 1, 1, 0, x] + 
  FF[2 - 10*x + 9*x^2]*G[0, 1, 0, 1, 1, 1, x] + 
  FF[-10 + 50*x - 45*x^2]*G[0, 1, 1, 1, 0, 0, x] + 
  FF[10 - 50*x + 45*x^2]*G[0, 1, 1, 1, 0, 1, x] + 
  FF[10 - 50*x + 45*x^2]*G[0, 1, 1, 1, 1, 0, x] + 
  FF[-10 + 50*x - 45*x^2]*G[0, 1, 1, 1, 1, 1, x] + 
  FF[-5 + 40*x - 45*x^2]*G[1, 0, 0, 0, 0, 0, x] + 
  FF[5 - 40*x + 45*x^2]*G[1, 0, 0, 0, 0, 1, x] + 
  FF[5 - 40*x + 45*x^2]*G[1, 0, 0, 0, 1, 0, x] + 
  FF[-5 + 40*x - 45*x^2]*G[1, 0, 0, 0, 1, 1, x] + 
  FF[1 - 8*x + 9*x^2]*G[1, 0, 1, 0, 0, 0, x] + 
  FF[-1 + 8*x - 9*x^2]*G[1, 0, 1, 0, 0, 1, x] + 
  FF[-1 + 8*x - 9*x^2]*G[1, 0, 1, 0, 1, 0, x] + 
  FF[1 - 8*x + 9*x^2]*G[1, 0, 1, 0, 1, 1, x] + 
  FF[-8 + 40*x - 36*x^2]*G[1, 0, 1, 1, 0, 0, x] + 
  FF[8 - 40*x + 36*x^2]*G[1, 0, 1, 1, 0, 1, x] + 
  FF[8 - 40*x + 36*x^2]*G[1, 0, 1, 1, 1, 0, x] + 
  FF[-8 + 40*x - 36*x^2]*G[1, 0, 1, 1, 1, 1, x] + 
  FF[4 - 32*x + 36*x^2]*G[1, 1, 0, 0, 0, 0, x] + 
  FF[-4 + 32*x - 36*x^2]*G[1, 1, 0, 0, 0, 1, x] + 
  FF[-4 + 32*x - 36*x^2]*G[1, 1, 0, 0, 1, 0, x] + 
  FF[4 - 32*x + 36*x^2]*G[1, 1, 0, 0, 1, 1, x] + 
  FF[-2 + 10*x - 9*x^2]*G[1, 1, 0, 1, 0, 0, x] + 
  FF[2 - 10*x + 9*x^2]*G[1, 1, 0, 1, 0, 1, x] + 
  FF[2 - 10*x + 9*x^2]*G[1, 1, 0, 1, 1, 0, x] + 
  FF[-2 + 10*x - 9*x^2]*G[1, 1, 0, 1, 1, 1, x] + 
  FF[10 - 50*x + 45*x^2]*G[1, 1, 1, 1, 0, 0, x] + 
  FF[-10 + 50*x - 45*x^2]*G[1, 1, 1, 1, 0, 1, x] + 
  FF[-10 + 50*x - 45*x^2]*G[1, 1, 1, 1, 1, 0, x] + 
  FF[10 - 50*x + 45*x^2]*G[1, 1, 1, 1, 1, 1, x]}


==> anc/f_--++_3_Lis.m <==
{FF[(-1309*Pi^4)/5760 - ((1561*I)/1440)*Pi^5 + (1469*Pi^6)/181440 - 
    (Pi^4*(-1797 - (744*I)*Pi + 40*Pi^2))/4320 - 
    (Pi^4*(-237 - (3120*I)*Pi + 64*Pi^2))/4320 + 
    (Pi^4*(-237 + (420*I)*Pi + 110*Pi^2))/1440 + (257*Pi^2*Zeta[3])/24 - 
    ((31*I)/6)*Pi^3*Zeta[3] + (17*Zeta[3]^2)/12 + 
    ((-130*I)*Pi^3 - 179*Pi^4 + 780*Zeta[3] - (2700*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + ((-1815*I)*Pi - 390*Pi^2 - (460*I)*Pi^3 - 604*Pi^4 + 
      4380*Zeta[3] - (7920*I)*Pi*Zeta[3])/(720*(-1 + x)) - 
    ((I/12)*((13*I)*Zeta[3] + 45*Pi*Zeta[3]))/x^2 + 
    ((I/48)*(121*Pi - (26*I)*Pi^2 + 42*Pi^3 + (292*I)*Zeta[3] + 
       528*Pi*Zeta[3]))/x + (1459*Pi^2 - 320*Pi^2*Zeta[3])/96 + 
    (3*I)*(-23*Pi*Zeta[3] + 2*Pi^3*Zeta[3]) - 
    (I/8)*(-151*Pi^3 + 148*Pi^3*Zeta[3]) + 
    (12*Zeta[3] + 19*Pi^2*Zeta[3] - 660*Zeta[3]^2)/12 + 
    (25*Zeta[3] - (466*I)*Pi*Zeta[3] - 77*Pi^2*Zeta[3] + 
      (145*I)*Pi^3*Zeta[3] - 552*Zeta[3]^2)/4 + 
    (-4*Zeta[3] - (169*I)*Pi*Zeta[3] + (54*I)*Pi^3*Zeta[3] - 182*Zeta[3]^2)/
     2 + (-12*Zeta[3] + (1221*I)*Pi*Zeta[3] + 71*Pi^2*Zeta[3] - 
      (365*I)*Pi^3*Zeta[3] + 1584*Zeta[3]^2)/6 + 
    (-3069*Zeta[3] + (618*I)*Pi*Zeta[3] + 17*Pi^2*Zeta[3] - 
      (1384*I)*Pi^3*Zeta[3] + 6468*Zeta[3]^2)/24 + 
    (17 - 383*Pi^2 + 1586*Zeta[3] + 104*Pi^2*Zeta[3] + 804*Zeta[3]^2 - 
      1890*Zeta[5])/16 + (1551*Zeta[3] - (189*I)*Pi*Zeta[3] - 
      12*Pi^2*Zeta[3] + (616*I)*Pi^3*Zeta[3] - 2154*Zeta[3]^2 - 1215*Zeta[5])/
     12 - I*Pi*(770*Zeta[3] - 783*Zeta[5]) + 
    (12*I)*Pi*(29*Zeta[3] - 30*Zeta[5]) + 
    (I/2)*(-55*Pi^3 + (256*I)*Zeta[3] + 66*Pi^3*Zeta[3] + (230*I)*Zeta[3]^2 - 
      (435*I)*Zeta[5]) - (1193*Zeta[5])/8 + ((179*I)/4)*Pi*Zeta[5] + 
    x^2*((-2177*Pi^4)/2880 - ((109*I)/240)*Pi^5 + (2377*Pi^6)/22680 + 
      (Pi^4*(993 + 28*Pi^2))/2160 + (Pi^4*(21 - (108*I)*Pi + 68*Pi^2))/720 + 
      (Pi^4*(-21 + (144*I)*Pi + 112*Pi^2))/2160 - (Pi^2*Zeta[3])/2 + 
      ((89*I)/6)*Pi^3*Zeta[3] + (59*Zeta[3]^2)/6 + 
      (-383*Pi^2 + 104*Pi^2*Zeta[3])/16 - 
      (I/24)*(-151*Pi^3 + 148*Pi^3*Zeta[3]) + 
      (3*Zeta[3] - (169*I)*Pi*Zeta[3] + (54*I)*Pi^3*Zeta[3] - 260*Zeta[3]^2)/
       2 + (-3*Zeta[3] - (169*I)*Pi*Zeta[3] + 108*Zeta[3]^2)/4 + 
      (-3*Zeta[3] + (43*I)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - 
        (56*I)*Pi^3*Zeta[3] + 366*Zeta[3]^2 - 135*Zeta[5])/4 + 
      (4*I)*Pi*(29*Zeta[3] - 30*Zeta[5]) + (39*Zeta[5])/4 - 
      (125*I)*Pi*Zeta[5]) - (I/48)*(-302*Pi - 529*Pi^3 - 20208*Pi*Zeta[3] + 
      676*Pi^3*Zeta[3] + 22140*Pi*Zeta[5]) + 
    x*((-517*Pi^4)/576 + ((1411*I)/720)*Pi^5 - (11561*Pi^6)/90720 - 
      (Pi^4*(951 + (504*I)*Pi + 8*Pi^2))/2160 - 
      (Pi^4*(15 + (432*I)*Pi + 16*Pi^2))/432 - 
      (Pi^4*(-75 + (252*I)*Pi + 86*Pi^2))/720 - (143*Pi^2*Zeta[3])/6 + 
      ((19*I)/3)*Pi^3*Zeta[3] - (95*Zeta[3]^2)/6 + 
      (1149*Pi^2 - 604*Pi^2*Zeta[3])/24 + (-383*Pi^2 + 104*Pi^2*Zeta[3])/16 - 
      (I/12)*(-151*Pi^3 + 148*Pi^3*Zeta[3]) + 
      (12*Zeta[3] + 19*Pi^2*Zeta[3] - 660*Zeta[3]^2)/12 + 
      (3*Zeta[3] - (169*I)*Pi*Zeta[3] + (54*I)*Pi^3*Zeta[3] - 260*Zeta[3]^2)/
       2 + (-3*Zeta[3] + (146*I)*Pi*Zeta[3] + 108*Zeta[3]^2)/4 + 
      (-12*Zeta[3] + (1221*I)*Pi*Zeta[3] + 71*Pi^2*Zeta[3] - 
        (365*I)*Pi^3*Zeta[3] + 1584*Zeta[3]^2)/6 + 
      (771*Zeta[3] - (30*I)*Pi*Zeta[3] - 9*Pi^2*Zeta[3] + 
        (224*I)*Pi^3*Zeta[3] - 528*Zeta[3]^2 - 810*Zeta[5])/12 - 
      (I/2)*Pi*(770*Zeta[3] - 783*Zeta[5]) + 
      (8*I)*Pi*(29*Zeta[3] - 30*Zeta[5]) + (739*Zeta[5])/4 - 
      ((29*I)/2)*Pi*Zeta[5] + ((-55*I)*Pi^3 - 256*Zeta[3] + 
        (66*I)*Pi^3*Zeta[3] - 230*Zeta[3]^2 + 435*Zeta[5])/4)] + 
  FF[(101 - (54*I)*Pi)/3 + ((2*I)/3)*(101*I + 54*Pi)*x]*Li[3, 2, 1, x] + 
  FF[(I/4)*(141*I + 62*Pi) + ((143 - (2*I)*Pi)*x)/2 + 
     ((3 - (100*I)*Pi)*x^2)/2]*Li[3, 2, 1 - x, 1] + 
  FF[(I/4)*(253*I + 74*Pi) + ((255 - (14*I)*Pi)*x)/2 + 
     ((3 - (100*I)*Pi)*x^2)/2]*Li[3, 2, x, 1] + 
  FF[-31/12 + (145*x)/6 - (175*x^2)/6]*Li[3, 3, 1 - x, 1] + 
  FF[-91/12 + (205*x)/6 - (175*x^2)/6]*Li[3, 3, x, 1] + 
  FF[-1/3 - (10*x)/3 + (10*x^2)/3]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[-41/4 + (95*x)/2 - (75*x^2)/2]*Li[4, 2, 1 - x, 1] + 
  FF[-1/4 + (55*x)/2 - (75*x^2)/2]*Li[4, 2, x, 1] + 
  FF[13/4 - (13*x)/2]*Li[2, 2, 2, x, 1, 1] + 
  FF[-133/1080 + (11*x)/108 + (197*x^2)/540]*Log[1 - x]^6 + 
  FF[(-1/120*I)*Pi + ((5 + I*Pi)*x)/60 + ((3 - (2*I)*Pi)*x^2)/48]*Log[x]^5 + 
  FF[-1/576 + x/288 - x^2/72]*Log[x]^6 + 
  Log[1 - x]^5*(FF[(17 + (14*I)*Pi)/40 + ((19 - (264*I)*Pi)*x)/120 + 
      ((11 + (230*I)*Pi)*x^2)/80] + 
    FF[1577/1440 - (1817*x)/720 + (157*x^2)/360]*Log[x]) + 
  FF[(5*Pi*(I + Pi))/4 - (3*Pi*(I + 5*Pi)*x)/2 + (3*Pi*(I + 5*Pi)*x^2)/2]*
   PolyLog[2, x]^2 + FF[-13/24 + (13*x)/12]*PolyLog[2, x]^3 + 
  Log[1 - x]^4*(FF[(369 - (6012*I)*Pi - 2014*Pi^2)/3456 - 
      17/(48*(-1 + x)^2) - 13/(12*(-1 + x)) + 7/(32*x^2) - 17/(24*x) + 
      ((-1107 + (6372*I)*Pi + 1558*Pi^2)*x)/1728 + 
      ((-711 + (108*I)*Pi + 836*Pi^2)*x^2)/1728] + 
    FF[(-1/24*I)*(-71*I + 40*Pi) + ((12 + (65*I)*Pi)*x)/6 + 
       ((27 - (682*I)*Pi)*x^2)/48]*Log[x] + 
    FF[-631/192 + (1135*x)/96 - (509*x^2)/48]*Log[x]^2 + 
    FF[25/96 - x/48 - (11*x^2)/24]*PolyLog[2, x]) + 
  Log[x]^4*(FF[(-103 - (44*I)*Pi + 10*Pi^2)/384 - 13/(96*(-1 + x)^2) - 
      3/(8*(-1 + x)) - ((-21 - (84*I)*Pi + 10*Pi^2)*x)/192 + 
      ((-79 + (12*I)*Pi + 12*Pi^2)*x^2)/192] + FF[-1/96 + x/48 + x^2/24]*
     PolyLog[2, x]) + FF[-181/24 + (235*x)/12 - (157*x^2)/12]*
   PolyLog[3, 1 - x]^2 + FF[((I/12)*(13*I + 45*Pi))/(-1 + x)^2 + 
     ((I/12)*(73*I + 132*Pi))/(-1 + x) - (I*Pi)/x^2 + 
     ((I/2)*(-15*I + 8*Pi))/x + (x*(59 - (237*I)*Pi + 35*Pi^2 + (24*I)*Pi^3 - 
        205*Zeta[3]))/3 + (-51 + (468*I)*Pi - 120*Pi^2 - (48*I)*Pi^3 + 
       124*Zeta[3])/24 + (x^2*(133 + (1392*I)*Pi + 6*Pi^2 - (114*I)*Pi^3 + 
        1060*Zeta[3]))/12]*PolyLog[3, x] + 
  FF[-25/24 + (79*x)/12 - (157*x^2)/12]*PolyLog[3, x]^2 + 
  PolyLog[3, 1 - x]*(FF[((-I)*Pi)/(-1 + x)^2 - ((I/2)*(-15*I + 8*Pi))/
       (-1 + x) + ((I/12)*(13*I + 45*Pi))/x^2 - ((I/12)*(73*I + 132*Pi))/x + 
      (I/12)*x*(502*I - 1836*Pi + (295*I)*Pi^2 + 112*Pi^3 + 
        (988*I)*Zeta[3]) + (687 + (1356*I)*Pi + 313*Pi^2 - (112*I)*Pi^3 + 
        292*Zeta[3])/24 + (x^2*(133 + (1392*I)*Pi + 3*Pi^2 - (34*I)*Pi^3 + 
         1060*Zeta[3]))/12] + FF[-55/6 + (157*x)/3 - (196*x^2)/3]*
     PolyLog[3, x]) + Log[x]^3*
   (FF[((-1/72*I)*(-5*I + 6*Pi))/(-1 + x)^2 + (67 - (24*I)*Pi)/
       (72*(-1 + x)) + (I/72)*x*(175*I + 90*Pi + (53*I)*Pi^2 + 4*Pi^3 + 
        (96*I)*Zeta[3]) + (177 - (132*I)*Pi + 43*Pi^2 - (4*I)*Pi^3 + 
        96*Zeta[3])/144 + (x^2*(160 - (129*I)*Pi + 6*Pi^2 + (4*I)*Pi^3 + 
         120*Zeta[3]))/72] + 
    FF[(-1/24*I)*(-25*I + 8*Pi) + ((13 + (8*I)*Pi)*x)/12 - 
       (I/12)*(-15*I + 2*Pi)*x^2]*PolyLog[2, x] + FF[-1/4 + x/2 + x^2/3]*
     PolyLog[3, 1 - x] + FF[-1/4 + x/2 + x^2/6]*PolyLog[3, x]) + 
  Log[1 - x]^3*(FF[((-1/72*I)*(-5*I + 6*Pi))/x^2 + ((I/72)*(67*I + 24*Pi))/
       x - (I/72)*x*(-145*I - 168*Pi - (22*I)*Pi^2 + 380*Pi^3 - 
        (104*I)*Zeta[3]) + (x^2*(160 - (129*I)*Pi - 27*Pi^2 + (546*I)*Pi^3 + 
         80*Zeta[3]))/72 + (147 - (210*I)*Pi + 14*Pi^2 + (92*I)*Pi^3 + 
        152*Zeta[3])/144] + 
    FF[(I/48)*(123*I + 64*Pi) + ((213 - (208*I)*Pi)*x)/24 + 
       (I/12)*(18*I + 149*Pi)*x^2]*Log[x]^2 + 
    FF[25/18 - (52*x)/9 + (223*x^2)/36]*Log[x]^3 + 
    FF[(29 - (4*I)*Pi)/24 + (I/12)*(17*I + 4*Pi)*x + ((15 + (2*I)*Pi)*x^2)/
        12]*PolyLog[2, x] + 
    Log[x]*(FF[(-531 + (1080*I)*Pi + 928*Pi^2)/288 + 17/(12*(-1 + x)^2) + 
        13/(3*(-1 + x)) - 23/(12*x^2) + 19/(3*x) - 
        ((2283 + (984*I)*Pi + 1504*Pi^2)*x)/144 + 
        ((2505 + (72*I)*Pi + 1088*Pi^2)*x^2)/144] + 
      FF[-23/24 + (35*x)/12 - (13*x^2)/3]*PolyLog[2, x]) + 
    FF[13/36 - (25*x)/18 + (13*x^2)/18]*PolyLog[3, 1 - x] + 
    FF[19/36 - (31*x)/18 + (8*x^2)/9]*PolyLog[3, x]) + 
  FF[(-273 - (60*I)*Pi - 44*Pi^2)/12 + 17/(2*(-1 + x)^2) + 26/(-1 + x) + 
     ((987 - (336*I)*Pi + 128*Pi^2)*x)/6 - ((232 - (12*I)*Pi + 53*Pi^2)*x^2)/
      2]*PolyLog[4, 1 - x] + 
  FF[(309 - (660*I)*Pi - 61*Pi^2)/12 + 17/(2*x^2) - 26/x + 
     ((405 + (264*I)*Pi + 115*Pi^2)*x)/6 - ((696 - (36*I)*Pi + 109*Pi^2)*x^2)/
      6]*PolyLog[4, x] + FF[(195 - (612*I)*Pi - 28*Pi^2)/12 - 
     17/(2*(-1 + x)^2) - 26/(-1 + x) + 17/(2*x^2) - 26/x + 
     ((-195 + (612*I)*Pi + 28*Pi^2)*x)/6]*PolyLog[4, -(x/(1 - x))] + 
  Log[x]^2*(FF[(21 - (24*I)*Pi - 32*Pi^2)/(96*(-1 + x)^2) + 
      (-32 + (3*I)*Pi - 8*Pi^2)/(12*(-1 + x)) + ((I/2)*Pi)/x - 
      (x^2*(11490 - (3020*I)*Pi + 1745*Pi^2 + (240*I)*Pi^3 + 934*Pi^4 - 
         2880*Zeta[3] - (2400*I)*Pi*Zeta[3]))/480 + 
      (x*(2730 - (9600*I)*Pi + 3045*Pi^2 + (720*I)*Pi^3 + 1547*Pi^4 + 
         12240*Zeta[3] - (7200*I)*Pi*Zeta[3]))/1440 + 
      (-7950 + (5220*I)*Pi + 1485*Pi^2 - (1200*I)*Pi^3 + 61*Pi^4 - 
        20880*Zeta[3] + (7200*I)*Pi*Zeta[3])/2880] + 
    FF[(228 - (234*I)*Pi + 5*Pi^2)/48 + 1/(2*(-1 + x)^2) + 2/(-1 + x) + 
       ((288 + (222*I)*Pi + 19*Pi^2)*x)/24 - ((189 + (9*I)*Pi + 16*Pi^2)*x^2)/
        12]*PolyLog[2, x] + FF[-13/8 + (19*x)/4 - 3*x^2]*PolyLog[2, x]^2 + 
    FF[2*(5 - I*Pi) + (2*I)*(13*I + 5*Pi)*x + ((3 - (23*I)*Pi)*x^2)/2]*
     PolyLog[3, 1 - x] + FF[(5*(2 - I*Pi))/4 + (I/2)*(8*I + 11*Pi)*x + 
       ((3 - (13*I)*Pi)*x^2)/2]*PolyLog[3, x] + 
    FF[31/4 - (265*x)/2 + (417*x^2)/2]*PolyLog[4, 1 - x] + 
    FF[-15/4 + (33*x)/2 - (39*x^2)/2]*PolyLog[4, x] + 
    FF[-21/4 + (39*x)/2 - (39*x^2)/2]*PolyLog[4, -(x/(1 - x))]) + 
  PolyLog[2, x]*(FF[((13*I)*Pi + 6*Pi^2)/(12*(-1 + x)^2) + 
      ((-17*I)*Pi + 24*Pi^2)/(12*(-1 + x)) + ((-13*I)*Pi - 6*Pi^2)/(12*x^2) + 
      ((-17*I)*Pi + 24*Pi^2)/(12*x) - (Pi^3*(18*I + 97*Pi)*x^2)/72 + 
      ((8856*I)*Pi - 2124*Pi^2 - (2052*I)*Pi^3 + 79*Pi^4 + 6432*Zeta[3] + 
        (3456*I)*Pi*Zeta[3])/288 + (x*((-44280*I)*Pi + 10620*Pi^2 + 
         (10140*I)*Pi^3 + 289*Pi^4 - 32160*Zeta[3] - (17280*I)*Pi*Zeta[3]))/
       720] + FF[(I/4)*(141*I + 28*Pi) + ((143 + (20*I)*Pi)*x)/2 + 
       ((3 - (80*I)*Pi)*x^2)/2]*PolyLog[3, 1 - x] + 
    FF[(I/12)*(49*I + 60*Pi) + ((43 - (204*I)*Pi)*x)/6 + 
       (I/2)*(3*I + 80*Pi)*x^2]*PolyLog[3, x] + FF[-9 - 12*x + 50*x^2]*
     PolyLog[4, 1 - x] + FF[-16 + 62*x - 50*x^2]*PolyLog[4, x] + 
    FF[15/2 - 3*x - 10*x^2]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]^2*(FF[(-17*Pi^2)/(24*(-1 + x)^2) + ((-3*I)*Pi - 13*Pi^2)/
       (6*(-1 + x)) + (21 - (24*I)*Pi + 44*Pi^2)/(96*x^2) + 
      (32 - (3*I)*Pi - 22*Pi^2)/(12*x) + 
      (x^2*(-20682 + (5436*I)*Pi - 5409*Pi^2 - (540*I)*Pi^3 + 122*Pi^4 + 
         5184*Zeta[3] + (4320*I)*Pi*Zeta[3]))/864 + 
      (x*(198630 - (25560*I)*Pi + 24615*Pi^2 + (33300*I)*Pi^3 + 692*Pi^4 - 
         88560*Zeta[3] - (21600*I)*Pi*Zeta[3]))/4320 + 
      (-214290 + (12420*I)*Pi + 4455*Pi^2 - (35100*I)*Pi^3 - 1136*Pi^4 + 
        62640*Zeta[3] + (21600*I)*Pi*Zeta[3])/8640] + 
    FF[(209 - (60*I)*Pi)/48 + (I/24)*(281*I + 132*Pi)*x + 
       ((3 - (25*I)*Pi)*x^2)/4]*Log[x]^3 + FF[-5/32 + (5*x)/16 - x^2/48]*
     Log[x]^4 + FF[(-48 - (174*I)*Pi + 49*Pi^2)/48 - 1/(2*x^2) + 2/x - 
       ((468 - (186*I)*Pi + 61*Pi^2)*x)/24 + (3*(21 + I*Pi + 2*Pi^2)*x^2)/4]*
     PolyLog[2, x] + FF[1/8 + (5*x)/4 - 3*x^2]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(3411 - (24*I)*Pi + 4*Pi^2)/192 - 1/(2*(-1 + x)^2) - 
        2/(-1 + x) + 21/(8*x^2) - 17/(2*x) + ((-2289 - (408*I)*Pi + 164*Pi^2)*
          x)/96 - ((-1035 + (144*I)*Pi + 224*Pi^2)*x^2)/96] + 
      FF[13/16 + (47*x)/8 - (41*x^2)/4]*PolyLog[2, x]) + 
    FF[((-9*I)/4)*Pi + ((2 + (15*I)*Pi)*x)/2 + ((3 - (13*I)*Pi)*x^2)/2]*
     PolyLog[3, 1 - x] + FF[(-1/2*I)*(-29*I + 7*Pi) + (23 + (13*I)*Pi)*x + 
       ((3 - (23*I)*Pi)*x^2)/2]*PolyLog[3, x] + 
    Log[x]*(FF[((-1/2*I)*Pi)/(-1 + x)^2 - ((I/4)*(-17*I + 8*Pi))/(-1 + x) - 
        7/(12*x^2) + 67/(12*x) + (I/24)*x*(499*I - 1398*Pi + (132*I)*Pi^2 + 
          222*Pi^3 + (2224*I)*Zeta[3]) + 
        (x^2*(124 + (885*I)*Pi + 27*Pi^2 - (348*I)*Pi^3 + 1408*Zeta[3]))/24 + 
        (609 + (576*I)*Pi + 202*Pi^2 - (42*I)*Pi^3 + 1600*Zeta[3])/48] + 
      FF[(-1/8*I)*(-199*I + 6*Pi) + ((191 + (66*I)*Pi)*x)/4 - 
         ((3*I)/4)*(-3*I + 34*Pi)*x^2]*PolyLog[2, x] + 
      FF[20/3 - (25*x)/3 - (26*x^2)/3]*PolyLog[3, 1 - x] + 
      FF[-59/6 + (128*x)/3 - (271*x^2)/6]*PolyLog[3, x]) + 
    FF[-27/4 + (45*x)/2 - (39*x^2)/2]*PolyLog[4, 1 - x] + 
    FF[-115/4 + (133*x)/2 - (69*x^2)/2]*PolyLog[4, x] + 
    FF[23/4 - (29*x)/2 + (29*x^2)/2]*PolyLog[4, -(x/(1 - x))]) + 
  FF[(I/4)*(179*I + 162*Pi) + (3*(139 + (6*I)*Pi)*x)/2 - 
     ((3*I)/2)*(-I + 100*Pi)*x^2]*PolyLog[5, 1 - x] + 
  FF[(-1/12*I)*(-73*I + 126*Pi) + ((787 + (666*I)*Pi)*x)/6 - 
     ((3*I)/2)*(-I + 100*Pi)*x^2]*PolyLog[5, x] + 
  FF[(I/2)*(17*I + 43*Pi) + (166 + (47*I)*Pi)*x + (36 - (155*I)*Pi)*x^2]*
   PolyLog[5, -(x/(1 - x))] + 
  Log[x]*(FF[(-17*Zeta[3])/(2*x^2) + ((21*I)*Pi + 2*Pi^2 + (12*I)*Pi^3 + 
        228*Zeta[3])/(48*(-1 + x)^2) + ((-13*I)*Pi - 6*Pi^2 + 312*Zeta[3])/
       (12*x) + (-121 - (204*I)*Pi + 88*Pi^2 + (48*I)*Pi^3 + 720*Zeta[3])/
       (48*(-1 + x)) + (x^2*(135*Pi^2 - (2535*I)*Pi^3 + 96*Pi^4 - 
         (379*I)*Pi^5 + 9120*Pi^2*Zeta[3] - 78840*Zeta[5]))/360 + 
      (720 + (8520*I)*Pi - 840*Pi^2 + (1560*I)*Pi^3 - 427*Pi^4 + 
        (750*I)*Pi^5 - 60120*Zeta[3] - (12240*I)*Pi*Zeta[3] + 
        1440*Pi^2*Zeta[3] - 48960*Zeta[5])/1440 + 
      (x*(3810 - (31740*I)*Pi + 7530*Pi^2 + (4140*I)*Pi^3 + 601*Pi^4 - 
         (234*I)*Pi^5 + 18720*Zeta[3] + (20880*I)*Pi*Zeta[3] - 
         11520*Pi^2*Zeta[3] + 144000*Zeta[5]))/720] + 
    FF[3/4 - (45*x)/2 + (81*x^2)/2]*Li[3, 2, 1, x] + 
    FF[-7/2 + 49*x - 76*x^2]*Li[3, 2, 1 - x, 1] + 
    FF[-29/4 + (131*x)/2 - (191*x^2)/2]*Li[3, 2, x, 1] + 
    FF[(151 - (38*I)*Pi)/8 + (I/4)*(149*I + 74*Pi)*x + 
       (3*(1 - (20*I)*Pi)*x^2)/4]*PolyLog[2, x]^2 + 
    FF[(217 + (30*I)*Pi + 6*Pi^2)/4 - (-1 + x)^(-2) - 4/(-1 + x) + 
       17/(2*x^2) - 26/x - ((135 + (38*I)*Pi + 32*Pi^2)*x)/2 + 
       ((507 - (36*I)*Pi + 290*Pi^2)*x^2)/12]*PolyLog[3, 1 - x] + 
    FF[(-19 + (39*I)*Pi + Pi^2)/2 - 19/(4*(-1 + x)^2) - 15/(-1 + x) - 
       (62 + (29*I)*Pi + 4*Pi^2)*x + ((885 - (36*I)*Pi + 80*Pi^2)*x^2)/12]*
     PolyLog[3, x] + PolyLog[2, x]*
     (FF[13/(12*(-1 + x)^2) + 73/(12*(-1 + x)) + (I*Pi)/x^2 - 
        ((I/2)*(-15*I + 8*Pi))/x + (I/6)*x*(118*I + 36*Pi + (25*I)*Pi^2 + 
          23*Pi^3 + (3*I)*Zeta[3]) - (I/12)*x^2*(-133*I + 378*Pi - 
          (6*I)*Pi^2 + 26*Pi^3 - (138*I)*Zeta[3]) + 
        (51 + (444*I)*Pi + 16*Pi^2 - (34*I)*Pi^3 + 42*Zeta[3])/24] + 
      FF[6 - 14*x^2]*PolyLog[3, 1 - x] + FF[63/4 - (129*x)/2 + (133*x^2)/2]*
       PolyLog[3, x]) + FF[(5*(73 - (34*I)*Pi))/4 - (I/2)*(-419*I + 10*Pi)*
        x + ((3*I)/2)*(I + 100*Pi)*x^2]*PolyLog[4, 1 - x] + 
    FF[(I/2)*(97*I + 8*Pi) + (55 - (8*I)*Pi)*x + 3*x^2]*PolyLog[4, x] + 
    FF[(-1/2*I)*(-112*I + 15*Pi) + 3*(20 + (11*I)*Pi)*x - 
       (3*I)*(-3*I + 13*Pi)*x^2]*PolyLog[4, -(x/(1 - x))] + 
    FF[37/2 + 77*x - 214*x^2]*PolyLog[5, 1 - x] + 
    FF[-121/4 + (295*x)/2 - (327*x^2)/2]*PolyLog[5, x] + 
    FF[-30 + 168*x - 199*x^2]*PolyLog[5, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[(-115*Pi^4)/144 - ((5*I)/12)*Pi^5 + 
      ((13*I)*Pi + 21*Pi^2 + (8*I)*Pi^3 - 312*Zeta[3])/(12*(-1 + x)) + 
      ((I/6)*(Pi^3 + (51*I)*Zeta[3]))/(-1 + x)^2 + 
      ((I/144)*(63*Pi - (32*I)*Pi^2 + 36*Pi^3 - (684*I)*Zeta[3]))/x^2 - 
      ((I/144)*(363*I - 612*Pi - (410*I)*Pi^2 + 144*Pi^3 - (2160*I)*Zeta[3]))/
       x - 12*Zeta[3] + (56*I)*Pi*Zeta[3] - (1597*Pi^2*Zeta[3])/36 - 
      ((-1797 - (744*I)*Pi + 40*Pi^2)*Zeta[3])/48 - 
      ((-237 - (3120*I)*Pi + 64*Pi^2)*Zeta[3])/48 + 
      ((-237 + (420*I)*Pi + 110*Pi^2)*Zeta[3])/24 + 
      (Pi^2*(-12 + (1221*I)*Pi + 71*Pi^2 - (354*I)*Pi^3 + 1584*Zeta[3]))/36 + 
      ((-329*I)*Pi - Pi^4 + (212*I)*Pi*Zeta[3])/4 + (Pi^2 - 55*Pi^2*Zeta[3])/
       6 + (Pi^2 - 28*Pi^2*Zeta[3])/4 + (I/12)*(529*Pi + (4*I)*Pi^2 - 
        188*Pi^3 + 54*Pi^5 - 636*Pi*Zeta[3] + (182*I)*Pi^2*Zeta[3]) + 
      (I/72)*((-1152*I)*Pi^2 - 189*Pi^3 + (12*I)*Pi^4 + 616*Pi^5 + 
        (2928*I)*Pi^2*Zeta[3]) - (I/144)*((-3069*I)*Pi^2 - 618*Pi^3 + 
        (17*I)*Pi^4 + 1384*Pi^5 + (6468*I)*Pi^2*Zeta[3]) + 
      ((-267*I)*Pi*Zeta[3] + 74*Pi^2*Zeta[3])/2 + 
      x*((43*Pi^4)/60 + ((13*I)/15)*Pi^5 - (85*Zeta[3])/2 + 
        (156*I)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/18 + 
        ((75 - (252*I)*Pi - 86*Pi^2)*Zeta[3])/12 + 
        ((-951 - (504*I)*Pi - 8*Pi^2)*Zeta[3])/24 - 
        (5*(15 + (432*I)*Pi + 16*Pi^2)*Zeta[3])/24 + 
        (Pi^2*(-12 + (1221*I)*Pi + 71*Pi^2 - (354*I)*Pi^3 + 1584*Zeta[3]))/
         36 + (505*Pi^2 - (30*I)*Pi^3 - 9*Pi^4 + (224*I)*Pi^5 - 
          1044*Pi^2*Zeta[3])/72 + ((529*I)*Pi + 3*Pi^2 - (188*I)*Pi^3 + 
          (54*I)*Pi^5 - (636*I)*Pi*Zeta[3] - 260*Pi^2*Zeta[3])/12 + 
        (Pi^2 - 55*Pi^2*Zeta[3])/6 + (Pi^2 - 28*Pi^2*Zeta[3])/4 + 
        (-139*Pi^2 + 228*Pi^2*Zeta[3])/12 + (-127 + 1272*Zeta[3] - 
          180*Zeta[5])/24 - (225*Zeta[5])/2) + 
      (I/24)*(-139*I - (265*I)*Pi^2 - 511*Pi^3 + (77*I)*Pi^4 + 168*Pi^5 + 
        (870*I)*Zeta[3] + (402*I)*Pi^2*Zeta[3] + (90*I)*Zeta[5]) + 
      (219*Zeta[5])/4 + (x^2*(-1060*Pi^2 - (8850*I)*Pi^3 - 231*Pi^4 + 
         (1398*I)*Pi^5 - 7840*Pi^2*Zeta[3] + 31680*Zeta[5]))/720] + 
    FF[-49/4 + (91*x)/2 - (81*x^2)/2]*Li[3, 2, 1, x] + 
    FF[19 - 50*x + 26*x^2]*Li[3, 2, 1 - x, 1] + 
    FF[77/4 - (119*x)/2 + (91*x^2)/2]*Li[3, 2, x, 1] + 
    FF[(1 + I*Pi)/24 - (I/24)*(-9*I + 2*Pi)*x + ((5*I)/48)*(3*I + 2*Pi)*x^2]*
     Log[x]^4 + FF[1/96 - x/48 + x^2/12]*Log[x]^5 + 
    FF[(-1/8*I)*(-141*I + 10*Pi) + ((143 + (46*I)*Pi)*x)/4 + 
       (3*(1 - (20*I)*Pi)*x^2)/4]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(167 + (100*I)*Pi - 6*Pi^2)/96 + 
        ((-73 - (92*I)*Pi + 6*Pi^2)*x)/48 - ((-237 + (36*I)*Pi + 44*Pi^2)*
          x^2)/144] + FF[1/24 - x/12]*PolyLog[2, x]) + 
    FF[(81 - (450*I)*Pi + 106*Pi^2)/36 - 19/(4*x^2) + 15/x - 
       ((1539 - (630*I)*Pi + 208*Pi^2)*x)/18 + 
       ((2655 - (108*I)*Pi + 416*Pi^2)*x^2)/36]*PolyLog[3, 1 - x] + 
    FF[(522 - (261*I)*Pi + 110*Pi^2)/18 + 17/(2*(-1 + x)^2) + 26/(-1 + x) - 
       x^(-2) + 4/x - ((153 - (225*I)*Pi + 215*Pi^2)*x)/9 + 
       ((1521 - (108*I)*Pi + 806*Pi^2)*x^2)/36]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[((-I)*Pi)/(-1 + x)^2 - ((I/2)*(-15*I + 8*Pi))/
         (-1 + x) - 13/(12*x^2) + 73/(12*x) - (I/12)*x*(-502*I + 684*Pi - 
          (205*I)*Pi^2 + 52*Pi^3 - (282*I)*Zeta[3]) + 
        (x^2*(133 + (378*I)*Pi + 3*Pi^2 + (86*I)*Pi^3 + 138*Zeta[3]))/12 + 
        (687 + (168*I)*Pi + 237*Pi^2 + (4*I)*Pi^3 + 246*Zeta[3])/24] + 
      FF[1 + 10*x - 26*x^2]*PolyLog[3, 1 - x] + 
      FF[-43/4 + (61*x)/2 - (53*x^2)/2]*PolyLog[3, x]) + 
    Log[x]^2*(FF[1/(2*(-1 + x)^2) + 1/(2*(-1 + x)) + ((I/2)*Pi)/x^2 - 
        ((I/4)*(-13*I + 8*Pi))/x + (I/48)*(39*I + 438*Pi + (117*I)*Pi^2 + 
          20*Pi^3 + (432*I)*Zeta[3]) + (I/24)*x^2*(142*I + 129*Pi + 
          (12*I)*Pi^2 + 42*Pi^3 + (3768*I)*Zeta[3]) + 
        (x*(-221 - (228*I)*Pi + 125*Pi^2 - (44*I)*Pi^3 + 2448*Zeta[3]))/24] + 
      FF[(137 + (2*I)*Pi)/8 + ((5*I)/4)*(25*I + 2*Pi)*x + 
         (3*(5 - (6*I)*Pi)*x^2)/4]*PolyLog[2, x] + FF[33*x - (115*x^2)/2]*
       PolyLog[3, 1 - x] + FF[9/2 - 18*x + 19*x^2]*PolyLog[3, x]) + 
    FF[(19 - (8*I)*Pi)/2 + I*(61*I + 8*Pi)*x + 3*x^2]*PolyLog[4, 1 - x] + 
    FF[(329 - (22*I)*Pi)/4 - (I/2)*(-383*I + 158*Pi)*x + 
       ((3*I)/2)*(I + 100*Pi)*x^2]*PolyLog[4, x] + 
    FF[(10 + (27*I)*Pi)/2 + 3*(14 - (15*I)*Pi)*x + 3*(3 + (13*I)*Pi)*x^2]*
     PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((6*I)*Pi + Pi^2)/(6*(-1 + x)^2) + (13 + 8*Pi^2)/
         (12*(-1 + x)) + ((-I)*Pi - 23*Pi^2)/(12*x^2) + 
        (-13 - (17*I)*Pi + 76*Pi^2)/(12*x) + 
        (x*(-11490 - (4360*I)*Pi + 2725*Pi^2 + 293*Pi^4 + 37200*Zeta[3] + 
           (1920*I)*Pi*Zeta[3]))/240 + (5490 - (2340*I)*Pi - 5455*Pi^2 + 
          (1120*I)*Pi^3 - 41*Pi^4 - 30960*Zeta[3] + (12480*I)*Pi*Zeta[3])/
         480 - (x^2*(-34470 + (9060*I)*Pi - 165*Pi^2 - (1080*I)*Pi^3 + 
           1354*Pi^4 + 6480*Zeta[3] + (79200*I)*Pi*Zeta[3]))/720] + 
      FF[(216 + (474*I)*Pi - 19*Pi^2)/24 - (-1 + x)^(-2) - 4/(-1 + x) + 
         x^(-2) - 4/x - ((216 + (462*I)*Pi + 65*Pi^2)*x)/12 + 
         (Pi*(9*I + 59*Pi)*x^2)/6]*PolyLog[2, x] + FF[-3/2 + 9*x - 9*x^2]*
       PolyLog[2, x]^2 + FF[(I/4)*(191*I + 62*Pi) + ((209 - (26*I)*Pi)*x)/2 - 
         ((9*I)/2)*(-I + 6*Pi)*x^2]*PolyLog[3, 1 - x] + 
      FF[(29 - (3*I)*Pi)/2 - (3*I)*(-7*I + Pi)*x + I*(6*I + 13*Pi)*x^2]*
       PolyLog[3, x] + FF[-50 + 88*x + 11*x^2]*PolyLog[4, 1 - x] + 
      FF[31 - 170*x + 204*x^2]*PolyLog[4, x] + 
      FF[3 - 6*x]*PolyLog[4, -(x/(1 - x))]) + FF[95/2 - 113*x + 39*x^2]*
     PolyLog[5, 1 - x] + FF[-73/4 + (91*x)/2 - (23*x^2)/2]*PolyLog[5, x] + 
    FF[107/2 - 101*x + 24*x^2]*PolyLog[5, -(x/(1 - x))]) + 
  FF[-85/2 + 103*x]*PolyLog[6, 1 - x] + FF[121/2 - 103*x]*PolyLog[6, x] + 
  FF[273/4 - (237*x)/2 - 15*x^2]*PolyLog[6, -(x/(1 - x))], 
 FF[(-13919*Pi^4)/2160 - ((265*I)/864)*Pi^5 + (353*Pi^6)/181440 + 
    (Pi^4*(-539 - (261*I)*Pi + 12*Pi^2))/3240 - 
    (Pi^4*(25 + (42*I)*Pi + 15*Pi^2))/432 + 
    (Pi^4*(125 - (2340*I)*Pi + 48*Pi^2))/6480 - 
    (Pi^4*(683 - (990*I)*Pi + 57*Pi^2))/3240 + 
    ((11*I)/2160)*((-373*I)*Pi^4 + 87*Pi^5) - (32*Pi^2*Zeta[3])/9 + 
    ((5*I)/12)*Pi^3*Zeta[3] + (I/8)*Pi^2*(7*I + 23*Pi)*Zeta[3] - 
    (Pi*(-523*I + 25*Pi)*Zeta[3])/36 - (11*Zeta[3]^2)/24 - 
    (Zeta[3]*(211 + 324*Zeta[3]))/16 + 
    ((120*I)*Pi^3 + 79*Pi^4 - 720*Zeta[3] + (1080*I)*Pi*Zeta[3])/
     (720*(-1 + x)^2) + ((1220*I)*Pi + 15*Pi^2 + (225*I)*Pi^3 + 144*Pi^4 - 
      1620*Zeta[3] + (1800*I)*Pi*Zeta[3])/(360*(-1 + x)) + 
    ((I/2)*((2*I)*Zeta[3] + 3*Pi*Zeta[3]))/x^2 - 
    ((I/72)*(244*Pi - (3*I)*Pi^2 + 27*Pi^3 + (324*I)*Zeta[3] + 
       360*Pi*Zeta[3]))/x + (2677*Pi^2 + 1023*Pi^4 - 1926*Pi^2*Zeta[3])/216 + 
    (-817*Pi^2 + 333*Pi^2*Zeta[3])/36 + 
    (I/16)*(-151*Pi^3 + 152*Pi^3*Zeta[3]) - 
    (I/432)*(-3929*Pi^3 + 4158*Pi^3*Zeta[3]) + 
    (-817*Zeta[3] + (5670*I)*Pi*Zeta[3] + 322*Pi^2*Zeta[3] + 
      (4080*I)*Pi^3*Zeta[3] - 20016*Zeta[3]^2)/144 + 
    (-360*Zeta[3] - (1174*I)*Pi*Zeta[3] - 81*Pi^2*Zeta[3] + 
      (288*I)*Pi^3*Zeta[3] - 1224*Zeta[3]^2)/18 + 
    (31*Zeta[3] - 162*Zeta[3]^2)/12 + (89*Zeta[3] + (425*I)*Pi*Zeta[3] + 
      (11*I)*Pi^3*Zeta[3] + 336*Zeta[3]^2)/12 + 
    (633*Zeta[3] + (754*I)*Pi*Zeta[3] + 190*Pi^2*Zeta[3] - 
      (504*I)*Pi^3*Zeta[3] + 2016*Zeta[3]^2)/24 + 
    (I/6)*Pi*(1873*Zeta[3] - 2049*Zeta[5]) + (485*Zeta[5])/6 - 
    ((229*I)/8)*Pi*Zeta[5] + (-49*Zeta[3] - 252*Zeta[3]^2 + 184*Zeta[5])/8 - 
    (I/72)*(-226*I + 590*Pi + (817*I)*Pi^2 - (93*I)*Zeta[3] + 
      23995*Pi*Zeta[3] - (262*I)*Pi^2*Zeta[3] + 1818*Pi^3*Zeta[3] + 
      (11331*I)*Zeta[3]^2 - (1740*I)*Zeta[5] - 25695*Pi*Zeta[5]) + 
    x^2*((241*Pi^4)/162 + ((391*I)/2160)*Pi^5 - (881*Pi^6)/90720 - 
      (Pi^4*(68 + (60*I)*Pi + 9*Pi^2))/270 - 
      (Pi^4*(136 + (87*I)*Pi + 18*Pi^2))/1620 - 
      (Pi^4*(251 - (108*I)*Pi + 48*Pi^2))/1620 - 
      (Pi^4*(251 - (174*I)*Pi + 48*Pi^2))/1080 - 
      (Pi^4*(-251 + (174*I)*Pi + 75*Pi^2))/3240 + (11*Pi^2*Zeta[3])/9 - 
      ((79*I)/12)*Pi^3*Zeta[3] - (Pi*(-523*I + 25*Pi)*Zeta[3])/36 - 
      (14*Zeta[3]^2)/3 + (I/48)*(-151*Pi^3 + 152*Pi^3*Zeta[3]) + 
      (31*Zeta[3] - 162*Zeta[3]^2)/12 + (-93*Zeta[3] + (523*I)*Pi*Zeta[3] - 
        25*Pi^2*Zeta[3] - (243*I)*Pi^3*Zeta[3] + 1170*Zeta[3]^2)/18 - 
      (11*Zeta[5])/6 + ((225*I)/4)*Pi*Zeta[5] + 
      (-49*Zeta[3] - 252*Zeta[3]^2 + 184*Zeta[5])/24 + 
      (817*Pi^2 + 333*Zeta[3] - (3138*I)*Pi*Zeta[3] - 66*Pi^2*Zeta[3] + 
        (498*I)*Pi^3*Zeta[3] - 2556*Zeta[3]^2 + (3690*I)*Pi*Zeta[5])/72) + 
    x*((9*Pi^4)/160 - ((553*I)/2160)*Pi^5 + (661*Pi^6)/90720 + 
      (Pi^4*(-1 - I*Pi + Pi^2))/18 + (Pi^4*(643 + (414*I)*Pi + 12*Pi^2))/
       3240 + (Pi^4*(512 - (738*I)*Pi + 39*Pi^2))/1620 + 
      (Pi^4*(179 + (30*I)*Pi + 57*Pi^2))/1080 + 
      (Pi^4*(-179 + (1620*I)*Pi + 60*Pi^2))/3240 + (100*Pi^2*Zeta[3])/9 - 
      ((29*I)/6)*Pi^3*Zeta[3] - (Pi*(-523*I + 25*Pi)*Zeta[3])/36 + 
      (89*Zeta[3]^2)/12 + (-817*Pi^2 + 333*Pi^2*Zeta[3])/36 + 
      (I/24)*(-151*Pi^3 + 152*Pi^3*Zeta[3]) - 
      (I/432)*(-3619*Pi^3 + 3708*Pi^3*Zeta[3]) + 
      (-360*Zeta[3] - (1174*I)*Pi*Zeta[3] - 81*Pi^2*Zeta[3] + 
        (288*I)*Pi^3*Zeta[3] - 1224*Zeta[3]^2)/18 + 
      (31*Zeta[3] - 162*Zeta[3]^2)/12 + (89*Zeta[3] + (11*I)*Pi^3*Zeta[3] + 
        336*Zeta[3]^2)/12 + (I/12)*Pi*(1873*Zeta[3] - 2049*Zeta[5]) - 
      (589*Zeta[5])/6 + ((79*I)/4)*Pi*Zeta[5] + 
      (-49*Zeta[3] - 252*Zeta[3]^2 + 184*Zeta[5])/12 + 
      (817*Pi^2 + 1014*Zeta[3] - (7588*I)*Pi*Zeta[3] - 164*Pi^2*Zeta[3] - 
        (660*I)*Pi^3*Zeta[3] + 5238*Zeta[3]^2 - 1476*Zeta[5] + 
        (7380*I)*Pi*Zeta[5])/72)] + 
  FF[(I/12)*(195*I + 118*Pi) + ((195 - (118*I)*Pi)*x)/6]*Li[3, 2, 1, x] + 
  FF[(172 - (123*I)*Pi)/12 + (I/6)*(178*I + 33*Pi)*x + 
     (I/6)*(22*I + 135*Pi)*x^2]*Li[3, 2, 1 - x, 1] + 
  FF[(119 - (47*I)*Pi)/4 + (I/2)*(121*I + 17*Pi)*x + 
     (I/6)*(22*I + 135*Pi)*x^2]*Li[3, 2, x, 1] + 
  FF[11/24 - (125*x)/12 + (55*x^2)/4]*Li[3, 3, 1 - x, 1] + 
  FF[91/24 - (205*x)/12 + (55*x^2)/4]*Li[3, 3, x, 1] + 
  FF[1/6 + (5*x)/3 - (5*x^2)/3]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[41/8 - (95*x)/4 + (75*x^2)/4]*Li[4, 2, 1 - x, 1] + 
  FF[1/8 - (55*x)/4 + (75*x^2)/4]*Li[4, 2, x, 1] + 
  FF[-13/8 + (13*x)/4]*Li[2, 2, 2, x, 1, 1] + 
  FF[193/2160 - (23*x)/216 - (319*x^2)/2160]*Log[1 - x]^6 + 
  FF[(-73 + (72*I)*Pi - 9*Pi^2)/864 + 1/(32*(-1 + x)^2) + 1/(12*(-1 + x)) + 
     ((-47 - (72*I)*Pi + 9*Pi^2)*x)/432 + (I/864)*(295*I + 174*Pi)*x^2]*
   Log[x]^4 + FF[(11 + (3*I)*Pi)/720 - (I/360)*(-11*I + 3*Pi)*x + 
     (11*x^2)/180]*Log[x]^5 + Log[1 - x]^5*
   (FF[(58 - (111*I)*Pi)/720 + (I/360)*(226*I + 381*Pi)*x + 
      ((11 - (102*I)*Pi)*x^2)/72] + FF[-503/720 + (563*x)/360 - (73*x^2)/180]*
     Log[x]) + FF[-1/24*(Pi*(56*I + 11*Pi)) + (Pi*(44*I + 41*Pi)*x)/12 - 
     (Pi*(44*I + 41*Pi)*x^2)/12]*PolyLog[2, x]^2 + 
  FF[13/48 - (13*x)/24]*PolyLog[2, x]^3 + 
  Log[1 - x]^4*(FF[(-2710 + (2244*I)*Pi + 787*Pi^2)/1728 + 
      7/(48*(-1 + x)^2) + 1/(2*(-1 + x)) - 11/(96*x^2) + 5/(12*x) - 
      ((-2470 + (2244*I)*Pi + 673*Pi^2)*x)/864 - 
      ((295 - (174*I)*Pi + 59*Pi^2)*x^2)/864] + 
    FF[(55 + (186*I)*Pi)/288 + ((281 - (726*I)*Pi)*x)/144 + 
       (I/36)*(62*I + 249*Pi)*x^2]*Log[x] + 
    FF[163/96 - (289*x)/48 + (65*x^2)/12]*Log[x]^2 + 
    FF[-5/32 + x/16 + (5*x^2)/24]*PolyLog[2, x]) + 
  FF[71/16 - (89*x)/8 + (173*x^2)/24]*PolyLog[3, 1 - x]^2 + 
  FF[(2 - (3*I)*Pi)/(2*(-1 + x)^2) + (9 - (10*I)*Pi)/(2*(-1 + x)) + 
     ((I/2)*Pi)/x^2 - (I*(-3*I + 2*Pi))/x + 
     (x^2*(-147 - (3226*I)*Pi + 86*Pi^2 + (354*I)*Pi^3 - 3180*Zeta[3]))/72 + 
     (740 - (77*I)*Pi + 156*Pi^2 + (72*I)*Pi^3 - 186*Zeta[3])/72 + 
     (x*(-311 + (1666*I)*Pi - 492*Pi^2 - (288*I)*Pi^3 + 2460*Zeta[3]))/72]*
   PolyLog[3, x] + FF[25/48 - (79*x)/24 + (173*x^2)/24]*PolyLog[3, x]^2 + 
  Log[x]^3*(FF[(9 - (2*I)*Pi)/(48*(-1 + x)^2) + (7 - (4*I)*Pi)/
       (24*(-1 + x)) + (I/864)*(473*I + 180*Pi + (144*I)*Pi^2 + 12*Pi^3 + 
        (288*I)*Zeta[3]) + (x*(2287 - (504*I)*Pi + 144*Pi^2 - (12*I)*Pi^3 + 
         288*Zeta[3]))/432 - (x^2*(705 + (88*I)*Pi + 64*Pi^2 + 360*Zeta[3]))/
       432] + FF[(2 + I*Pi)/6 - (I/3)*(-2*I + Pi)*x + ((20 + (3*I)*Pi)*x^2)/
        18]*PolyLog[2, x] + FF[1/12 - x/6 - x^2/6]*PolyLog[3, 1 - x] + 
    FF[1/12 - x/6]*PolyLog[3, x]) + Log[1 - x]^3*
   (FF[((-1/48*I)*(9*I + 2*Pi))/x^2 + ((I/24)*(7*I + 4*Pi))/x + 
      (2691 - (1004*I)*Pi + 220*Pi^2 - (120*I)*Pi^3 - 456*Zeta[3])/864 + 
      (x^2*(-705 - (88*I)*Pi + 264*Pi^2 - (1560*I)*Pi^3 - 240*Zeta[3]))/432 + 
      (x*(-877 + (680*I)*Pi - 292*Pi^2 + (984*I)*Pi^3 + 312*Zeta[3]))/432] + 
    FF[(19 - (16*I)*Pi)/24 + (I/12)*(47*I + 52*Pi)*x + 
       ((61 - (447*I)*Pi)*x^2)/72]*Log[x]^2 + 
    FF[-43/72 + (97*x)/36 - (109*x^2)/36]*Log[x]^3 + 
    FF[-7/9 + (14*x)/9 - (I/18)*(-20*I + 3*Pi)*x^2]*PolyLog[2, x] + 
    Log[x]*(FF[(2179 - (1752*I)*Pi - 798*Pi^2)/432 - 7/(12*(-1 + x)^2) - 
        2/(-1 + x) + 5/(6*x^2) - 3/x + ((-260 + (894*I)*Pi + 615*Pi^2)*x)/
         108 - ((703 + (252*I)*Pi + 438*Pi^2)*x^2)/108] + 
      FF[-1/12 - x/3 + (19*x^2)/12]*PolyLog[2, x]) + 
    FF[-1/18 + (4*x)/9 - (5*x^2)/18]*PolyLog[3, 1 - x] + 
    FF[-2/9 + (7*x)/9 - (4*x^2)/9]*PolyLog[3, x]) + 
  PolyLog[3, 1 - x]*(FF[((I/2)*Pi)/(-1 + x)^2 + (3 + (2*I)*Pi)/(-1 + x) - 
      ((I/2)*(2*I + 3*Pi))/x^2 + ((I/2)*(9*I + 10*Pi))/x + 
      (x^2*(-147 - (3226*I)*Pi + 130*Pi^2 + (138*I)*Pi^3 - 3180*Zeta[3]))/
       72 + (282 - (1637*I)*Pi - 422*Pi^2 + (204*I)*Pi^3 - 438*Zeta[3])/72 + 
      (x*(605 + (4786*I)*Pi + 676*Pi^2 - (408*I)*Pi^3 + 2964*Zeta[3]))/72] + 
    FF[55/12 - (157*x)/6 + (98*x^2)/3]*PolyLog[3, x]) + 
  FF[(355 + (375*I)*Pi + 51*Pi^2)/36 - 7/(2*(-1 + x)^2) - 12/(-1 + x) - 
     ((2687 - (546*I)*Pi + 354*Pi^2)*x)/36 + 
     ((1613 + (264*I)*Pi + 462*Pi^2)*x^2)/36]*PolyLog[4, 1 - x] + 
  FF[(-1438 + (2370*I)*Pi + 183*Pi^2)/72 - 7/(2*x^2) + 12/x - 
     ((539 + (1074*I)*Pi + 345*Pi^2)*x)/36 + 
     ((1613 + (264*I)*Pi + 327*Pi^2)*x^2)/36]*PolyLog[4, x] + 
  FF[(-893 + (1020*I)*Pi + 42*Pi^2)/36 + 7/(2*(-1 + x)^2) + 12/(-1 + x) - 
     7/(2*x^2) + 12/x - ((-893 + (1020*I)*Pi + 42*Pi^2)*x)/18]*
   PolyLog[4, -(x/(1 - x))] + Log[1 - x]^2*
   (FF[(7*Pi^2)/(24*(-1 + x)^2) + (I*Pi + 4*Pi^2)/(4*(-1 + x)) + 
      (-136 + (51*I)*Pi - 21*Pi^2)/(144*x^2) + (475 - (150*I)*Pi + 84*Pi^2)/
       (144*x) - (x*(19722 + (1338*I)*Pi + 956*Pi^2 + (4296*I)*Pi^3 + 
         89*Pi^4 - 8856*Zeta[3] - (2160*I)*Pi*Zeta[3]))/864 - 
      (x^2*(-9804 + (2718*I)*Pi - 2808*Pi^2 - (612*I)*Pi^3 + 55*Pi^4 + 
         2592*Zeta[3] + (2160*I)*Pi*Zeta[3]))/864 + 
      (51720 + (57060*I)*Pi - 7610*Pi^2 + (21120*I)*Pi^3 + 667*Pi^4 - 
        35640*Zeta[3] - (10800*I)*Pi*Zeta[3])/8640] + 
    FF[(I/24)*(47*I + 15*Pi) + ((23 - (11*I)*Pi)*x)/4 + 
       (I/72)*(113*I + 213*Pi)*x^2]*Log[x]^3 + FF[1/24 - x/12 - x^2/12]*
     Log[x]^4 + FF[(-30 + (22*I)*Pi - 5*Pi^2)/24 + 1/(4*x^2) - x^(-1) + 
       ((221 - (32*I)*Pi + 16*Pi^2)*x)/24 - ((189 + (44*I)*Pi + 11*Pi^2)*x^2)/
        24]*PolyLog[2, x] + FF[-7/16 + x/8 + (9*x^2)/8]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(-3488 + (18*I)*Pi - 21*Pi^2)/288 + 1/(4*(-1 + x)^2) + 
        (-1 + x)^(-1) - 9/(8*x^2) + 4/x - ((-2711 - (306*I)*Pi + 105*Pi^2)*x)/
         144 + ((-258 - (74*I)*Pi + 61*Pi^2)*x^2)/48] + 
      FF[-7/16 - (23*x)/8 + (41*x^2)/8]*PolyLog[2, x]) + 
    FF[(I/24)*(89*I + 33*Pi) + ((89 - (51*I)*Pi)*x)/12 + 
       (I/4)*(17*I + 14*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[(47 + (21*I)*Pi)/12 - (I/6)*(-23*I + 39*Pi)*x + 
       (I/4)*(17*I + 23*Pi)*x^2]*PolyLog[3, x] + 
    Log[x]*(FF[((I/4)*Pi)/(-1 + x)^2 + (7 + (4*I)*Pi)/(4*(-1 + x)) + 
        25/(48*x^2) - 10/(3*x) + (105 - (1066*I)*Pi - 606*Pi^2 + 
          (78*I)*Pi^3 - 6240*Zeta[3])/288 + 
        (x^2*(39 - (2180*I)*Pi - 102*Pi^2 + (1020*I)*Pi^3 - 4944*Zeta[3]))/
         144 + (x*(1325 + (3340*I)*Pi + 390*Pi^2 - (618*I)*Pi^3 + 
           8112*Zeta[3]))/144] + FF[(5*(50 - (3*I)*Pi))/24 - 
         ((25*I)/12)*(-10*I + 3*Pi)*x + (I/12)*(4*I + 141*Pi)*x^2]*
       PolyLog[2, x] + FF[-137/24 + (107*x)/12 + (25*x^2)/12]*
       PolyLog[3, 1 - x] + FF[115/24 - (253*x)/12 + (271*x^2)/12]*
       PolyLog[3, x]) + FF[27/8 - (45*x)/4 + (39*x^2)/4]*PolyLog[4, 1 - x] + 
    FF[155/8 - (173*x)/4 + (89*x^2)/4]*PolyLog[4, x] + 
    FF[-25/8 + (31*x)/4 - (29*x^2)/4]*PolyLog[4, -(x/(1 - x))]) + 
  PolyLog[2, x]*(FF[((-4*I)*Pi - Pi^2)/(4*(-1 + x)^2) + 
      ((-3*I)*Pi - 2*Pi^2)/(2*(-1 + x)) + ((4*I)*Pi + Pi^2)/(4*x^2) + 
      ((-3*I)*Pi - 2*Pi^2)/(2*x) + (Pi^3*(88*I + 89*Pi)*x^2)/144 + 
      ((-5496*I)*Pi + 5108*Pi^2 + (3024*I)*Pi^3 - 129*Pi^4 - 12600*Zeta[3] - 
        (5904*I)*Pi*Zeta[3])/864 - (x*((-27480*I)*Pi + 25540*Pi^2 + 
         (14760*I)*Pi^3 + 381*Pi^4 - 63000*Zeta[3] - (29520*I)*Pi*Zeta[3]))/
       2160] + FF[(86 - (33*I)*Pi)/6 - (I/3)*(-89*I + 3*Pi)*x + 
       (I/3)*(11*I + 54*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[(33 - (20*I)*Pi)/12 + (I/6)*(27*I + 92*Pi)*x + ((11 - (54*I)*Pi)*x^2)/
        3]*PolyLog[3, x] + FF[7 + x - (45*x^2)/2]*PolyLog[4, 1 - x] + 
    FF[8 - 31*x + (45*x^2)/2]*PolyLog[4, x] + FF[-15/4 + (3*x)/2 + 5*x^2]*
     PolyLog[4, -(x/(1 - x))]) + 
  Log[x]^2*(FF[(-136 + (51*I)*Pi + 27*Pi^2)/(144*(-1 + x)^2) + 
      (-475 + (150*I)*Pi + 84*Pi^2)/(144*(-1 + x)) - ((I/4)*Pi)/x + 
      (-4746 + (1650*I)*Pi - 683*Pi^2 + (144*I)*Pi^3 - 3*Pi^4 + 
        2700*Zeta[3] - (1080*I)*Pi*Zeta[3])/864 + 
      (x^2*(8170 - (2265*I)*Pi + 1395*Pi^2 + (290*I)*Pi^3 + 703*Pi^4 - 
         2160*Zeta[3] - (1800*I)*Pi*Zeta[3]))/720 - 
      (x*(-285 - (16935*I)*Pi + 365*Pi^2 + (720*I)*Pi^3 + 1191*Pi^4 + 
         9180*Zeta[3] - (5400*I)*Pi*Zeta[3]))/2160] + 
    FF[(-2 + (54*I)*Pi - Pi^2)/24 - 1/(4*(-1 + x)^2) - (-1 + x)^(-1) - 
       ((157 + (120*I)*Pi + 10*Pi^2)*x)/24 + 
       ((189 + (44*I)*Pi + 12*Pi^2)*x^2)/24]*PolyLog[2, x] + 
    FF[13/16 - (19*x)/8 + (9*x^2)/8]*PolyLog[2, x]^2 + 
    FF[(I/6)*(25*I + 6*Pi) + ((37 - (15*I)*Pi)*x)/3 + 
       (I/4)*(17*I + 23*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[(I/24)*(13*I + 15*Pi) + ((13 - (33*I)*Pi)*x)/12 + 
       (I/4)*(17*I + 14*Pi)*x^2]*PolyLog[3, x] + 
    FF[-31/8 + (265*x)/4 - (417*x^2)/4]*PolyLog[4, 1 - x] + 
    FF[15/8 - (33*x)/4 + (39*x^2)/4]*PolyLog[4, x] + 
    FF[19/8 - (37*x)/4 + (39*x^2)/4]*PolyLog[4, -(x/(1 - x))]) + 
  FF[(-1/4*I)*(-8*I + 111*Pi) + (I/2)*(130*I + 21*Pi)*x + 
     ((5*I)/6)*(22*I + 81*Pi)*x^2]*PolyLog[5, 1 - x] + 
  FF[(I/12)*(49*I + 13*Pi) - (I/6)*(-365*I + 283*Pi)*x + 
     ((5*I)/6)*(22*I + 81*Pi)*x^2]*PolyLog[5, x] + 
  FF[(-1/12*I)*(-40*I + 189*Pi) - (I/6)*(-374*I + 81*Pi)*x + 
     (I/6)*(211*I + 435*Pi)*x^2]*PolyLog[5, -(x/(1 - x))] + 
  Log[1 - x]*(FF[((-61*I)/48)*Pi^3 + (235*Pi^4)/432 + ((35*I)/144)*Pi^5 - 
      ((I/72)*(136*Pi + (3*I)*Pi^2 + 9*Pi^3 - (144*I)*Zeta[3]))/x^2 + 
      ((I/72)*(244*I + 481*Pi - (57*I)*Pi^2 + 36*Pi^3 - (504*I)*Zeta[3]))/x + 
      (1411*Zeta[3])/72 + ((13*I)/6)*Pi*Zeta[3] + (1045*Pi^2*Zeta[3])/72 + 
      (7*Pi*(35*I + 9*Pi)*Zeta[3])/4 + ((-539 - (261*I)*Pi + 12*Pi^2)*
        Zeta[3])/36 - (5*(25 + (42*I)*Pi + 15*Pi^2)*Zeta[3])/36 + 
      ((125 - (2340*I)*Pi + 48*Pi^2)*Zeta[3])/72 - 
      ((683 - (990*I)*Pi + 57*Pi^2)*Zeta[3])/36 + ((-I)*Pi^3 + 42*Zeta[3])/
       (12*(-1 + x)^2) + ((-13*I)*Pi - 18*Pi^2 - (8*I)*Pi^3 + 288*Zeta[3])/
       (24*(-1 + x)) - (Pi^2*(211 + 324*Zeta[3]))/96 + 
      (Pi^2*(633 + (754*I)*Pi + 190*Pi^2 - (504*I)*Pi^3 + 2016*Zeta[3]))/
       144 + (-1559*Pi^2 - 1512*Pi^2*Zeta[3])/288 + 
      (31*Pi^2 - 162*Pi^2*Zeta[3])/72 + ((-319*I)*Pi*Zeta[3] - 
        146*Pi^2*Zeta[3])/6 + (I/108)*((360*I)*Pi^2 - 551*Pi^3 + 
        (81*I)*Pi^4 + 288*Pi^5 + (1224*I)*Pi^2*Zeta[3]) - 
      (I/432)*((-103*I)*Pi^2 + 2360*Pi^3 - (132*I)*Pi^4 + 1818*Pi^5 + 
        (9036*I)*Pi^2*Zeta[3]) + (I/864)*((817*I)*Pi^2 + 5670*Pi^3 - 
        (322*I)*Pi^4 + 4080*Pi^5 + (20016*I)*Pi^2*Zeta[3]) + 
      ((-529*I)*Pi - 31*Pi^2 + (584*I)*Pi*Zeta[3] + 138*Pi^2*Zeta[3])/24 + 
      x^2*((329*Pi^4)/2160 + ((43*I)/360)*Pi^5 + (43*Zeta[3])/2 + 
        ((2*I)/3)*Pi*Zeta[3] + (131*Pi^2*Zeta[3])/18 + 
        ((251 - (174*I)*Pi - 75*Pi^2)*Zeta[3])/36 + 
        ((-251 + (108*I)*Pi - 48*Pi^2)*Zeta[3])/18 + 
        ((-251 + (174*I)*Pi - 48*Pi^2)*Zeta[3])/18 + 
        ((-136 - (87*I)*Pi - 18*Pi^2)*Zeta[3])/18 + 
        ((-68 - (60*I)*Pi - 9*Pi^2)*Zeta[3])/9 + 
        (333*Pi^2 + (88*I)*Pi^3 + 64*Pi^4 + (498*I)*Pi^5 - 2556*Pi^2*Zeta[3])/
         432 + (31*Pi^2 - 162*Pi^2*Zeta[3])/72 + 
        (-31*Pi^2 + 138*Pi^2*Zeta[3])/24 + (-93*Pi^2 + (523*I)*Pi^3 - 
          25*Pi^4 - (243*I)*Pi^5 + 1170*Pi^2*Zeta[3])/108 + 
        (523*Zeta[3] - 90*Zeta[5])/36 - (49*Zeta[5])/2) - (299*Zeta[5])/8 + 
      (-455 + (2617*I)*Pi + 89*Pi^2 + 2049*Zeta[3] - (1926*I)*Pi*Zeta[3] + 
        336*Pi^2*Zeta[3] + 135*Zeta[5])/72 + 
      x*(((3*I)/4)*Pi^3 - (113*Pi^4)/270 - ((181*I)/360)*Pi^5 + 
        (119*Zeta[3])/36 + ((11*I)/6)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/36 + 
        (5*(-1 - I*Pi + Pi^2)*Zeta[3])/3 + ((643 + (414*I)*Pi + 12*Pi^2)*
          Zeta[3])/36 + ((512 - (738*I)*Pi + 39*Pi^2)*Zeta[3])/18 + 
        ((179 + (30*I)*Pi + 57*Pi^2)*Zeta[3])/18 + 
        ((-179 + (1620*I)*Pi + 60*Pi^2)*Zeta[3])/36 + 
        (1583*Pi^2 - 2106*Pi^2*Zeta[3])/216 + (31*Pi^2 - 162*Pi^2*Zeta[3])/
         72 + ((-163*I)*Pi*Zeta[3] - 73*Pi^2*Zeta[3])/6 + 
        (I/108)*((360*I)*Pi^2 - 551*Pi^3 + (81*I)*Pi^4 + 288*Pi^5 + 
          (1224*I)*Pi^2*Zeta[3]) + ((-529*I)*Pi - 31*Pi^2 + 
          (584*I)*Pi*Zeta[3] + 138*Pi^2*Zeta[3])/24 + 
        (115*Pi^2 - (1136*I)*Pi^3 - 34*Pi^4 - (660*I)*Pi^5 + 
          3240*Pi^2*Zeta[3])/432 + (305*Zeta[5])/4 + 
        (353 + 89*Pi^2 - 2850*Zeta[3] + 336*Pi^2*Zeta[3] + 270*Zeta[5])/
         72)] + FF[167/24 - (293*x)/12 + (253*x^2)/12]*Li[3, 2, 1, x] + 
    FF[-12 + 30*x - (31*x^2)/2]*Li[3, 2, 1 - x, 1] + 
    FF[-97/8 + (139*x)/4 - (101*x^2)/4]*Li[3, 2, x, 1] + 
    FF[(-1/288*I)*(-11*I + 6*Pi) + ((11 + (6*I)*Pi)*x)/144 - (11*x^2)/72]*
     Log[x]^4 + FF[(172 - (3*I)*Pi)/24 - (I/12)*(-178*I + 51*Pi)*x + 
       (I/12)*(22*I + 81*Pi)*x^2]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(77 - (252*I)*Pi + 12*Pi^2)/432 - 
        ((-133 - (180*I)*Pi + 12*Pi^2)*x)/216 + 
        ((295 - (108*I)*Pi + 6*Pi^2)*x^2)/216] + 
      FF[-1/6*x^2]*PolyLog[2, x]) + 
    FF[(448 - (54*I)*Pi - 73*Pi^2)/72 + 2/x^2 - 7/x + 
       ((782 - (126*I)*Pi + 175*Pi^2)*x)/36 - 
       ((545 + (99*I)*Pi + 98*Pi^2)*x^2)/18]*PolyLog[3, 1 - x] + 
    FF[(25 + (72*I)*Pi - 211*Pi^2)/72 - 7/(2*(-1 + x)^2) - 12/(-1 + x) + 
       1/(2*x^2) - 2/x + ((-631 + (36*I)*Pi + 421*Pi^2)*x)/36 - 
       ((523 + (198*I)*Pi + 403*Pi^2)*x^2)/36]*PolyLog[3, x] + 
    Log[x]^2*(FF[-23/(48*(-1 + x)^2) - 7/(6*(-1 + x)) - ((I/4)*Pi)/x^2 + 
        ((I/4)*(-5*I + 4*Pi))/x + (I/144)*x*(781*I + 960*Pi + (390*I)*Pi^2 + 
          132*Pi^3 + (7344*I)*Zeta[3]) + (-127 - (1146*I)*Pi + 318*Pi^2 - 
          (60*I)*Pi^3 + 1296*Zeta[3])/288 + 
        (x^2*(333 + (88*I)*Pi + 166*Pi^2 - (138*I)*Pi^3 + 11304*Zeta[3]))/
         144] + FF[(-1/8*I)*(-66*I + Pi) + ((62 - (5*I)*Pi)*x)/4 + 
         (I/12)*(40*I + 21*Pi)*x^2]*PolyLog[2, x] + 
      FF[1/8 - (67*x)/4 + (115*x^2)/4]*PolyLog[3, 1 - x] + 
      FF[-17/8 + (35*x)/4 - (39*x^2)/4]*PolyLog[3, x]) + 
    PolyLog[2, x]*(FF[((I/2)*Pi)/(-1 + x)^2 + (3 + (2*I)*Pi)/(-1 + x) + 
        x^(-2) - 9/(2*x) + (x^2*(-49 - (378*I)*Pi + 10*Pi^2 - (76*I)*Pi^3 - 
           158*Zeta[3]))/24 + (94 - (168*I)*Pi - 108*Pi^2 + (8*I)*Pi^3 - 
          143*Zeta[3])/24 + (x*(605 + (2238*I)*Pi + 552*Pi^2 + (96*I)*Pi^3 + 
           966*Zeta[3]))/72] + FF[-5/2 - x + 11*x^2]*PolyLog[3, 1 - x] + 
      FF[149/24 - (203*x)/12 + (169*x^2)/12]*PolyLog[3, x]) + 
    FF[(21 + (8*I)*Pi)/4 + ((29 - (8*I)*Pi)*x)/2 + (11*x^2)/2]*
     PolyLog[4, 1 - x] + FF[((31*I)/4)*(4*I + Pi) + ((152 + (59*I)*Pi)*x)/2 + 
       (3*(11 - (45*I)*Pi)*x^2)/2]*PolyLog[4, x] + 
    FF[(2 - (81*I)*Pi)/12 + (I/6)*(152*I + 135*Pi)*x - 
       (I/6)*(-29*I + 117*Pi)*x^2]*PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[((-23*I)*Pi - 2*Pi^2)/(24*(-1 + x)^2) + 
        (-13 - (44*I)*Pi - 8*Pi^2)/(24*(-1 + x)) + (I*Pi + 20*Pi^2)/
         (24*x^2) + (13 + (8*I)*Pi - 72*Pi^2)/(24*x) - 
        (x*(-49020 - (150*I)*Pi + 21170*Pi^2 + (180*I)*Pi^3 + 1107*Pi^4 + 
           141120*Zeta[3] - (12960*I)*Pi*Zeta[3]))/2160 + 
        (x^2*(-24510 + (6795*I)*Pi - 1570*Pi^2 + (450*I)*Pi^3 + 948*Pi^4 - 
           1440*Zeta[3] + (54000*I)*Pi*Zeta[3]))/1080 + 
        (14040 - (11640*I)*Pi + 35060*Pi^2 - (5220*I)*Pi^3 - 27*Pi^4 + 
          115200*Zeta[3] - (77760*I)*Pi*Zeta[3])/4320] + 
      FF[(-58 - (80*I)*Pi + 3*Pi^2)/8 + 1/(2*(-1 + x)^2) + 2/(-1 + x) - 
         1/(2*x^2) + 2/x + ((58 + (76*I)*Pi + 11*Pi^2)*x)/4 - 
         (11*Pi*(4*I + 5*Pi)*x^2)/12]*PolyLog[2, x] + 
      FF[3/4 - (9*x)/2 + (9*x^2)/2]*PolyLog[2, x]^2 + 
      FF[(230 - (123*I)*Pi)/12 + (I/6)*(266*I + 69*Pi)*x + 
         (I/2)*(5*I + 22*Pi)*x^2]*PolyLog[3, 1 - x] + 
      FF[(I/12)*(104*I + 9*Pi) + ((74 + (9*I)*Pi)*x)/6 + 
         (7*(1 - (6*I)*Pi)*x^2)/6]*PolyLog[3, x] + FF[35 - 64*x + (9*x^2)/2]*
       PolyLog[4, 1 - x] + FF[-31/2 + 85*x - (199*x^2)/2]*PolyLog[4, x] + 
      FF[-1 + 2*x]*PolyLog[4, -(x/(1 - x))]) + 
    FF[-125/4 + (143*x)/2 - 27*x^2]*PolyLog[5, 1 - x] + 
    FF[119/24 - (173*x)/12 - (41*x^2)/12]*PolyLog[5, x] + 
    FF[-127/4 + (121*x)/2 - 17*x^2]*PolyLog[5, -(x/(1 - x))]) + 
  Log[x]*(FF[(244 - (481*I)*Pi - 3*Pi^2 - (36*I)*Pi^3 - 504*Zeta[3])/
       (72*(-1 + x)) + ((13*I)*Pi + 6*Pi^2 - 288*Zeta[3])/(24*x) + 
      ((-136*I)*Pi + 15*Pi^2 - (9*I)*Pi^3 - 144*Zeta[3])/(72*(-1 + x)^2) + 
      (7*Zeta[3])/(2*x^2) + (x*(-10590 + (47610*I)*Pi - 7460*Pi^2 - 
         (6570*I)*Pi^3 - 132*Pi^4 + (711*I)*Pi^5 - 28800*Zeta[3] - 
         (31320*I)*Pi*Zeta[3] + 17280*Pi^2*Zeta[3] - 237600*Zeta[5]))/2160 + 
      (-1224 - (6684*I)*Pi - 1693*Pi^2 - (504*I)*Pi^3 + 36*Pi^4 - 
        (297*I)*Pi^5 + 22212*Zeta[3] + (3672*I)*Pi*Zeta[3] - 
        432*Pi^2*Zeta[3] + 19008*Zeta[5])/864 + 
      (x^2*(-2790*Pi^2 + (5230*I)*Pi^3 - 1085*Pi^4 + (1017*I)*Pi^5 - 
         27360*Pi^2*Zeta[3] + 236520*Zeta[5]))/2160] + 
    FF[-3/8 + (45*x)/4 - (253*x^2)/12]*Li[3, 2, 1, x] + 
    FF[7/4 - (49*x)/2 + 38*x^2]*Li[3, 2, 1 - x, 1] + 
    FF[29/8 - (131*x)/4 + (191*x^2)/4]*Li[3, 2, x, 1] + 
    FF[((19*I)/8)*(4*I + Pi) + (37*(2 - I*Pi)*x)/4 + (I/12)*(22*I + 81*Pi)*
        x^2]*PolyLog[2, x]^2 + FF[(-761 - (84*I)*Pi - 21*Pi^2)/24 + 
       1/(2*(-1 + x)^2) + 2/(-1 + x) - 7/(2*x^2) + 12/x + 
       ((559 + (120*I)*Pi + 99*Pi^2)*x)/12 - ((523 + (198*I)*Pi + 435*Pi^2)*
         x^2)/36]*PolyLog[3, 1 - x] + 
    FF[(-56 - (234*I)*Pi - 9*Pi^2)/24 + 2/(-1 + x)^2 + 7/(-1 + x) + 
       ((466 + (174*I)*Pi + 27*Pi^2)*x)/12 - 
       ((545 + (99*I)*Pi + 60*Pi^2)*x^2)/18]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[-(-1 + x)^(-2) - 9/(2*(-1 + x)) - ((I/2)*Pi)/x^2 + 
        (I*(-3*I + 2*Pi))/x + (I/72)*(740*I - 600*Pi + (30*I)*Pi^2 + 
          51*Pi^3 + (63*I)*Zeta[3]) + (x*(311 - (30*I)*Pi + 168*Pi^2 - 
           (138*I)*Pi^3 + 18*Zeta[3]))/72 + 
        (x^2*(147 + (1134*I)*Pi + 14*Pi^2 + (66*I)*Pi^3 + 474*Zeta[3]))/72] + 
      FF[-3 + 7*x^2]*PolyLog[3, 1 - x] + FF[-63/8 + (129*x)/4 - (385*x^2)/12]*
       PolyLog[3, x]) + FF[(I/4)*(144*I + 115*Pi) + ((172 - (25*I)*Pi)*x)/2 + 
       (3*(11 - (45*I)*Pi)*x^2)/2]*PolyLog[4, 1 - x] + 
    FF[(101 - (8*I)*Pi)/4 + (I/2)*(51*I + 8*Pi)*x + (11*x^2)/2]*
     PolyLog[4, x] + FF[(15*(8 + I*Pi))/4 - (I/2)*(-70*I + 33*Pi)*x + 
       ((29 + (117*I)*Pi)*x^2)/6]*PolyLog[4, -(x/(1 - x))] + 
    FF[-57/4 - (57*x)/2 + 102*x^2]*PolyLog[5, 1 - x] + 
    FF[121/8 - (295*x)/4 + (941*x^2)/12]*PolyLog[5, x] + 
    FF[15 - 84*x + (199*x^2)/2]*PolyLog[5, -(x/(1 - x))]) + 
  FF[115/4 - (133*x)/2 + (15*x^2)/2]*PolyLog[6, 1 - x] + 
  FF[-121/4 + (103*x)/2 + (15*x^2)/2]*PolyLog[6, x] + 
  FF[-129/4 + (111*x)/2 + (15*x^2)/2]*PolyLog[6, -(x/(1 - x))], 
 FF[((31*I)*Pi - 3*Pi^2 - 24*Zeta[3])/(36*x) + Zeta[3]/(6*x^2) + 
    ((-I)*Pi^3 + 6*Zeta[3])/(36*(-1 + x)^2) + 
    ((-31*I)*Pi + 3*Pi^2 - (4*I)*Pi^3 + 24*Zeta[3])/(36*(-1 + x)) + 
    (x*(30*Pi^2 - (155*I)*Pi^3 - 3*Pi^4 + (4*I)*Pi^5 + 240*Pi^2*Zeta[3] - 
       1440*Zeta[5]))/270 + (1020 + (2220*I)*Pi + 1055*Pi^2 - (310*I)*Pi^3 + 
      100*Pi^4 - (8*I)*Pi^5 + 8520*Zeta[3] - (1440*I)*Pi*Zeta[3] - 
      480*Pi^2*Zeta[3] + 2880*Zeta[5])/1080 + 
    (x^2*(-180*Pi^2 - 304*Pi^4 + (27*I)*Pi^5 - 720*Pi^2*Zeta[3] + 
       5400*Zeta[5]))/1620] + FF[-1/3 + (2*x)/3]*Li[3, 2, 1, x] + 
  FF[4/3 - (8*x)/3 + (4*x^2)/3]*Li[3, 2, 1 - x, 1] + 
  FF[1 - 2*x + (4*x^2)/3]*Li[3, 2, x, 1] + FF[-5/72 + (5*x)/36 - x^2/18]*
   Log[1 - x]^5 + FF[1/27 - x/54 + ((19 - (3*I)*Pi)*x^2)/108]*Log[x]^4 + 
  FF[-1/180 + x/90 - x^2/45]*Log[x]^5 + 
  Log[1 - x]^4*(FF[(47 - (6*I)*Pi)/108 + (I/27)*(22*I + 3*Pi)*x + 
      ((19 - (3*I)*Pi)*x^2)/108] + FF[17/36 - (17*x)/18 + (4*x^2)/9]*
     Log[x]) + FF[((2*I)/3)*Pi - ((4*I)/3)*Pi*x + ((4*I)/3)*Pi*x^2]*
   PolyLog[2, x]^2 + Log[x]^3*
   (FF[-5/216 - 1/(18*(-1 + x)^2) - 2/(9*(-1 + x)) - (155*x)/108 - 
      ((-9 - (19*I)*Pi + 2*Pi^2)*x^2)/54] + FF[(-2*x^2)/9]*PolyLog[2, x]) + 
  Log[1 - x]^3*(FF[(-279 + (76*I)*Pi - 50*Pi^2)/216 - 1/(18*x^2) + 2/(9*x) + 
      ((119 - (76*I)*Pi + 50*Pi^2)*x)/108 - ((-9 - (19*I)*Pi + 12*Pi^2)*x^2)/
       54] + FF[(I/108)*(143*I + 84*Pi) + ((191 - (84*I)*Pi)*x)/54 + 
       (I/27)*(19*I + 18*Pi)*x^2]*Log[x] + FF[1/6 - x/3 + x^2/18]*Log[x]^2 + 
    FF[2/9 - (4*x)/9 + (2*x^2)/9]*PolyLog[2, x]) + 
  FF[(-114 - (26*I)*Pi - 5*Pi^2)/18 - 1/(6*x^2) + 2/(3*x) + 
     ((40 + (26*I)*Pi + 5*Pi^2)*x)/9 - ((9 + (38*I)*Pi + Pi^2)*x^2)/9]*
   PolyLog[3, 1 - x] + FF[(-52 - (50*I)*Pi + 3*Pi^2)/18 - 1/(6*(-1 + x)^2) - 
     2/(3*(-1 + x)) - ((22 - (50*I)*Pi + 3*Pi^2)*x)/9 + 
     ((-9 - (38*I)*Pi + Pi^2)*x^2)/9]*PolyLog[3, x] + 
  PolyLog[2, x]*(FF[((I/6)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) - 
      ((I/6)*Pi)/x^2 + (((2*I)/3)*Pi)/x - ((2*I)/9)*Pi^3*x^2 + 
      (2*x*((93*I)*Pi + 14*Pi^2 - 27*Zeta[3]))/27 + 
      ((-93*I)*Pi - 14*Pi^2 + 27*Zeta[3])/27] + FF[4/3 - (8*x)/3 + (4*x^2)/3]*
     PolyLog[3, 1 - x] + FF[-1/3 + (2*x)/3 - (4*x^2)/3]*PolyLog[3, x]) + 
  Log[1 - x]^2*(FF[(465 - (558*I)*Pi + 103*Pi^2 - (48*I)*Pi^3)/216 - 
      ((I/72)*(25*I + 6*Pi))/x^2 + ((I/18)*(31*I + 6*Pi))/x + 
      ((30 + (186*I)*Pi - 91*Pi^2 + (48*I)*Pi^3)*x)/108 - 
      (I/18)*(-2*I + 3*Pi^3)*x^2] + FF[19/18 - (22*x)/9 + ((5*I)/6)*Pi*x^2]*
     Log[x]^2 + FF[-1/12 + x/6 + (7*x^2)/18]*Log[x]^3 + 
    FF[(3 + (4*I)*Pi)/6 + ((1 - (4*I)*Pi)*x)/3 + ((2*I)/3)*Pi*x^2]*
     PolyLog[2, x] + Log[x]*(FF[(-165 - (40*I)*Pi + 6*Pi^2)/72 - 1/(12*x^2) + 
        1/(3*x) - ((-17 - (64*I)*Pi + 6*Pi^2)*x)/36 + 
        ((-15 - (19*I)*Pi + 3*Pi^2)*x^2)/18] + FF[2/3 - (4*x)/3 + (2*x^2)/3]*
       PolyLog[2, x]) + FF[7/6 - (7*x)/3 + x^2]*PolyLog[3, 1 - x] + 
    FF[7/6 - (7*x)/3 + x^2]*PolyLog[3, x]) + 
  Log[x]^2*(FF[(501 - (186*I)*Pi + 55*Pi^2)/216 + (25 - (6*I)*Pi)/
       (72*(-1 + x)^2) + (31 - (6*I)*Pi)/(18*(-1 + x)) - 
      ((6 + (186*I)*Pi + 19*Pi^2)*x)/108 - (I/18)*(-2*I + Pi^3)*x^2] + 
    FF[-5/6 + x/3 - ((2*I)/3)*Pi*x^2]*PolyLog[2, x] + 
    FF[-1/6 + x/3 + x^2]*PolyLog[3, 1 - x] + FF[-1/6 + x/3 + x^2]*
     PolyLog[3, x]) + 
  FF[(-1/9*I)*(-5*I + 12*Pi) + ((2*I)/9)*(7*I + 12*Pi)*x + 
     (2*(19 - (12*I)*Pi)*x^2)/9]*PolyLog[4, 1 - x] + 
  FF[(19 - (12*I)*Pi)/9 + ((2*I)/9)*(31*I + 12*Pi)*x + 
     (2*(19 - (12*I)*Pi)*x^2)/9]*PolyLog[4, x] + 
  FF[(2*(26 - (3*I)*Pi))/9 + ((4*I)/9)*(26*I + 3*Pi)*x]*
   PolyLog[4, -(x/(1 - x))] + 
  Log[x]*(FF[((25*I)*Pi - 3*Pi^2)/(36*(-1 + x)^2) + 
      (-31 + (118*I)*Pi - 12*Pi^2)/(36*(-1 + x)) + 
      (Pi^2*(180 + (190*I)*Pi + 43*Pi^2)*x^2)/540 + 
      (360 + (2040*I)*Pi + 715*Pi^2 + 66*Pi^4 - 1800*Zeta[3])/1080 - 
      (x*(-660 + 305*Pi^2 + 66*Pi^4 - 360*Zeta[3]))/540] + 
    FF[(26 - (3*I)*Pi)/9 + 1/(6*(-1 + x)^2) + 2/(3*(-1 + x)) + 
       (2*(11 - (3*I)*Pi)*x)/9 + ((9 + Pi^2)*x^2)/9]*PolyLog[2, x] + 
    FF[(2*x^2)/3]*PolyLog[2, x]^2 + 
    FF[5/3 - (14*x)/3 + (I/9)*(19*I + 18*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[8/3 - (8*x)/3 + (I/9)*(19*I + 18*Pi)*x^2]*PolyLog[3, x] + 
    FF[-4 + 8*x - 6*x^2]*PolyLog[4, 1 - x] + FF[-2*x^2]*PolyLog[4, x] + 
    FF[-1 + 2*x - (2*x^2)/3]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[((25*I)*Pi - 2*Pi^2)/(36*x^2) + (31 - (118*I)*Pi + 8*Pi^2)/
       (36*x) - (Pi^2*(-270 - (190*I)*Pi + 7*Pi^2)*x^2)/540 + 
      (1680 + (2040*I)*Pi + 1605*Pi^2 + (200*I)*Pi^3 - 21*Pi^4 - 
        1080*Zeta[3])/1080 + (x*(-660 - 455*Pi^2 - (320*I)*Pi^3 + 21*Pi^4 - 
         360*Zeta[3]))/540] + FF[-31/108 + (7*x)/54 - (19*x^2)/27]*Log[x]^3 + 
    FF[1/72 - x/36 + x^2/18]*Log[x]^4 + 
    FF[(-19 + (3*I)*Pi - Pi^2)/3 - 1/(6*x^2) + 2/(3*x) + 
       (2*(20 - (3*I)*Pi + 3*Pi^2)*x)/9 - ((3 + Pi^2)*x^2)/3]*PolyLog[2, x] + 
    FF[2/3 - (4*x)/3 + (2*x^2)/3]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(17 - (12*I)*Pi)/72 + 1/(12*(-1 + x)^2) + 1/(3*(-1 + x)) + 
        ((131 - (12*I)*Pi)*x)/36 - ((-3 + (19*I)*Pi + Pi^2)*x^2)/18] + 
      FF[(2*x^2)/3]*PolyLog[2, x]) + 
    FF[(I/9)*(19*I + 18*Pi) + (2*(31 - (18*I)*Pi)*x)/9 + 
       (I/9)*(19*I + 18*Pi)*x^2]*PolyLog[3, 1 - x] + 
    FF[((2*I)/9)*(23*I + 9*Pi) + (4*(20 - (9*I)*Pi)*x)/9 + 
       (I/9)*(19*I + 18*Pi)*x^2]*PolyLog[3, x] + 
    Log[x]*(FF[((I/6)*Pi)/(-1 + x)^2 + (((2*I)/3)*Pi)/(-1 + x) + 
        (x*(-6 + (93*I)*Pi + 35*Pi^2 - 144*Zeta[3]))/27 + 
        (x^2*(12 + 19*Pi^2 - (18*I)*Pi^3 + 144*Zeta[3]))/54 + 
        (-297 + (186*I)*Pi - 94*Pi^2 + 288*Zeta[3])/108] + 
      FF[1 - 2*x + ((4*I)/3)*Pi*x^2]*PolyLog[2, x] + 
      FF[5/3 - (10*x)/3 + 2*x^2]*PolyLog[3, 1 - x] + 
      FF[1/3 - (2*x)/3 + (2*x^2)/3]*PolyLog[3, x]) + 
    FF[-2 + 4*x - 2*x^2]*PolyLog[4, 1 - x] + FF[-4 + 8*x - 6*x^2]*
     PolyLog[4, x] + FF[-1/3 + (2*x)/3 + (2*x^2)/3]*
     PolyLog[4, -(x/(1 - x))]) + FF[6 - 12*x + (20*x^2)/3]*
   PolyLog[5, 1 - x] + FF[7/3 - (14*x)/3 + (20*x^2)/3]*PolyLog[5, x] + 
  FF[14/3 - (28*x)/3 + (22*x^2)/3]*PolyLog[5, -(x/(1 - x))], 
 FF[(2489*Pi^4)/4050 + ((17*I)/900)*Pi^5 + (2131*Pi^6)/15120 - 
    (Pi^4*(-1183 + (282*I)*Pi + 15*Pi^2))/1350 - 
    (Pi^4*(997 - (198*I)*Pi + 30*Pi^2))/4050 - 
    (Pi^4*(562 - (189*I)*Pi + 105*Pi^2))/1350 + (127*I)*Pi*Zeta[3] - 
    (893*Pi^2*Zeta[3])/90 + ((4418 + (4380*I)*Pi + 495*Pi^2 - 5400*Zeta[3])*
      Zeta[3])/270 + (21*Zeta[3]^2)/2 + (Zeta[3]*(521 + 144*Zeta[3]))/6 - 
    (Zeta[3]*(2209 + 2160*Zeta[3]))/270 + (Zeta[3]*(8071 + 4860*Zeta[3]))/
     270 + (7*((7*I)*Pi^3 + 7*Pi^4 - 42*Zeta[3] + (180*I)*Pi*Zeta[3]))/
     (180*(-1 + x)^2) + ((-2181*I)*Pi - 1323*Pi^2 - (778*I)*Pi^3 - 24*Pi^4 + 
      9456*Zeta[3] - (5400*I)*Pi*Zeta[3])/(1620*x) + 
    ((2181*I)*Pi + 1323*Pi^2 - (870*I)*Pi^3 + 218*Pi^4 - 9456*Zeta[3] + 
      (5400*I)*Pi*Zeta[3])/(1620*(-1 + x)) + 
    (((7*I)/30)*((7*I)*Zeta[3] + 30*Pi*Zeta[3]))/x^2 - 
    (I/540)*(3406*Pi + 19799*Pi^3 + 37200*Pi*Zeta[3]) + 
    (88583*Pi^2 - 54756*Pi^2*Zeta[3])/3240 + (1921*Pi^2 - 318*Pi^2*Zeta[3])/
     90 + (-1921*Pi^2 + 738*Pi^2*Zeta[3])/45 - 
    (19*(77*Zeta[3] + 36*Zeta[3]^2))/18 + 
    (2098*Zeta[3] - (633*I)*Pi*Zeta[3] - 3888*Zeta[3]^2 - 1956*Zeta[5])/9 + 
    (I/135)*(4540*Pi^3 + (13929*I)*Zeta[3] - (29160*I)*Zeta[3]^2 - 
      (15120*I)*Zeta[5]) + (1627*Zeta[5])/30 + 
    (531 - 45938*Zeta[3] + 61560*Zeta[3]^2 + 30870*Zeta[5])/270 + 
    (x^2*(4840920*Pi^2 - (2879520*I)*Pi^3 - 776230*Pi^4 + (65268*I)*Pi^5 + 
       64125*Pi^6 - 1728720*Pi^2*Zeta[3] - 2041200*Zeta[3]^2 + 
       9011520*Zeta[5]))/226800 + x*((3509*Pi^4)/1620 - ((2*I)/25)*Pi^5 - 
      (113*Pi^6)/135 + (Pi^4*(520 - (504*I)*Pi + 165*Pi^2))/2025 + 
      (Pi^4*(-1070 + (1032*I)*Pi + 165*Pi^2))/1350 + 
      (Pi^4*(985 - (477*I)*Pi + 240*Pi^2))/675 + ((1498*I)/15)*Pi*Zeta[3] + 
      (929*Pi^2*Zeta[3])/45 - 63*Zeta[3]^2 + 
      (4*Zeta[3]*(-122 + 1755*Zeta[3]))/135 + (Zeta[3]*(8071 + 4860*Zeta[3]))/
       270 + (Zeta[3]*(976 - (7152*I)*Pi - 945*Pi^2 + 15120*Zeta[3]))/135 + 
      (1921*Pi^2 - 318*Pi^2*Zeta[3])/90 + (-1921*Pi^2 + 738*Pi^2*Zeta[3])/
       45 - (19*(77*Zeta[3] + 36*Zeta[3]^2))/18 + 
      (1049*Zeta[3] - (422*I)*Pi*Zeta[3] - 1944*Zeta[3]^2 - 978*Zeta[5])/9 - 
      (1411*Zeta[5])/15 + ((1413*I)*Pi^3 - 9286*Zeta[3] + 19440*Zeta[3]^2 + 
        10080*Zeta[5])/135)] + FF[-265/18 + (265*x)/9]*Li[3, 2, 1, x] + 
  FF[439/15 - (854*x)/15 + (4*x^2)/15]*Li[3, 2, 1 - x, 1] + 
  FF[503/30 - (479*x)/15 + (4*x^2)/15]*Li[3, 2, x, 1] + 
  FF[-3 + 18*x - 18*x^2]*Li[3, 3, 1 - x, 1] + FF[-3 + 18*x - 18*x^2]*
   Li[3, 3, x, 1] + FF[3 - 18*x + 18*x^2]*Li[3, 3, -(x/(1 - x)), 1] + 
  FF[-9 + 54*x - 54*x^2]*Li[4, 2, 1 - x, 1] + FF[-9 + 54*x - 54*x^2]*
   Li[4, 2, x, 1] + FF[0]*Li[2, 2, 2, x, 1, 1] + 
  FF[-11/720 + (83*x)/360 - (3*x^2)/10]*Log[1 - x]^6 + 
  FF[1/16 - x/24 - (11*x^2)/36]*Log[x]^5 + FF[1/144 - x/18 + x^2/16]*
   Log[x]^6 + Log[1 - x]^5*(FF[-793/900 + (437*x)/225 - (212*x^2)/225] + 
    FF[-1/20 - (9*x)/20 + (33*x^2)/40]*Log[x]) + 
  FF[(Pi*(56*I + 45*Pi))/60 - (Pi*(8*I + 135*Pi)*x)/30 + 
     (Pi*(8*I + 135*Pi)*x^2)/30]*PolyLog[2, x]^2 + FF[0]*PolyLog[2, x]^3 + 
  Log[1 - x]^4*(FF[(128 - (6*I)*Pi + 11*Pi^2)/72 + 7/(12*(-1 + x)^2) + 
      11/(54*(-1 + x)) - 7/(24*x^2) + 13/(108*x) - 
      ((202 - (48*I)*Pi + 49*Pi^2)*x)/72 + ((580 - (396*I)*Pi + 243*Pi^2)*
        x^2)/432] + FF[103/80 - (467*x)/120 + (157*x^2)/45]*Log[x] + 
    FF[1 - (37*x)/8 + (63*x^2)/16]*Log[x]^2 + 
    FF[-7/24 + (11*x)/6 - (15*x^2)/8]*PolyLog[2, x]) + 
  Log[x]^4*(FF[(10 - (4*I)*Pi + Pi^2)/16 + 7/(24*(-1 + x)^2) + 
      1/(12*(-1 + x)) - ((1 - (2*I)*Pi + Pi^2)*x)/2 + 
      ((580 - (396*I)*Pi + 243*Pi^2)*x^2)/432] + FF[-1/24 + x/3 - (3*x^2)/8]*
     PolyLog[2, x]) + FF[3 - 18*x + 18*x^2]*PolyLog[3, 1 - x]^2 + 
  FF[(7*(7 - (30*I)*Pi))/(30*(-1 + x)^2) + (2*(394 - (105*I)*Pi))/
      (135*(-1 + x)) - (((4*I)/135)*(-403*I + 15*Pi))/x + 
     (-4084 - (210*I)*Pi + 1035*Pi^2 + 2835*Zeta[3])/135 + 
     (x^2*(-4643 - (3165*I)*Pi + 540*Pi^2 + 17010*Zeta[3]))/135 - 
     (x*(-2837 - (3120*I)*Pi + 1800*Pi^2 + 17010*Zeta[3]))/135]*
   PolyLog[3, x] + FF[3 - 18*x + 18*x^2]*PolyLog[3, x]^2 + 
  Log[1 - x]^3*(FF[-49/(180*x^2) + ((I/270)*(-309*I + 20*Pi))/x + 
      (-6422 + (4824*I)*Pi - 7347*Pi^2 - 1620*Zeta[3])/3240 - 
      (x^2*(5641 - (4128*I)*Pi + 1056*Pi^2 + 4860*Zeta[3]))/1620 + 
      (x*(12014 - (7740*I)*Pi + 7221*Pi^2 + 4860*Zeta[3]))/1620] + 
    FF[613/120 - (499*x)/60 - (289*x^2)/90]*Log[x]^2 + 
    FF[-1/2 + 2*x - (3*x^2)/2]*Log[x]^3 + 
    FF[-107/36 + (101*x)/18 - (11*x^2)/9]*PolyLog[2, x] + 
    Log[x]*(FF[(-494 + (106*I)*Pi - 135*Pi^2)/180 - 7/(3*(-1 + x)^2) - 
        2/(3*(-1 + x)) + 7/(3*x^2) - 28/(27*x) + 
        ((840 - (298*I)*Pi + 315*Pi^2)*x)/90 - 
        ((1129 - (984*I)*Pi + 810*Pi^2)*x^2)/270] + 
      FF[8/3 - (49*x)/3 + (33*x^2)/2]*PolyLog[2, x]) + 
    FF[-1/6 + x/3]*PolyLog[3, 1 - x] + FF[-1/6 + x/3]*PolyLog[3, x]) + 
  Log[x]^3*(FF[(2108 - (800*I)*Pi + 945*Pi^2)/1080 - 49/(180*(-1 + x)^2) - 
      ((I/270)*(-309*I + 20*Pi))/(-1 + x) - 
      ((244 + (172*I)*Pi + 1215*Pi^2)*x)/540 + (I/1620)*(5641*I + 4128*Pi)*
       x^2] + FF[-17/12 + (19*x)/6 + (11*x^2)/9]*PolyLog[2, x] + 
    FF[-1/3 + (8*x)/3 - 3*x^2]*PolyLog[3, 1 - x] + 
    FF[-1/3 + (8*x)/3 - 3*x^2]*PolyLog[3, x]) + 
  PolyLog[3, 1 - x]*(FF[(4*(403 + (15*I)*Pi))/(135*(-1 + x)) - 
      (((7*I)/30)*(7*I + 30*Pi))/x^2 + (((2*I)/135)*(394*I + 105*Pi))/x + 
      (x*(6449 + (3210*I)*Pi + 2001*Pi^2 - 17010*Zeta[3]))/135 + 
      (-11780 - (510*I)*Pi - 1767*Pi^2 + 5670*Zeta[3])/270 + 
      (x^2*(-4643 - (3165*I)*Pi + 534*Pi^2 + 17010*Zeta[3]))/135] + 
    FF[3 - 18*x + 18*x^2]*PolyLog[3, x]) + 
  FF[(-1655 + (168*I)*Pi + 135*Pi^2)/45 - 14/(-1 + x)^2 - 16/(3*(-1 + x)) + 
     4/(3*x) - (2*(535 + (24*I)*Pi + 405*Pi^2)*x)/45 + 
     ((1055 + (48*I)*Pi + 810*Pi^2)*x^2)/45]*PolyLog[4, 1 - x] + 
  FF[(-1670 + (168*I)*Pi + 135*Pi^2)/45 - 4/(3*(-1 + x)) - 14/x^2 + 
     16/(3*x) - (2*(520 + (24*I)*Pi + 405*Pi^2)*x)/45 + 
     ((1055 + (48*I)*Pi + 810*Pi^2)*x^2)/45]*PolyLog[4, x] + 
  FF[(67 + (18*I)*Pi)/9 + 14/(-1 + x)^2 + 44/(9*(-1 + x)) - 14/x^2 + 
     44/(9*x) - ((2*I)/9)*(-67*I + 18*Pi)*x]*PolyLog[4, -(x/(1 - x))] + 
  Log[x]^2*(FF[(9 + 28*Pi^2)/(24*(-1 + x)^2) + (-369 - (278*I)*Pi + 200*Pi^2)/
       (540*(-1 + x)) + (x^2*(46104 - (27424*I)*Pi - 4780*Pi^2 - 
         (1320*I)*Pi^3 + 1485*Pi^4 - 16272*Zeta[3]))/2160 - 
      (x*(2602 - (1337*I)*Pi - 265*Pi^2 - (180*I)*Pi^3 + 159*Pi^4 - 
         2034*Zeta[3]))/270 + (17690 - (4952*I)*Pi + 6920*Pi^2 - 
        (360*I)*Pi^3 + 141*Pi^4 - 792*Zeta[3])/2160] + 
    FF[(-50 + (12*I)*Pi - 15*Pi^2)/36 - 2/(9*(-1 + x)) + 2/(9*x) + 
       ((77 - (30*I)*Pi + 105*Pi^2)*x)/45 - ((214 + 405*Pi^2)*x^2)/180]*
     PolyLog[2, x] + FF[3/4 - (9*x)/2 + (9*x^2)/2]*PolyLog[2, x]^2 + 
    FF[-62/15 + (82*x)/15 + (58*x^2)/15]*PolyLog[3, 1 - x] + 
    FF[9/2 - 13*x + (11*x^2)/3]*PolyLog[3, x] + FF[3 - 18*x + 18*x^2]*
     PolyLog[4, 1 - x] + FF[3 - 18*x + 18*x^2]*PolyLog[4, x] + 
    FF[1 - 2*x]*PolyLog[4, -(x/(1 - x))]) + 
  PolyLog[2, x]*(FF[(((-49*I)/30)*Pi)/(-1 + x)^2 - (4*((-206*I)*Pi + 5*Pi^2))/
       (135*(-1 + x)) + (((49*I)/30)*Pi)/x^2 - (4*((-206*I)*Pi + 5*Pi^2))/
       (135*x) - (Pi^3*(16*I + 459*Pi)*x^2)/360 + 
      (x*((3612*I)*Pi + 305*Pi^2 - (84*I)*Pi^3 + 189*Pi^4 - 10725*Zeta[3]))/
       135 + ((-14448*I)*Pi - 1220*Pi^2 + (192*I)*Pi^3 - 297*Pi^4 + 
        42900*Zeta[3])/1080] + FF[439/15 - (854*x)/15 + (4*x^2)/15]*
     PolyLog[3, 1 - x] + FF[1141/90 - (1213*x)/45 - (4*x^2)/15]*
     PolyLog[3, x] + FF[0]*PolyLog[4, 1 - x] + FF[0]*PolyLog[4, x] + 
    FF[-9 + 54*x - 54*x^2]*PolyLog[4, -(x/(1 - x))]) + 
  Log[1 - x]^2*(FF[(7*Pi^2)/(6*(-1 + x)^2) + (10*Pi^2)/(27*(-1 + x)) + 
      3/(8*x^2) + (369 + (278*I)*Pi + 40*Pi^2)/(540*x) + 
      (x^2*(11526 - (6856*I)*Pi - 1302*Pi^2 - (330*I)*Pi^3 + 729*Pi^4 - 
         4068*Zeta[3]))/540 - (x*(8924 - (5519*I)*Pi - 625*Pi^2 - 
         (90*I)*Pi^3 + 366*Pi^4 - 2034*Zeta[3]))/270 + 
      (21489 - (10840*I)*Pi + 2644*Pi^2 + 246*Pi^4 - 396*Zeta[3])/1080] + 
    FF[-41/15 + (27*x)/5 - (23*x^2)/45]*Log[x]^3 + 
    FF[-1/12 + (2*x)/3 - (3*x^2)/4]*Log[x]^4 + 
    FF[(13 + (5*I)*Pi - 10*Pi^2)/15 + 2/(9*(-1 + x)) - 2/(9*x) + 
       ((-4 - (4*I)*Pi + 23*Pi^2)*x)/6 - ((-214 + 675*Pi^2)*x^2)/180]*
     PolyLog[2, x] + FF[3/4 - (9*x)/2 + (9*x^2)/2]*PolyLog[2, x]^2 + 
    Log[x]^2*(FF[(-571 - (198*I)*Pi - 45*Pi^2)/180 - 7/(2*x^2) + 11/(9*x) + 
        ((-145 + (252*I)*Pi + 90*Pi^2)*x)/45 - 
        ((-181 + (978*I)*Pi + 405*Pi^2)*x^2)/180] + 
      FF[-5/2 + (31*x)/2 - (63*x^2)/4]*PolyLog[2, x]) + 
    FF[-29/6 + (17*x)/3 + (11*x^2)/3]*PolyLog[3, 1 - x] + 
    FF[26/5 - (66*x)/5 + (58*x^2)/15]*PolyLog[3, x] + 
    Log[x]*(FF[(2*(403 + (15*I)*Pi))/(135*(-1 + x)) + 49/(30*x^2) - 
        (((4*I)/135)*(-197*I + 15*Pi))/x + 
        (x*(1987 + (1100*I)*Pi + 734*Pi^2 - 810*Zeta[3]))/90 + 
        (-4663 - (542*I)*Pi - 848*Pi^2 + 270*Zeta[3])/180 + 
        (x^2*(-10501 - (2844*I)*Pi + 1386*Pi^2 + 4860*Zeta[3]))/540] + 
      FF[1433/60 - (1379*x)/30 + (19*x^2)/5]*PolyLog[2, x] + 
      FF[7/2 - 19*x + 18*x^2]*PolyLog[3, 1 - x] + FF[7/2 - 19*x + 18*x^2]*
       PolyLog[3, x]) + FF[3 - 18*x + 18*x^2]*PolyLog[4, 1 - x] + 
    FF[3 - 18*x + 18*x^2]*PolyLog[4, x] + FF[-7/2 + 25*x - 27*x^2]*
     PolyLog[4, -(x/(1 - x))]) + FF[1601/15 - (3286*x)/15 - (14*x^2)/15]*
   PolyLog[5, 1 - x] + FF[-3569/90 + (3317*x)/45 - (14*x^2)/15]*
   PolyLog[5, x] + FF[527/30 - (761*x)/15 - (188*x^2)/5]*
   PolyLog[5, -(x/(1 - x))] + 
  Log[x]*(FF[(2181 - (4860*I)*Pi - 3394*Pi^2 - (360*I)*Pi^3 - 2520*Zeta[3])/
       (1620*(-1 + x)) + ((45*I)*Pi - 49*Pi^2 - 420*Zeta[3])/
       (60*(-1 + x)^2) + ((I/90)*(147*Pi + (440*I)*Zeta[3]))/x + 
      (14*Zeta[3])/x^2 - (x*(188580 - (379320*I)*Pi - 21620*Pi^2 + 
         (38520*I)*Pi^3 + 46851*Pi^4 + 125280*Zeta[3] - 1749600*Zeta[5]))/
       16200 + (86400 - (122280*I)*Pi + 172480*Pi^2 + (3600*I)*Pi^3 + 
        44097*Pi^4 + 190080*Zeta[3] - 583200*Zeta[5])/32400 - 
      (x^2*(-6075*Pi^2 - (5810*I)*Pi^3 + 919*Pi^4 + 291600*Zeta[5]))/2700] + 
    FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, 1 - x, 1] + FF[0]*Li[3, 2, x, 1] + 
    FF[-137/10 + (141*x)/5 + (2*x^2)/15]*PolyLog[2, x]^2 + 
    FF[(-784 - 45*Pi^2)/45 - 14/x^2 + 44/(9*x) + (2*(23 + 36*Pi^2)*x)/9 - 
       ((581 + 405*Pi^2)*x^2)/45]*PolyLog[3, 1 - x] + 
    FF[(355 - (21*I)*Pi - 15*Pi^2)/15 + 7/(-1 + x)^2 + 10/(3*(-1 + x)) - 
       4/(9*x) + (2*(6 + I*Pi + 20*Pi^2)*x)/5 - 
       ((158 + (6*I)*Pi + 135*Pi^2)*x^2)/15]*PolyLog[3, x] + 
    PolyLog[2, x]*(FF[(16336 - (1308*I)*Pi - 3435*Pi^2)/540 - 
        49/(30*(-1 + x)^2) - (((4*I)/135)*(-197*I + 15*Pi))/(-1 + x) + 
        (((4*I)/135)*(-403*I + 15*Pi))/x + ((-5674 + (732*I)*Pi + 4065*Pi^2)*
          x)/270 - ((-4643 + (321*I)*Pi + 165*Pi^2)*x^2)/135] + 
      FF[-6 + 36*x - 36*x^2]*PolyLog[3, 1 - x] + FF[-6 + 36*x - 36*x^2]*
       PolyLog[3, x]) + FF[-1033/15 + (2018*x)/15 - (8*x^2)/15]*
     PolyLog[4, 1 - x] + FF[104/5 - (184*x)/5 + (4*x^2)/5]*PolyLog[4, x] + 
    FF[64/5 - (124*x)/5 + (114*x^2)/5]*PolyLog[4, -(x/(1 - x))] + 
    FF[18 - 108*x + 108*x^2]*PolyLog[5, 1 - x] + FF[0]*PolyLog[5, x] + 
    FF[0]*PolyLog[5, -(x/(1 - x))]) + 
  Log[1 - x]*(FF[((58*I)/9)*Pi^3 - (257*Pi^4)/2700 + 
      (-2423 - 6240*Zeta[3])/270 + (Pi^2*(4418 + (4380*I)*Pi + 495*Pi^2 - 
         5400*Zeta[3]))/1620 + ((135*I)*Pi - 196*Pi^2 - 1260*Zeta[3])/
       (180*x^2) - (I/18)*Pi*(-775 + 173*Pi^2 - 54*Zeta[3]) + 
      (8813*Zeta[3])/45 - ((308*I)/5)*Pi*Zeta[3] + (37*Pi^2*Zeta[3])/6 - 
      (2*(-1183 + (282*I)*Pi + 15*Pi^2)*Zeta[3])/45 - 
      ((997 - (198*I)*Pi + 30*Pi^2)*Zeta[3])/45 - 
      ((562 - (189*I)*Pi + 105*Pi^2)*Zeta[3])/45 + (14*Zeta[3])/(-1 + x)^2 + 
      (Pi^2*(521 + 144*Zeta[3]))/36 - (Pi^2*(2209 + 2160*Zeta[3]))/1620 + 
      (-2181 + (4860*I)*Pi + 4970*Pi^2 + (480*I)*Pi^3 + 2520*Zeta[3])/
       (1620*x) + ((-1323*I)*Pi - 1612*Pi^2 - (60*I)*Pi^3 + 3960*Zeta[3])/
       (810*(-1 + x)) - (Pi^2*x^2*(-64655 - (14220*I)*Pi + 2046*Pi^2 + 
         24300*Zeta[3]))/8100 - (I/135)*(3161*Pi + 180*Pi*Zeta[3]) + 
      ((2*I)/15)*((1444*I)*Zeta[3] + 479*Pi*Zeta[3]) - 
      (19*(77*Pi^2 + 36*Pi^2*Zeta[3]))/108 + (11251*Pi^2 + 3240*Pi^2*Zeta[3])/
       810 + (x*(15715 - (31610*I)*Pi - 18625*Pi^2 - (2140*I)*Pi^3 + 
         146*Pi^4 + 10440*Zeta[3] + 4050*Pi^2*Zeta[3]))/1350] + 
    FF[0]*Li[3, 2, 1, x] + FF[0]*Li[3, 2, 1 - x, 1] + FF[0]*Li[3, 2, x, 1] + 
    FF[-1/6 - x/6 + (55*x^2)/36]*Log[x]^4 + FF[-1/24 + x/3 - (3*x^2)/8]*
     Log[x]^5 + FF[439/30 - (427*x)/15 + (2*x^2)/15]*PolyLog[2, x]^2 + 
    Log[x]^3*(FF[(-40 + (166*I)*Pi - 35*Pi^2)/180 + 2/(27*x) + 
        ((145 - (179*I)*Pi + 70*Pi^2)*x)/45 - 
        ((2900 - (1968*I)*Pi + 945*Pi^2)*x^2)/540] + 
      FF[1/6 - (4*x)/3 + (3*x^2)/2]*PolyLog[2, x]) + 
    FF[(466 - (42*I)*Pi - 75*Pi^2)/30 + 4/(9*(-1 + x)) + 7/x^2 - 10/(3*x) + 
       ((280 + (6*I)*Pi + 195*Pi^2)*x)/15 - (2*(79 + (3*I)*Pi + 90*Pi^2)*x^2)/
        15]*PolyLog[3, 1 - x] + FF[(-454 - 45*Pi^2)/18 - 14/(-1 + x)^2 - 
       44/(9*(-1 + x)) + ((932 + 585*Pi^2)*x)/45 - ((581 + 540*Pi^2)*x^2)/45]*
     PolyLog[3, x] + Log[x]^2*(FF[(628 + (137*I)*Pi - 48*Pi^2)/90 + 
        (((2*I)/135)*(-403*I + 15*Pi))/x + ((-189 + (46*I)*Pi + 159*Pi^2)*x)/
         45 - ((-8071 + (4128*I)*Pi + 318*Pi^2)*x^2)/540] + 
      FF[-547/60 + (541*x)/30 - (53*x^2)/15]*PolyLog[2, x] + 
      FF[-2 + 10*x - 9*x^2]*PolyLog[3, 1 - x] + FF[-2 + 10*x - 9*x^2]*
       PolyLog[3, x]) + PolyLog[2, x]*
     (FF[(-23560 + (1128*I)*Pi - 6669*Pi^2)/540 + (4*(403 + (15*I)*Pi))/
         (135*(-1 + x)) + 49/(30*x^2) - (((4*I)/135)*(-197*I + 15*Pi))/x + 
        ((12898 - (552*I)*Pi + 5967*Pi^2)*x)/270 + 
        ((-4643 + (321*I)*Pi + 159*Pi^2)*x^2)/135] + 
      FF[6 - 36*x + 36*x^2]*PolyLog[3, 1 - x] + FF[6 - 36*x + 36*x^2]*
       PolyLog[3, x]) + FF[-76/5 + (176*x)/5 + (4*x^2)/5]*PolyLog[4, 1 - x] + 
    FF[-116/5 + (216*x)/5 - (8*x^2)/15]*PolyLog[4, x] + 
    FF[-54/5 + (104*x)/5 - (114*x^2)/5]*PolyLog[4, -(x/(1 - x))] + 
    Log[x]*(FF[-49/(30*(-1 + x)) + (7*((7*I)*Pi + 10*Pi^2))/(30*x^2) + 
        (441 + (1648*I)*Pi - 260*Pi^2)/(270*x) + 
        (x*(5763 - (1622*I)*Pi - 560*Pi^2 - (174*I)*Pi^3 + 141*Pi^4 - 
           17406*Zeta[3]))/135 - (x^2*(46104 - (27424*I)*Pi - 7104*Pi^2 - 
           (1272*I)*Pi^3 + 1161*Pi^4 - 16848*Zeta[3]))/1080 + 
        (-21766 + (6236*I)*Pi + 7016*Pi^2 + (192*I)*Pi^3 - 177*Pi^4 + 
          64008*Zeta[3])/1080] + FF[(32 + (24*I)*Pi + 165*Pi^2)/90 - 
         (16*(2 - (3*I)*Pi + 30*Pi^2)*x)/45 + (Pi*(8*I + 315*Pi)*x^2)/30]*
       PolyLog[2, x] + FF[-3/2 + 9*x - 9*x^2]*PolyLog[2, x]^2 + 
      FF[563/15 - (1018*x)/15 - (112*x^2)/15]*PolyLog[3, 1 - x] + 
      FF[-52/5 + (132*x)/5 - (116*x^2)/15]*PolyLog[3, x] + 
      FF[-6 + 36*x - 36*x^2]*PolyLog[4, 1 - x] + FF[-6 + 36*x - 36*x^2]*
       PolyLog[4, x] + FF[-2 + 4*x]*PolyLog[4, -(x/(1 - x))]) + 
    FF[0]*PolyLog[5, 1 - x] + FF[18 - 108*x + 108*x^2]*PolyLog[5, x] + 
    FF[-18 + 108*x - 108*x^2]*PolyLog[5, -(x/(1 - x))]) + 
  FF[-36 + 216*x - 216*x^2]*PolyLog[6, 1 - x] + 
  FF[-36 + 216*x - 216*x^2]*PolyLog[6, x] + FF[-21 + 96*x - 81*x^2]*
   PolyLog[6, -(x/(1 - x))]}

